Particle Production in AgAg Collisions at $E_{\rm Kin}=1.58A$ GeV within a Hadronic Transport Approach

Heavy-ion collisions at low beam energies explore the high density regime of strongly-interacting matter. The dynamical evolution of these collisions can be successfully described by hadronic transport approaches. In March 2019, the HADES collaboration has taken data for AgAg collisions at $E_{\rm Kin}=1.58A$ GeV and in this work, we provide predictions for particle production and spectra within the Simulating Many Accelerated Strongly-interacting Hadrons (SMASH) approach. The multiplicities and spectra of strange and non-strange particles follow the expected trends as a function of system size. In particular, in AuAu collisions, much higher yields of double-strange baryons were observed experimentally than expected from a thermal model. Therefore, we incorporate a previously suggested mechanism to produce $\Xi$ baryons via rare decays of high mass $N^*$ resonances and predict the multiplicities. In addition, we predict the invariant mass spectrum for dilepton emission and explore the most important sources of dileptons above 1 GeV, that are expected to indicate the temperature of the medium. Interestingly, the overall dilepton emission is very similar to the one in AuAu collisions at $1.23 A$ GeV, a hint that the smaller system at a higher energy behaves very similar to the larger system at lower beam energy.

==> anc/README.md <==
# Ancillary

Contain first and foremost separate text files with the data to reproduce the figures. The names of the .dat-files match the names of the corresponding figure files. Also included are plotting scripts to obtain the figures from the submitted data.

The `dileptons` directory contains furthermore a shell script to execute all python plotting script and update all plots by copying them to the corresponding directory in `figures`.


==> anc/dileptons/AgAg/config.yaml <==
# SMASH-1.6
# Branch   : HEAD
# System   : Linux-3.10.0-957.5.1.el7.x86_64
# Compiler : GNU 4.8.5
# Build    : RelWithDebInfo
# Date     : 2020-04-20T21:02:58
Version: 1.5
Logging:
  {}
General:
  Modus: Collider
  Time_Step_Mode: Fixed
  Delta_Time: 0.2
  End_Time: 40.0
  Randomseed: 4516786843722455879
  Nevents: 10000
Output:
  Output_Interval: 10.0
  Dileptons:
    Format: [Binary]
    Extended: True
Modi:
  Collider:
    Impact:
      Range: [0.0, 7.7]
    Projectile:
      Particles: {2212: 47, 2112: 61}
    Target:
      Particles: {2212: 47, 2112: 61}
    E_Kin: 1.58
    Fermi_Motion: frozen
    Calculation_Frame: fixed target
particles: "# NAME MASS[GEV] WIDTH[GEV] PARITY PDG\n########## unflavored mesons ##########\nπ               0.138   7.7e-9    -      111     211\nη               0.548   1.31e-6   -      221\nσ               0.800   0.400     +  9000221\nρ               0.776   0.149     -      113     213     # mass required by EOS code\nω               0.783   8.49e-3   -      223\nη'              0.958   1.96e-4   -      331\nf₀(980)         0.990   0.060     +  9010221\na₀(980)         0.989   0.075     +  9000111 9000211     # should be heavy enough for KK\n#^ The pole mass was increased to be heavy enough for the KK decay, like in UrQMD.\nφ               1.019   4.25e-3  -       333\nh₁(1170)        1.170   0.360    +     10223\nb₁(1235)        1.2295  0.142    +     10113   10213\na₁(1260)        1.23    0.42     +     20113   20213\nf₂              1.276   0.187    +       225\nf₁(1285)        1.2819  0.0227   +     20223\nη(1295)         1.294   0.055    -    100221\nπ(1300)         1.30    0.4      -    100111  100211\na₂(1320)        1.3183  0.107    +       115     215\nf₀(1370)        1.35    0.35     +     10221\nπ₁(1400)        1.354   0.33     -   9000113 9000213\nη(1405)         1.409   0.051    -   9020221\nf₁(1420)        1.4264  0.054    +     20333\nω(1420)         1.425   0.215    -    100223\na₀(1450)        1.474   0.265    +     10111   10211\nρ(1450)         1.465   0.400    -    100113  100213\nη(1475)         1.476   0.085    -    100331\nf₀(1500)        1.507   0.109    +   9030221             # should be heavy enough for ηη'\nf₂'(1525)       1.525   0.073    +       335\nπ₁(1600)        1.662   0.24     -   9010113 9010213\nη₂(1645)        1.617   0.181    -     10225\nω(1650)         1.670   0.315    -     30223\nω₃(1670)        1.667   0.168    -       227\nπ₂(1670)        1.672   0.260    -     10115   10215\nφ(1680)         1.680   0.15     -    100333\nρ₃(1690)        1.689   0.161    -       117     217\nρ(1700)         1.720   0.25     -     30113   30213\nf₀(1710)        1.723   0.139    +     10331\nπ(1800)         1.812   0.208    -   9010111 9010211\nφ₃(1850)        1.854   0.087    -       337\n#π₂(1880)  # no PDG code\nf₂(1950)        1.944   0.472    +   9050225\nf₂(2010)        2.010   0.20     +   9060225\na₄(2040)        1.995   0.257    +       119     219\nf₄(2050)        2.018   0.237    +       229\n#φ(2170)  # no PDG code\nf₂(2300)        2.297   0.15     +   9080225\nf₂(2340)        2.350   0.32     +   9090225\n########## strange mesons ##############\nK         0.494  0      -     311    321\n#K*₀(700)  0.824  0.480  + 9000311 900321  # no known decays\nK*(892)   0.892  0.050  -     313    323\nK₁(1270)  1.272  0.090  +   10313  10323\nK₁(1400)  1.403  0.174  +   20313  20323\nK*(1410)  1.421  0.236  -  100313 100323\nK*₀(1430) 1.453  0.27   +   10311  10321  # should be heavy enough for Kη'\nK*₂(1430) 1.429  0.104  +     315    325  # PDG masses and widths averaged\nK*(1680)  1.718  0.320  -   30313  30323\nK₂(1770)  1.773  0.186  -   10315  10325\nK*₃(1780) 1.776  0.159  -     317    327\nK₂(1820)  1.819  0.264  -   20315  20325\nK*₄(2045) 2.045  0.198  +     319    329\n########## N baryons ###################\nN       0.938 0     +      2112     2212\nN(1440) 1.440 0.350 +     12112    12212\nN(1520) 1.515 0.110 -      1214     2124\nN(1535) 1.530 0.150 -     22112    22212\nN(1650) 1.650 0.125 -     32112    32212\nN(1675) 1.675 0.145 -      2116     2216\nN(1680) 1.685 0.120 +     12116    12216\nN(1700) 1.720 0.200 -     21214    22124\nN(1710) 1.710 0.140 +     42112    42212\nN(1720) 1.720 0.250 +     31214    32124\nN(1875) 1.875 0.250 -   9902114  9902214\nN(1880) 1.880 0.400 +   9952112  9952212\nN(1895) 1.895 0.120 -   9962112  9962212\nN(1900) 1.900 0.200 +   9912114  9912214\nN(1990) 1.990 0.500 +   9902118  9902218\nN(2060) 2.100 0.400 -   9922116  9922216\nN(2080) 2.000 0.350 +   9922114  9922214\nN(2100) 2.100 0.260 +   9972112  9972212\nN(2120) 2.120 0.300 -   9932114  9932214\nN(2190) 2.180 0.400 -      1218     2128\nN(2220) 2.220 0.400 +  19922119 19922219\nN(2250) 2.250 0.470 -  19932119 19932219\n########## Δ baryons ###################\nΔ       1.232 0.117 +   1114    2114    2214    2224\n#Δ(1600) 1.570 0.250 +   31114   32114   32214   32224\n#^ this results in overshooting the pi+p cross section\nΔ(1620) 1.610 0.130 -   1112    1212    2122    2222\nΔ(1700) 1.710 0.300 -  11114   12114   12214   12224\nΔ(1900) 1.860 0.250 -  11112   11212   12122   12222\nΔ(1905) 1.880 0.330 +   1116    1216    2126    2226\nΔ(1910) 1.900 0.300 +  21112   21212   22122   22222\nΔ(1920) 1.920 0.300 +  21114   22114   22214   22224\nΔ(1930) 1.950 0.300 -  11116   11216   12126   12226\nΔ(1950) 1.930 0.280 +   1118    2118    2218    2228\n# TODO(steinberg): Δ(2420)\n########## Λ baryons ###################\nΛ        1.116 0      +     3122\nΛ(1405)  1.405 0.0505 -    13122\nΛ(1520)  1.520 0.0156 -     3124\nΛ(1600)  1.600 0.1500 +    23122\nΛ(1670)  1.670 0.0350 -    33122\nΛ(1690)  1.690 0.0600 -    13124\nΛ(1800)  1.800 0.3000 -    43122\nΛ(1810)  1.810 0.1500 +    53122\nΛ(1820)  1.820 0.0800 +     3126\nΛ(1830)  1.830 0.0950 -    13126\nΛ(1890)  1.890 0.1000 +    23124\nΛ(2100)  2.100 0.2000 -     3128\nΛ(2110)  2.110 0.2000 +    23126\nΛ(2350)  2.350 0.1500 + 19903129\n########## Σ baryons ###################\nΣ       1.189 0     +    3112    3212    3222\nΣ(1385) 1.385 0.036 +    3114    3214    3224\nΣ(1660) 1.660 0.100 +   13112   13212   13222\nΣ(1670) 1.670 0.060 -   13114   13214   13224\nΣ(1750) 1.750 0.090 -   23112   23212   23222\nΣ(1775) 1.775 0.120 -    3116    3216    3226\nΣ(1915) 1.915 0.120 +   13116   13216   13226\nΣ(1940) 1.940 0.220 -   23114   23214   23224\nΣ(2030) 2.030 0.180 +    3118    3218    3228\nΣ(2250) 2.250 0.100 + 9903118 9903218 9903228\n#^ spin and parity unknown, guessed to be 7/2+\n########## Ξ baryons ###################\nΞ       1.318 0     +   3312   3322\nΞ(1530) 1.533 0.009 +   3314   3324\nΞ(1690) 1.690 0.030 + 203312 203322  # width < 30 MeV\nΞ(1820) 1.823 0.024 -  13314  13324\nΞ(1950) 1.950 0.060 + 103316 103326\nΞ(2030) 2.025 0.020 + 203316 203326\n########## Ω baryons ###################\nΩ⁻       1.672 0     +   3334\nΩ(2250)⁻ 2.252 0.055 + 203338\n########## non-hadrons (leptons & gauge bosons) ##########\ne⁻ 0.000511 0 + 11\nμ⁻ 0.105    0 + 13\nτ⁻ 1776.86  0 + 15\nγ  0        0 + 22\n########## light nuclei #########\n# These are normally represented by neutrons and protons\n# and should be uncommented only for specific studies\n# d  1.8756 0     +  1000010020\n# Fake dibaryon resonance\n# introduced to describe Xd <-> Xnp reactions via Xd <-> Xd' <->Xnp\n# d' 1.8856 0.100 -  1000010021\n########## hadrons needed for Pythia #########################\n########## (no cross sections and decay widths yet) ##########\nD               1.86    0 -     421     411\nD*(2007)        2.0     0 -     423     413\nD₀*(2400)       2.318   0 +     10421   10411           #PDG width 0.27\nD₁(2420)        2.4214  0 +     10413   10423           #PDG width 0.0274\nD₂*(2460)       2.4626  0 +     425     415             #PDG width 0.049\nD₁(2430)        2.427   0 +     20413   20423           #pythia width 0.384\nDs              1.9683  0 -     431\nDs*             2.1121  0 +     433\nDs0*(2317)      2.3177  0 +     10431\nDs1(2460)       2.4595  0 +     20433\nDs1(2536)       2.53511 0 +     10433\nDs2*(2573)      2.5719  0 +     435                     #PDG width 0.017\nB               5.28    0 -     521     511\nB*              5.3193  0 -     513     523\nB₀*             5.68    0 +     10521   10511           #pythia width 0.05\nB₂*(5747)       5.822   0 +     515     525             #PDG width 0.022\nB₁              5.73    0 +     10523   10513           #pythia width 0.05\nB₁*             5.78    0 +     20523   20513           #pythia width 0.05\nBs              5.36681 0 -     531\nBs0*            5.92    0 +     10531                   #pythia width 0.05\nBs*             5.4154  0 -     533\nBs1             5.8286  0 +     10533                   #PDG width 0.27\nBs1*            6.02    0 +     20533                   #pythia width 0.05\nBs2*(5840)      5.83987 0 +     535                     #PDG width 0.00147\nBc              6.2751  0 -     541\nBc0*            7.25    0 +     10541                   #pythia width 0.05\nBc*             6.34    0 +     543                     #from Pythia\nBc1             7.3     0 +     10543                   #Pythia width 0.05\nBc1*            7.3     0 +     20543                   #Pythia width 0.05\nBc2*            7.35    0 +     545                     #Pythia width 0.02\nηc(1S)          2.9836  0 -     441                     #PDG width 0.0318\nJ/Ψ             3.097   0 -     443\nχc0             3.41475 0 +     10441                   #PDG width 0.0105\nχc1             3.51066 0 +     20443\nhc              3.52538 0 +     10443\nχc2             3.5562  0 -     445                     #PDG width 0.00193\nηc(2S)          3.6392  0 -     100441                  #PDG width 0.0113\nΨ(2S)           3.6861  0 -     100443\nΨ(3770)         3.77315 0 -     30443                   #PDG width 0.0272\nΥ(1S)           9.46030 0 -     553\nηb(1S)          9.4     0 -     551                     #PDG width 0.0023\nχb0             9.8594  0 +     10551\nχb1             9.8928  0 +     20553\nhb              9.8993  0 +     10553\nχb2             9.9122  0 +     555\nΥ(2S)           10.023  0 -     100553\nΥ(3S)           10.3552 0 -     200553\nΛc              2.28646 0 +     4122\nΛc(2595)        2.59225 0 -     14122                   #PDG width 0.0026\nΣc(2455)        2.45    0 +     4112    4212    4222    #PDG width 0.00183\nΣc(2520)        2.52    0 +     4114    4214    4224    #PDG width 0.0153\nΞc              2.47    0 +     4232    4132\nΞc'             2.58    0 +     4322    4312\nΞc(2645)        2.6459  0 +     4314    4324\nΞcc             3.59798 0 +     4412    4422\nΞcc*            3.65648 0 +     4414    4424\nΩc              2.6952  0 +     4332\nΩc(2770)        2.7659  0 +     4334\nΩcc             3.78663 0 +     4432\nΩcc*            3.82466 0 +     4434\nΩccc            4.91594 0 +     4444\nΛb              5.61951 0 +     5122\nΣb              5.81    0 +     5112    5222    5212    #PDG width 0.0049\nΣb*             5.83    0 +     5114    5224    5214    #PDG width 0.0075\nΞb              5.79    0 +     5232    5132\nΞb'             5.96    0 +     5322    5312\nΞb*             5.97    0 +     5324    5314\nΞbc             7.00575 0 +     5242    5142\nΞbc'            7.03724 0 +     5422    5412\nΞbc*            7.04850 0 +     5424    5414\nΞbb             10.4227 0 +     5522    5512\nΞbb*            10.4414 0 +     5524    5514\nΩb              6.0480  0 +     5332\nΩb*             6.13    0 +     5334\nΩbc             7.19099 0 +     5342\nΩbc'            7.21101 0 +     5432\nΩbc*            7.219   0 +     5434\nΩbcc            8.30945 0 +     5442\nΩbcc*           8.31325 0 +     5444\nΩbb             10.6021 0 +     5532\nΩbb*            10.6143 0 +     5534\nΩbbc            11.7077 0 +     5542\nΩbbc*           11.7115 0 +     5544\nΩbbb            15.1106 0 +     5554\n"
decaymodes: "# Format of this file:\n# anything after a # is a comment and will be ignored\n# The decays for a given particle are given as:\n# <name of decaying particle>\n# <branching ratio> <angular momentum L> <names of decay products>\n# <branching ratio> <angular momentum L> <names of decay products>\n# ...\n\n#################### non-strange mesons ####################\n\nπ\n0.98823 0 γ γ\n0.01174 0  e⁻ e⁺ γ\n\nη\n0.394   0  γ γ         # 39.41 +- 0.20 %\n0.327   0  π⁰ π⁰ π⁰    # 32.68 +- 0.23 %\n0.229   0  π⁺ π⁻ π⁰    # 22.92 +- 0.28 %\n0.042   1  π⁺ π⁻ γ     #  4.22 +- 0.08 %\n6.9e-3  0  e⁻ e⁺ γ\n\nσ\n1.      0  π π\n\nρ\n1.      1  π π\n4.72e-5 1  e⁻ e⁺\n# 4.55e-5 1  μ⁻ μ⁺\n\nω\n0.892   1  π ρ\n0.0840  1  π⁰ γ\n0.0153  1  π π\n7.36e-5 1  e⁻ e⁺\n# 7.4e-5  1  μ⁻ μ⁺\n7.7e-4  1  e⁻ e⁺ π⁰\n\nη'\n0.654   0  σ η        # 42.6 +- 0.7 + 22.8 +- 0.8 %\n0.289   0  ρ⁰ γ       # 28.9 +- 0.5 %\n0.0262  0  ω γ        # 2.62 +- 0.13 %\n0.0222  0  γ γ        # 2.22 +- 0.08 %\n4.73e-4 0  e⁻ e⁺ γ  # (4.73 +- 0.30)e-4\n\nf₀(980)\n0.70    0  π π  # dominant\n0.30    0  K K̅  # >0\n#^ taken from UrQMD\n#0.01    0  γ γ  # >0\n\na₀(980)\n0.86    0  π η # dominant\n0.14    0  K K̅  # >0\n#^ similar to UrQMD, optimized for f₁(1285) decay branching ratios\n#0.01    1  γ γ  # >0\n\nφ\n0.492   1  K⁺ K̅⁻         # 49.2 +- 0.5 %\n0.340   1  K⁰ K̅⁰         # 34.0 +- 0.4 %\n0.152   1  π ρ           # 15.24 +- 0.33 %\n0.013   1  η γ           # 1.303 +- 0.025 %\n0.00127 1  π⁰ γ          # (1.30 +- 0.05)e-3\n2.97e-4 1  e⁻ e⁺\n# 2.86e-4 1  μ⁻ μ⁺\n1.08e-4 1  e⁻ e⁺ η\n1.33e-5 0  e⁻ e⁺ π⁰\n\nh₁(1170)\n1.      0  π ρ  # >0\n\nb₁(1235)\n0.90    0  ω π  # dominant\n0.10    0  η ρ  # >0\n#^ taken from UrQMD\n#0.01    0  φ π  # >0\n# PDG has a few other exotic looking channels\n\na₁(1260)\n1.      0  π ρ         # >0\n#^ taken from UrQMD\n#1.      2  π ρ         # >0\n#1.      0  π ρ(1450)   # >0\n#1.      2  π ρ(1450)   # >0\n#1.      1  π σ         # >0\n#1.      1  π f0(980)   # >0\n#1.      1  π f0(1370)  # >0\n#1.      1  π f2        # >0\n#1.      0  K K̅*(892)   # >0\n#1.      0  K̅ K*(892)   # >0\n#1.      0  π γ         # >0\n\nf₂\n0.50  2  π π   # PDG value: 0.842 (modified to better fit the π⁺π⁻ cross section)\n0.45  2  ρ ρ   # to emulate 4π (whose PDG value is 0.108)\n0.05  2  K K̅\n\nf₁(1285)\n0.335   2  ρ ρ         # 0.335 +- 0.02 % for ππππ\n0.520   1  η σ         # 0.35 +- 0.15 % for ηπ+ π-, 52.0 +- 0.02 % for ηππ\n0.091   1  π a₀(980)   # emulating ηππ and KK̅π\n\nη(1295)\n1.      0  π a₀(980)   # >0, emulating ηππ\n# not in UrQMD\n\nπ(1300)\n1.      1  π ρ         # >0\n# not in UrQMD\n\na₂(1320)\n0.701   2  π ρ         # 0.701 +- 0.027\n0.145   2  π η         # 0.145 +- 0.012\n0.106   0  ω ρ         # 0.106 +- 0.032\n0.049   2  K K̅         # 0.049 +- 0.008\n#5.5e-3  0  π η'        # (5.5 +- 0.9)e-3\n# rest is < 1e-5\n\nf₀(1370)\n0.70    0  ρ ρ         # >0, dominant\n0.20    0  K K̅         # >0\n0.10    0  π π         # >0\n\nπ₁(1400)\n1.      1  π η         # >0\n\nη(1405)\n0.50    0  π a₀(980)   # >0\n0.30    1  ρ ρ         # >0, <0.58\n0.10    0  η f₀(980)   # >0\n0.10    1  K*(892) K̅   # >0\n\nf₁(1420)\n1.      1  π a₀(980)   # >0, emulating ηππ and KK̅π\n#^ according to PDG, KK̅π is mostly from KK̅*(892)\n\nω(1420)\n1.      1  π ρ         # dominant\n#^ taken from UrQMD\n#0.???   ?  ω ρ         # >0\n#0.???   ?  π b₁(1235)  # >0\n\na₀(1450)\n0.093   0  π η         # 0.093 +- 0.020\n0.033   0  π η'        # 0.033 +- 0.017\n0.082   0  K K̅         # 0.082 +- 0.028\n1.000   0  ω ρ         # defined as 1\n# not in UrQMD\n\nρ(1450)\n0.10    1  π π         # >0\n0.70    1  ρ ρ         # >0\n0.10    1  ρ η         # >0\n#^ modified to match π⁺π⁻ cross section\n0.10    1  K K̅         # >0\n\nη(1475)\n1.      0  π a₀(980)   # >0, emulating ηππ and KK̅π\n# not in UrQMD\n\nf₀(1500)\n0.349   0  π π         # 0.349 +- 0.023\n0.495   0  ρ ρ         # 0.495 +- 0.033\n0.051   0  η η         # 0.051 +- 0.009\n0.019   0  η η'        # 0.019 +- 0.008\n0.086   0  K K̅         # 0.086 +- 0.010\n\nf₂'(1525)\n0.887   2  K K̅         # 0.887 +- 0.022\n0.104   2  η η         # 0.104 +- 0.022\n8.2e-3  2  π π         # (8.2 +- 1.5)e-3\n\nπ₁(1600)\n0.333   0  π b₁(1235)  # >0\n0.333   1  π η'        # >0\n0.333   0  π f₁(1285)  # >0\n\nη₂(1645)\n0.25    0  π a₂(1320)  # >0\n0.25    1  K̅ K*(892)   # >0\n0.25    2  π a₀(980)   # >0\n0.25    2  σ η         # >0\n\nω(1650)\n0.50    1  ρ π         # >0\n0.50    0  σ ω         # >0\n#^ taken from UrQMD ω(1600)\n#0.333   1  η ω         # >0\n\nω₃(1670)\n0.50    3  ρ π         # >0\n0.50    2  σ ω         # >0\n\nπ₂(1670)\n0.563   0  π f₂        # 0.563 +- 0.032\n0.3535  1  π ρ         # 0.31 +- 0.04\n0.1525  2  π σ         # 0.109 +- 0.034\n#0.087   0  π π π       # 0.087 +- 0.034\n0.21    1  K K̅*(892)   # | 0.043 +- 0.014\n0.21    1  K̅ K*(892)   # |\n0.027   1  ρ ω         # 0.027 +- 0.011\n\nφ(1680)\n0.40    1  K K̅*(892)   # | dominant\n0.40    1  K̅ K*(892)   # |\n0.10    1  K K̅         # >0\n0.05    0  σ ω         # >0\n0.05    1  φ η         # >0\n\nρ₃(1690)\n0.5502  1  ρ ρ         # 0.67 +- 0.22\n0.16    1  ρ ω         # 0.16 +- 0.06\n0.236   3  π π         # 0.236 +- 0.013\n0.038   3  K̅ K*(892)   # 0.038 +- 0.012\n0.0158  3  K̅ K         # 0.0158 +- 0.0026\n# more have been seen\n\nρ(1700)\n0.80    1  ρ ρ         # dominant\n0.20    1  π π         # large\n#^ taken from UrQMD\n# more have been seen\n\nf₀(1710)\n0.25    0  K̅ K         # >0\n0.25    0  η η         # >0\n0.25    0  π π         # >0\n0.25    0  ω ω         # >0\n\nπ(1800)\n0.166   0  π σ         # >0\n0.2     0  π f₀(980)   # >0\n0.2     0  π f₀(1370)  # >0\n0.2     0  η a₀(980)   # >0\n0.2     0  π f₀(1500)  # >0\n0.1     0  K K̅*₀(1430)  # | >0\n0.1     0  K̅ K*₀(1430)  # |\n\nφ₃(1850)\n0.50    3  K̅ K         # >0\n0.25    3  K K̅*(892)   # | >0\n0.25    3  K̅ K*(892)   # |\n\nf₂(1950)\n0.2     0  K*(892) K̅*(892)  # >0\n0.2     0  ρ ρ              # >0\n0.2     2  η η              # >0\n0.2     2  K̅ K              # >0\n#0.2     0  N̅ N              # >0\n\nf₂(2010)\n0.5     0  φ φ              # >0\n0.5     2  K̅ K              # >0\n\na₄(2040)\n0.125   4  K̅ K         # >0\n0.125   4  π ρ         # >0\n0.125   3  π f₂        # >0\n0.125   2  ω ρ         # >0\n0.125   4  π η         # >0\n0.125   4  π η'        # >0\n\nf₄(2050)\n0.40    2  ω ω         # >0\n0.17    4  π π         # 0.170 +- 0.015\n0.01    4  K̅ K         # (6.8 + 3.4 - 1.8)e-3\n0.002   4  η η         # (2.1 +- 0.8)e-3\n0.01    2  ρ ρ         # <0.012\n0.40    3  π a₂(1320)  # >0\n\nf₂(2300)\n0.5     0  φ φ         # >0\n0.5     2  K̅ K         # >0\n\nf₂(2340)\n0.5     0  φ φ         # >0\n0.5     2  η η         # >0\n\n\n#################### strange mesons ####################\n\nK*(892)\n1.0    1   K π\n# other decays < 3e-3\n\nK₁(1270)\n0.42   0   K ρ         # 0.42 +- 0.06\n0.28   1   K*₀(1430) π # 0.28 +- 0.04\n0.16   0   K*(892) π   # 0.16 +- 0.05\n0.11   0   K ω         # 0.11 +- 0.02\n0.03   1   K f₀(1370)  # 0.03 +- 0.02\n#>0     ?   γ K⁰\n\nK₁(1400)\n0.94   0   K*(892) π   # 0.94 +- 6\n0.03   0   K ρ         # 0.03 +- 0.03\n0.02   1   K f₀(1370)  # 0.02 +- 0.02\n0.01   0   K ω         # 0.01 +- 0.01\n#>0     ?   γ K⁰\n\nK*(1410)\n0.8634 1   K*(892) π  # >0.4\n0.066  1   K π        # 6.6 +- 1.3 %\n0.07   1   K ρ        # <0.07\n#>0     1   γ K⁰\n\nK*₀(1430)\n0.92   0   K π         # 0.93 +- 0.10\n0.07   0   K η         # 0.086 + 0.027 - 0.034\n0.01   0   K η'        # >0\n\nK*₂(1430)\n0.499  2   K π         # 0.499 +- 0.012\n0.247  2   K*(892) π   # 0.247 +- 0.015\n0.143  2   K*(892) ρ   # 0.134 +- 0.022  # m_a + m_b = 1.668\n0.087  2   K ρ         # 0.087 +- 0.008\n0.029  2   K ω         # 0.029 +- 0.008\n# More with branching ratio < 3e-3\n\nK*(1680)\n0.387  1   K π        # 0.387 +- 0.025\n0.314  1   K ρ        # 0.314 + 0.050 - 0.021\n0.299  1   K*(892) π  # 0.299 + 0.022 - 0.050\n\nK₂(1770)\n1.     0   K*₂(1430) π # dominant\n# others have been seen\n\nK*₃(1780)\n0.31   3   K ρ         # 0.31 +- 0.09\n0.20   3   K*(892) π   # 0.20 +- 0.05\n0.188  3   K π         # 0.188 +- 0.010\n0.30   3   K η         # 0.30 +- 0.13\n0.16   2   K*₂(1430) π # <0.16\n\nK₂(1820)\n0.25   0   K*₂(1430) π # >0\n0.25   1   K*(892) π   # >0\n0.25   0   K f₂        # >0\n0.25   1   K ω         # >0\n\nK*₄(2045)\n0.099  4   K π         # 0.099 +- 0.012\n0.147  2   K*(892) ρ   # (0.09 +- 0.05) + (0.057 +- 0.032), should be K*ππ + ρKπ\n0.120  2   K*(892) ω   # (0.07 +- 0.05) + (0.05 +- 0.03), should be K*πππ + ωKπ\n0.042  2   K*(892) φ   # (0.028 +- 0.014) + (0.014 +- 0.007), should φKπ + φK*\n\n#################### N baryons ####################\n\nN(1440)\n0.60   1  N π  # 55 - 75 %\n#0.00   0  N η  #     < 1 %\n0.24   1  Δ π  #  6 - 27 %\n0.16   0  N σ  # 11 - 23 %\n\nN(1520)\n0.65   2  N π  # 55 - 65 %\n0.15   0  Δ π  # 15 - 23 %\n0.07   2  Δ π  #  7 - 11 %\n0.11   0  N ρ  # serves as proxy for N(1520) dilepton Dalitz decay\n0.02   1  N σ  #     < 2 %\n\nN(1535)\n0.38   0  N π        # 35 - 52 %\n0.52   0  N η        # 32 - 55 %\n0.06   0  N(1440) π  #  5 - 12 %\n0.02   2  Δ π        #  1 -  4 %\n0.02   1  N σ        #  2 - 10 %\n\nN(1650)\n0.51   0  N π        # 50 - 70 %\n0.20   0  N η        # 15 - 35 %\n0.04   0  Λ K        #  5 - 15 %, HADES PWA 7 ± 4 %, tuned for Nπ->ΛK\n0.10   2  Δ π        #  6 - 18 %\n0.04   1  N σ        #  2 - 18 %\n0.11   0  N(1440) π  #  6 - 26 %\n\nN(1675)\n0.42   2  N π  # 38 - 42 %, tuned for πN cross section\n0.01   2  N η  # < 1 %\n0.48   2  Δ π  # 23 - 37 %\n0.08   3  N σ  #  3 -  7 %\n\nN(1680)\n0.60   3  N π  # 60 - 70 %, tuned for πN cross section\n0.01   3  N η  # < 1 %\n0.19   2  N σ  #  9 - 19 %\n0.09   1  Δ π  #  4 - 10 %\n0.11   3  Δ π  #  7 - 13 %\n\nN(1700)\n0.10   2  N π        #  7 - 17 %\n0.71   0  Δ π        # 50 - 80 %\n0.11   2  Δ π        #  4 - 14 %\n0.07   2  N(1440) π  #  3 - 11 %\n0.04   1  N(1520) π  # < 4 %\n\nN(1710)\n0.25   1  N π        #  5 - 20 %, tuned for Nπ->ΣK\n0.32   1  N η        # 10 - 50 %\n0.01   1  N ω        #  1 -  5 %, tuned for pp dileptons\n0.13   1  Λ K        #  5 - 25 %, HADES PWA 15 ± 10 %, tuned for Nπ->ΛK\n0.01   1  Σ K        # > 0, tuned for Nπ->ΣK and NN->ΣK\n0.16   1  Δ π        # > 0\n0.12   0  N(1535) π  #  9 - 21 %\n\nN(1720)\n0.15   1  N π    #  8 - 14 %\n0.03   1  N η    #  1 -  5 %\n0.12   1  N ω    # 12 - 40 %, tuned for pp dileptons\n0.05   1  Λ K    #  4 -  5 %, HADES PWA 8 ± 7 %, tuned for Nπ->ΛK\n0.44   1  Δ π    # 47 - 77 %\n0.09   3  Δ π    # < 12 %\n0.08   2  N σ    #  2 - 14 %\n0.01   1  N ρ    #  1 -  2 %, KSU value used\n0.01   1  N(1440) π  # < 2 %\n0.02   0  N(1520) π  # 1 - 5 %\n\nN(1875)\n0.03   2  N π    #  3 - 11 %\n0.01   2  N η    #     < 1 %\n0.15   0  N ω    # 15 - 25 %, tuned for pp dileptons\n0.04   2  Σ K    # > 0, tuned for Nπ->ΣK and NN->ΣK\n0.05   2  Σ K*(892)  # for slower kaons and Sigmas\n0.04   2  Λ K    # > 0, HADES PWA 4 ± 2 %, tuned for Nπ->ΛK\n0.02   2  Λ K*(892)  # for slower kaons and Lambdas\n0.13   0  Δ π    #  7 - 21 %\n0.10   2  Δ π    #  2 - 12 %\n0.03   0  N ρ    # > 0\n0.32   1  N σ    # 30 - 60 %\n0.04   2  N(1440) π    #  2 -  8 %\n0.01   1  N(1520) π    #     < 2 %\n\nN(1880)\n0.03   1  N π        #  3 -  9 %\n0.21   1  N η        #  5 - 55 %\n0.12   1  N ω        # 12 - 28 %, tuned for pp dileptons\n0.02   1  Λ K        # 12 - 28 %, HADES PWA 2 ± 1 %\n0.10   1  Σ K        # 10 - 24 %\n0.23   1  Δ π        # 18 - 42 %\n0.19   0  N σ        # 10 - 40 %\n0.07   0  N(1535) π  #  4 - 12 %\n0.02   0  N a₀(980)  #  1 -  5 %\n0.01   1  Λ K*(892)  # 0.5 - 1 %\n\nN(1895)\n0.03   0  N π        #  2 - 18 %\n0.20   0  N η        # 15 - 40 %\n0.16   0  N η'       # 10 - 40 %\n0.01   0  N ρ        # > 0\n0.03   2  N ρ        #  3 - 12 %\n0.01   1  N σ        # > 0\n0.16   0  N ω        # 16 - 40 %, tuned for pp dileptons\n0.18   0  Λ K        # 13 - 23 %, HADES PWA 18 ± 5 %\n0.11   0  Σ K        # 10 - 24 %\n0.03   2  Δ π        #  3 - 11 %\n0.04   0  N(1440) π  #  4 - 12 %\n0.04   0  Λ K*(892)  #  4 -  9 %\n\nN(1900)\n0.04   1  N π          #  1 - 20 %\n0.12   1  N η          #  2 - 14 %\n0.04   1  N η'         #  4 -  8 %\n0.10   1  N ω          #  7 - 13 %\n0.02   1  Λ K          #  2 - 20 %, HADES PWA 5 ± 5\n0.01   1  Λ K*(892)    # for slower kaons and Lambdas\n0.03   1  Σ K          #  3 -  7 %, tuned for NN->ΣK\n0.01   1  Σ K*(892)    # for slower kaons and Sigmas\n0.10   1  Δ π          #  9 - 25 %\n0.24   3  Δ π          # 21 - 45 %\n0.05   2  N σ          #  1 -  7 %\n0.16   0  N(1520) π    #  7 - 23 %\n0.08   2  N(1535) π    #  4 - 10 %\n\nN(1990)\n0.12   3  N π  # tuned for p π-\n0.20   3  N ρ  # BR lowered to improve pp --> pp ρ cross section, shifted to N σ\n0.15   3  Δ π\n0.05   3  N(1440) π\n0.03   3  Λ K  # tuned for Nπ->ΛK\n0.03   3  Λ K*(892)    # for slower kaons and Lambdas\n0.03   3  Σ K  # tuned for Nπ->ΛK\n0.03   3  Σ K*(892)    # for slower kaons and Sigmas\n0.36   4  N σ  # σ and ππ combined\n# From UrQMD, not yet confirmed by PDG\n# FIXME The UrQMD papers are ambigious whether this state produces φ\n\nN(2060)\n0.07   2  N π        #  7 - 12 %\n0.05   2  N η        #  2 -  6 %\n0.06   2  N ω        #  1 -  7 %\n0.01   2  Λ K        # > 0\n0.04   2  Σ K        #  1 -  5 %\n0.10   2  Δ π        #  4 - 10 %\n0.01   2  N ρ        # > 0\n0.01   2  Λ K*(892)  # 0.3-1.3 %\n0.09   3  N σ        #  3 -  9 %\n0.14   2  N(1440) π  #  4 - 14 %\n0.20   1  N(1520) π  #  9 - 21 %\n0.22   0  N(1680) π  #  8 - 22 %\n\nN(2080)\n0.32   1  N π  # tuned for Nπ cross section\n0.04   1  N η\n0.07   1  N ω  # modified relative to UrQMD to better fit\n0.20   1  N ρ  # the dilepton spectra\n0.05   2  N σ\n0.10   2  N(1535) ρ\n0.10   1  Δ π\n0.005  1  Λ K  # tuned for Nπ->ΛK\n0.010  1  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  2  N f₀(980)  # tuned for pp -> ppKK\n# From UrQMD, not yet confirmed by PDG\n# Crucial for pi- p cross section\n\nN(2100)\n0.08   1  N π        #  8 - 18 %\n0.05   1  N η        # > 0\n0.05   1  N η'       #  5 - 11 %\n0.13   1  N ω        # 10 - 25 %\n0.01   1  Λ K        # > 0\n0.09   1  Δ π        #  6 - 14 % | 20 - 40 % for N π π\n0.10   1  N ρ        # > 0       |\n0.11   1  Λ K*(892)  #  3 - 11 %, for slower kaons and Lambdas\n0.15   0  N σ        # 14 - 26 %\n0.23   2  N(1520) π  # 16 - 34 %\n0.010  1  N φ  # tuned for p Nb dileptons and pp -> ppKK\n\nN(2120)\n0.05   2  N π        #  5 - 15 %\n0.04   2  N η'       #  2 -  6 %\n0.12   2  N ω        #  4 - 20 %\n0.40   0  Δ π        # 30 - 70 % | 50 - 95 % for N π π\n0.15   2  Δ π        #  8 - 32 % |\n0.002  0  Λ K*(892)  #   < 0.2 %\n0.09   1  N σ        #  7 - 15 %\n0.15   1  N(1535) π  #  7 - 23 %\n0.010  2  N φ  # tuned for p Nb dileptons and pp -> ppKK\n\nN(2190)\n0.116  4  N π        # 10 - 20 %\n0.05   2  N ω        #  8 - 20 %\n0.24   2  N ρ        # > 0\n0.008  4  Λ K*(892)  # 0.2 - 0.8 %\n0.09   3  N σ        #  3 - 9 %\n0.335  2  Δ π        # 19 - 31 %\n0.05   4  N(1440) π  # 0\n0.10   3  N(1535) ρ  # 0\n0.010  2  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  3  N f₀(980)  # tuned for pp -> ppKK\n# Similar to UrQMD\n\nN(2220)\n0.15   5  N π  # 15 - 30 %\n0.22   3  N ρ\n0.17   4  N σ\n0.20   3  Δ π\n0.14   4  N(1535) ρ\n#0.000  5  Λ K  # tuned for Nπ->ΛK\n# TODO: consider adding hyperon channels\n0.010  3  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  4  N f₀(980)  # tuned for pp -> ppKK\n# From UrQMD, confirmed by PDG\n\nN(2250)\n0.05   4  N π  # 0.05 - 0.15\n0.25   4  N ρ\n0.20   5  N σ\n0.22   4  Δ π\n0.05   4  N(1440) π\n0.10   5  N(1535) ρ\n0.002  4  Λ K  # tuned for Nπ->ΛK\n0.003  4  Λ K*(892)  # for slower kaons and Lambdas\n0.010  4  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  5  N f₀(980)  # tuned for pp -> ppKK\n# From UrQMD, confirmed by PDG\n\n#N(2600)\n#0.10   ?  N π  #  3 -  8 %\n\n\n#################### Δ baryons ####################\n\nΔ\n1.     1  N π\n4.2e-5 1  e⁻ e⁺ N⁺\n4.2e-5 1  e⁻ e⁺ N⁰\n\n#Δ(1600)\n#0.175  1   N π        # 0.08 - 0.24\n#0.825  1   Δ π        # 0.72 - 0.82\n#0.000  3   Δ π        # < 0.02\n#0.000  1   N(1440) π  # 0.15 - 0.25\n#^ disabled, because it overshoots the pi+p cross section\n\nΔ(1620)\n0.30   0  N π        # 25 - 35 %, tuned for Nπ\n0.53   2  Δ π        # 52 - 72 %\n0.05   0  N ρ        # > 0\n0.07   2  N ρ        # > 0\n0.05   0  N(1440) π  #  3 -  9 %\n\nΔ(1700)\n0.20   2  N π        # 10 - 20 %, tuned for Nπ\n0.24   0  Δ π        #  5 - 35 %\n0.16   2  Δ π        #  4 - 16 %\n0.30   0  N ρ        # > 0\n0.05   0  Δ η        #  3 -  7 %\n0.04   1  N(1520) π  #  1 -  5 %\n0.01   1  N(1535) π  # 0.5 - 1.5 %\n\nΔ(1900)\n0.11   0  N π        #  4 - 12 %\n0.01   0  Σ K        #      seen\n0.01   0  Σ K*(892)  # for slower kaons and Lambdas\n0.35   2  Δ π        # 30 - 70 %\n0.09   0  N ρ        #  8 - 16 %\n0.20   2  N ρ        # 18 - 28 %\n0.17   0  N(1440) π  #  8 - 32 %\n0.05   1  N(1520) π  #  2 - 10 %\n0.01   2  Δ η        #  0 -  2 %\n\nΔ(1905)\n0.10   3  N π        #  9 - 15 %, tuned for Nπ\n0.26   1  Δ π        # 23 - 43 %\n0.50   3  Δ π        # 56 - 72 %\n0.06   1  N ρ        #      seen, KSU value used\n0.02   1  Δ η        #  2 -  6 %\n0.01   2  N(1535) π  # < 1 %\n0.05   1  N(1680) π  #  5 - 15 %\n\nΔ(1910)\n0.30   1  N π        # 15 - 30 %, tuned for Nπ\n0.39   1  Δ π        # 34 - 66 %\n0.04   1  Σ K        #  4 - 14 %, tuned for Nπ->ΣK\n0.06   1  Σ K*(892)  # for slower kaons and Sigmas\n0.09   1  N(1440) π  #  3 -  9 %\n0.12   1  Δ η        #  5 - 13 %\n\nΔ(1920)\n0.15   1  N π        #  5 - 20 %\n0.03   1  Σ K        #  2 -  6 %\n0.04   1  Σ K*(892)  # for slower kaons and Sigmas\n0.12   1  Δ π        #  8 - 28 %\n0.47   3  Δ π        # 44 - 72 %\n0.03   1  N(1440) π  # < 4 %\n0.04   0  N(1520) π  # < 5 %\n0.01   2  N(1535) π  # < 2 %\n0.01   2  N a₀(980)  # > 0\n0.10   1  Δ η        #  5 - 17 %\n\nΔ(1930)\n0.15   2  N π        #  5 - 15 %, tuned for Nπ->ΣK\n0.42   2  Δ π\n0.37   2  N(1440) π\n0.04   2  Σ K        # tuned for Nπ->ΣK, NN->ΣK\n0.02   2  Σ K*(892)  # for slower kaons and Sigmas\n# From UrQMD\n\nΔ(1950)\n0.25   3  N π        # 35 - 45 %, tuned for Nπ total cross section\n0.005  3  Σ K        # 0.3 - 0.5 %, tuned for Nπ->ΣK, NN->ΣK\n0.005  3  Σ K*(892)  # for slower kaons and Sigmas\n0.09   3  Δ π        #  1 -  9 %\n0.55   3  N(1440) π  # Introduced to fill up missing branching ratio\n0.09   1  N(1680) π  #  3 -  9 %\n0.01   3  Δ η        # < 0.6 %\n\n#################### Σ baryons ####################\n\nΣ(1385)  # 1(1.5+)\n0.870  1      Λ π\n0.117  1      Σ π\n0.0125 1      Λ γ\n7.0e-3 1      Σ⁺ γ\n#2.4e-4 1      Σ⁻ γ  # <2.4e-4\n\nΣ(1660)  # 1(0.5+)\n0.35  1  N K̅  # 0.1-0.3\n0.15  1  Λ π  # >0, tuned for K- n -> Lambda pi- cross section\n0.15  1  Σ π  # >0, tuned for K- n -> Sigma- pi0 cross section\n0.15  1   Σ(1385) π   # not measured\n0.20  2   Λ(1520) π   # not measured\n\nΣ(1670)  # 1(1.5-)\n0.15   2   N K̅  # 0.07-0.13\n0.18   2   Λ π  # 0.05-0.15, tuned for K- n -> Lambda pi- cross section\n0.45   2   Σ π  # 0.3-0.6, tuned for K- n -> Sigma- pi0, K- n -> Lambda pi-, K- p -> Sigma+ pi- cross section\n0.13  0   Σ(1385) π   # not measured\n0.14  1   Λ(1520) π   # not measured\n\nΣ(1750)  # 1(2.5-)\n0.40  0  N K̅       # 0.1-0.4, tuned for K- p cross section\n0.14  0  Λ π       # >0, tuned for K- n -> Lambda pi- cross section\n0.08  0  Σ π       # <0.08\n0.28  0  Σ η       # 0.15-0.55\n0.10  0  N K̅*(892)  # 0.04-0.12\n\nΣ(1775)  # 1(2.5-)\n0.40   2   N K̅         # 0.37-0.43, tuned for K- p cross section\n0.16   2   Λ π         # 0.14-0.20, tuned for K- n -> Lambda pi-, K- p -> Lambda pi0 cross section\n0.05   2   Σ π         # 0.02-0.05, tuned for K- n -> Sigma- pi0\n0.14   2   Σ(1385) π   # 0.08-0.12\n0.26   1   Λ(1520) π   # 0.17-0.23\n\nΣ(1915)  # 1(2.5+)\n0.20   3   N K̅        # 0.05-0.15, tuned for K- n cross section\n0.07   3   Λ π        # >0, tuned for K- n -> Lambda pi- cross section\n0.09   3   Σ π        # >0, tuned for K- n -> Sigma- pi0, K- n -> Sigma0 pi-\n0.05   1   Σ(1385) π  # <0.05\n#^ We use the similar values as UrQMD here.\n0.59   2   Λ(1520) π   # not measured\n\nΣ(1940)  # 1(1.5-)\n0.20  2   N K̅         # <0.2\n0.07  2   Λ π         # >0, tuned for K- n -> Lambda pi-\n0.06  2   Σ π         # >0, tuned for K- n -> Sigma- pi0\n0.16  0   Σ(1385) π   # >0\n0.17  1   Λ(1520) π   # >0\n0.16  0   Δ K̅         # >0\n0.16  0   N K̅*(892)   # >0\n\nΣ(2030)  # 1(3.5+)\n0.25   3   N K̅        # 0.17-0.23, tuned for K- n cross section\n0.17   3   Λ π        # 0.17-0.23, tuned for K- n -> Lambda pi- cross section\n0.05   3   Σ π        # 0.05-0.10, tuned for K- n -> Sigma- pi0 cross section\n0.02   3   Ξ K        # <0.02\n0.15   3   Σ(1385) π  # 0.05-0.15\n0.195  2   Λ(1520) π  # 0.1-0.2\n0.16   3   Δ K̅        # 0.1-0.2\n0.05   3   N K̅*(892)  # <0.05\n\nΣ(2250)  # 1(? ?)\n0.20   3   N K̅        # <0.1, tuned for K-n cross section\n0.15   3   Λ π        # >0, tuned for K- p -> Lambda pi0 cross section\n0.65   3   Σ π        # >0\n\n#################### Λ baryons ####################\n\nΛ(1405)  # 0(0.5-)\n1.      0    Σ π  # 1.00\n\nΛ(1520)  # 0(1.5-)\n0.462   2    N K̅  # 0.45+-0.01, tuned for K- p cross section\n0.42    2    Σ π  # 0.42+-0.01, tuned for K- p -> Sigma pi cross section\n0.10    1    Λ σ  # 0.10+-0.01\n0.009   0    Σ ρ  # 0.009+-0.001\n# ππ replaced with σ to conserve detailed balance\n0.009   0    Λ γ  # 0.0085+-0.0015\n\nΛ(1600)  # 0(0.5+)\n0.15    1    N K̅  # 0.15-0.30, tuned for K- p cross section\n0.20    1    Σ π  # 0.1-0.6, tuned for K- p -> Sigma0 pi0, Sigma+ pi- cross section\n0.35    1    N K̅*(892)  # not measured\n0.30    1    Σ(1385) π  # not measured\n\nΛ(1670)  # 0(0.5-)\n0.292   0    N K̅  # 0.2-0.3\n0.442   0    Σ π  # 0.25-0.55\n0.216   0    Λ η  # 0.1-0.25\n0.05    2    N K̅*(892)  # 0.05+-0.04\n\nΛ(1690)  # 0(1.5-)\n0.25    2   N K̅  # 0.2-0.3\n0.3     2   Σ π  # 0.2-0.4\n#0.25    1   Λ π π  # ca. 0.25\n0.25    1   Λ σ  # to conserve detailed balance\n#0.2     1   Σ π π  # ca. 0.20\n0.2     0   Σ ρ  # to conserve detailed balance\n\nΛ(1800)  # 0(0.5-)\n0.40    0   N K̅        # 0.25-0.40\n0.06    0   Σ π        # >0, tuned for K- p -> Sigma0 pi0\n0.17    2   Σ(1385) π  # >0\n0.11    0   Λ η        # 0.06+-0.05\n0.16    0   N K̅*(892)  # >0\n\nΛ(1810)  # 0(0.5+)\n0.34    1   N K̅        # 0.2-0.5\n0.10    1   Σ π        # 0.1-0.3, tuned for K- p -> Sigma0 pi0\n0.12    1   Σ(1385) π  # >0\n0.44    1   N K̅*(892)  # 0.3-0.6\n\nΛ(1820)  # 0(2.5+)\n0.65    3   N K̅        # 0.55-0.65, tuned for K- p cross section\n0.06    3   Σ π        # 0.08-0.14, tuned for K- p -> Sigma0 pi0\n0.08    1   Σ(1385) π  # 0.05-0.10\n0.03    1   N K̅*(892)  # 0.03+-0.01\n\nΛ(1830)  # 0(2.5-)\n0.03    2   N K̅        # 0.03-0.1\n0.30    2   Σ π        # 0.35-0.75, tuned for K- p -> Sigma0 pi0\n0.52    2   Σ(1385) π  # 0.52+-0.06\n0.20    4   Σ(1385) π  # >0.15\n\nΛ(1890)  # 0(1.5+)\n0.40    1   N K̅        # 0.2-0.35, tuned for K- p cross section\n0.10    1   Σ π        # 0.03-0.1\n0.25    1   Σ(1385) π  # >0\n0.20    1   N K̅*(892)  # >0\n#^ The guesses are taken from UrQMD, which also has a 5% omega Lambda channel.\n\nΛ(2100)  # 0(3.5-)\n0.45    4   N K̅        # 0.25-0.35, tuned for K- p cross section\n0.05    4   Σ π        # 0.05\n0.03    4   Λ η        # <0.03\n0.03    4   Ξ K        # <0.03\n0.08    2   Λ ω        # <0.08\n0.20    2   N K̅*(892)  # 0.1-0.2\n\nΛ(2110)  # 0(3.5+)\n0.30    3   N K̅        # 0.05-0.25, tuned for K- p cross section\n0.25    3   Σ π        # 0.1-0.4\n0.05    1   Λ ω        # >0\n0.05    1   Σ(1385) π  # >0\n0.35    1   N K̅*(892)  # 0.1-0.6\n\nΛ(2350)  # 0(4.5+)\n0.50    5   N K̅        # 0.12\n0.50    5   Σ π        # 0.10\n\n#################### Ξ baryons ####################\n\nΞ(1530)  # 0.5(1.5+)\n1.      1   Ξ π\n\nΞ(1690)  # 0.5(? ?)\n0.33    1   Λ K̅        # >0\n0.33    1   Σ K̅        # >0\n0.33    1   Ξ π        # >0\n\nΞ(1820)  # 0.5(1.5-)\n0.70    2   Λ K̅        # large\n0.10    2   Σ K̅        # small\n0.10    2   Ξ π        # small\n0.10    0   Ξ(1530) π  # small\n\nΞ(1950)  # 0.5(? ?)\n0.40    3   Λ K̅        # >0\n0.10    3   Σ K̅        # possibly >0\n0.40    3   Ξ π        # >0\n\nΞ(2030)  # 0.5(>2.5?)\n0.20    3   Λ K̅        # 0.2\n0.80    3   Σ K̅        # 0.8\n#0.10    1   Ξ π        # small\n#0.10    1   Ξ(1530) π  # small\n#0.00    1   Λ K̅ π      # small\n#0.00    1   Σ K̅ π      # small\n\n########## Ω baryons ###################\n\nΩ(2250)  # 0(? ?)\n1.      3   Ξ(1530) K̅  # >0\n\n######### Light nuclear resonances ########\n# d'\n# 1.      1   N N\n"


==> anc/dileptons/AgAg/dN_dm_tot.txt <==
m	dN/dm
0.006666666666666667	6.328392586057788
0.02	1.7206595071292121
0.03333333333333333	0.9044728337804477
0.04666666666666667	0.5447593334272207
0.06	0.33374924973398173
0.07333333333333333	0.19534497197533163
0.08666666666666667	0.10627285597031425
0.1	0.05022200994474374
0.11333333333333334	0.019285167393600255
0.12666666666666668	0.007017472236283221
0.14	0.005359746816456229
0.15333333333333332	0.004058221148890147
0.16666666666666669	0.0038516922862045374
0.18	0.003538100290275505
0.19333333333333336	0.002545248520033758
0.20666666666666667	0.002274850867812813
0.22000000000000003	0.0019967253625226664
0.23333333333333334	0.001846169536746198
0.2466666666666667	0.001589664721947934
0.26	0.0013824267703899287
0.2733333333333333	0.0012320301369246277
0.2866666666666667	0.0009565918571812393
0.30000000000000004	0.0009198188539241822
0.31333333333333335	0.000814755444232077
0.32666666666666666	0.0007724509614070439
0.34	0.0006538885020492918
0.3533333333333334	0.0005900925679803317
0.3666666666666667	0.0005158398816757075
0.38	0.0004568242843027143
0.39333333333333337	0.00041125705206297307
0.40666666666666673	0.00037558534050661715
0.42000000000000004	0.00032625455036658103
0.43333333333333335	0.00028689020209290365
0.44666666666666666	0.00025298186734400456
0.46	0.00021615469390132223
0.4733333333333334	0.00019730833647670646
0.4866666666666667	0.0001773031931604977
0.5	0.00015199355513611382
0.5133333333333334	0.0001400726868472961
0.5266666666666666	0.0001289069978381537
0.54	0.00012060282999530772
0.5533333333333335	0.00011335561517679106
0.5666666666666667	0.00010405174237133191
0.5800000000000001	9.554091479849371e-05
0.5933333333333334	9.330089614136636e-05
0.6066666666666667	8.493215474391392e-05
0.6200000000000001	8.223814435213385e-05
0.6333333333333333	7.718466654225821e-05
0.6466666666666667	7.344516140152958e-05
0.66	7.448441399189315e-05
0.6733333333333333	7.225106814054674e-05
0.6866666666666668	7.309588947367609e-05
0.7	7.305500731492784e-05
0.7133333333333334	7.379181108660733e-05
0.7266666666666668	7.422645960795997e-05
0.74	7.434386461060009e-05
0.7533333333333334	7.177494219403973e-05
0.7666666666666667	7.949753294430708e-05
0.78	0.00020348999368449225
0.7933333333333334	8.136428407570038e-05
0.8066666666666666	3.6608319390681545e-05
0.8200000000000001	2.1374571240317692e-05
0.8333333333333335	1.4698568545408436e-05
0.8466666666666667	1.037789336186712e-05
0.8600000000000001	7.397566110249083e-06
0.8733333333333333	5.119608427032554e-06
0.8866666666666667	3.7297385872778378e-06
0.9000000000000001	3.207296027717654e-06
0.9133333333333333	2.322088798163094e-06
0.9266666666666667	1.7047413909047641e-06
0.9400000000000001	1.3443106402023674e-06
0.9533333333333334	8.148787469565891e-07
0.9666666666666668	9.256812635283707e-07
0.98	8.346059637275323e-07
0.9933333333333334	1.0261828503041374e-06
1.0066666666666668	2.676615711371459e-06
1.02	1.8961532873207545e-05
1.0333333333333334	1.194494699443119e-06
1.0466666666666669	3.2002854735223474e-07
1.06	1.761656805010278e-07
1.0733333333333333	1.0135403489402341e-07
1.086666666666667	1.0923172762270792e-07
1.1	5.927366147126869e-08
1.1133333333333333	4.3514488357528986e-08
1.1266666666666667	4.2249799068250106e-08
1.1400000000000001	4.2961023901048444e-08
1.1533333333333333	2.6713092736014654e-08
1.1666666666666667	1.543980496849494e-08
1.1800000000000002	2.1360623747672804e-08
1.1933333333333334	1.1434063838212922e-08
1.2066666666666668	4.924747830784617e-09
1.2200000000000002	6.0371823736554985e-09
1.2333333333333334	3.9194857588411596e-10
1.2466666666666666	1.0529961971579978e-08
1.2600000000000002	3.82299814985733e-09
1.2733333333333334	3.474120847205872e-09
1.2866666666666666	3.961823311148638e-09
1.3	5.364809666885683e-11
1.3133333333333335	2.9014604681696117e-09
1.3266666666666667	1.9130276997175913e-11
1.34	1.6573657144286646e-09
1.3533333333333335	1.3126704381294166e-10
1.3666666666666667	5.184860717382936e-10
1.3800000000000001	5.8248790664361e-10
1.3933333333333335	0.0
1.4066666666666667	8.857282965475569e-11
1.42	5.444366574499717e-10
1.4333333333333336	2.519196742084012e-10
1.4466666666666668	0.0
1.46	0.0
1.4733333333333336	8.88831817751585e-10
1.4866666666666668	3.115462107881257e-10
1.5	0.0
1.5133333333333334	0.0
1.5266666666666668	0.0
1.54	0.0
1.5533333333333335	0.0
1.5666666666666669	0.0
1.58	7.19907022931613e-10
1.5933333333333333	0.0
1.606666666666667	0.0
1.62	0.0
1.6333333333333333	0.0
1.646666666666667	0.0
1.6600000000000001	0.0
1.6733333333333333	2.3260559059317172e-11
1.6866666666666668	0.0
1.7000000000000002	0.0
1.7133333333333334	0.0
1.7266666666666668	0.0
1.7400000000000002	0.0
1.7533333333333334	0.0
1.7666666666666666	0.0
1.7800000000000002	0.0
1.7933333333333334	0.0
1.8066666666666666	0.0
1.8200000000000003	0.0
1.8333333333333335	0.0
1.8466666666666667	0.0
1.86	0.0
1.8733333333333335	0.0
1.8866666666666667	0.0
1.9000000000000001	0.0
1.9133333333333336	0.0
1.9266666666666667	0.0
1.94	0.0
1.9533333333333336	0.0
1.9666666666666668	0.0
1.98	0.0
1.9933333333333334	0.0
# SMASH-1.6

==> anc/dileptons/AgAg/definitions.py <==
import numpy as np

"""
Definitions for dilepton analysis.

"""

### BINS ###

# binning mass
bin_min = 0.0
bin_max = 2.0
nbins_m = 150
bins_m = np.linspace(bin_min, bin_max, num=nbins_m + 1)

# binning pt
bin_min = 0.0
bin_max = 2.0
nbins_pt = 80
bins_pt = np.linspace(bin_min, bin_max, num=nbins_pt + 1)

# binning rapidity
bin_min = -4.0
bin_max = 4.0
nbins_y = 32
bins_y = np.linspace(bin_min, bin_max, num=nbins_y + 1)

# binning alpha
bin_min = -np.pi
bin_max = np.pi
nbins_alpha = 20  # very broad bins to save space
bins_alpha = np.linspace(bin_min, bin_max, num=nbins_alpha + 1)

centers_mass = (bins_m[:-1] + bins_m[1:]) / 2.0
centers_pt = (bins_pt[:-1] + bins_pt[1:]) / 2.0
centers_y = (bins_y[:-1] + bins_y[1:]) / 2.0
centers_alpha = (bins_alpha[:-1] + bins_alpha[1:]) / 2.0

hist_arr_dim = {"channel": 0,
                "mass": 1,
                "pt": 2,
                "y": 3,
                "alpha": 4}


### CHANNEL NUMBERING ###

n_channels = 11  # 10 known + 1 for potential unknown sources (should be zero)

direct_channels = {
    113:  0,  # rho
    223:  1,  # omega
    333:  2,  # phi
    "other": 10,  # unknown
}

dalitz_channels = {
    111:  3,  # pi
    221:  4,  # eta
    331:  5,  # etaprime
    223:  6,  # omega dalitz
    333:  7,  # phi dalitz
    2114:  8,  # delta 0
    2214:  9,  # delta p
    "other": 10,  # unknown
}

rho_channels = {
    223: 0,                # omega
    211: 1,     -211: 1,   # pion annihilation, no decay possible
    1214: 2,     2124: 2,   # N(1520)
    22112: 3,    22212: 3,   # N(1535)
    1212: 4,     2122: 4,   # D(1620)
    32112: 5,    32212: 5,   # N(1650)
    2116: 6,     2216: 6,   # N(1675)
    12116: 7,    12216: 7,   # N(1680)
    21214: 8,    22124: 8,   # N(1700)
    12114: 9,    12214: 9,   # D(1700)
    42112: 10,   42212: 10,  # N(1710)
    31214: 11,   32124: 11,  # N(1720)
    9902114: 12, 9902214: 12,  # N(1875)
    9912114: 13, 9912214: 13,  # N(1900)
    1216: 14,    2126: 14,  # D(1905)
    2118: 15,    2218: 15,  # D(1950)
    9902118: 16, 9902218: 16,  # N(1990)
    "other": 17,
}

omega_channels = {
    21214: 0,    22124: 0,   # N(1700)
    42112: 1,    42212: 1,   # N(1710)
    31214: 2,    32124: 2,   # N(1720)
    9902114: 3,  9902214: 3,   # N(1875)
    9912114: 4,  9912214: 4,   # N(1900)
    9922114: 5,  9922214: 5,   # N(2080)
    1218: 6,     2128: 6,   # N(2190)
    "other": 7,

}

### CHANNEL LABELS ###

ch_list_main = [r'$\rho \rightarrow e^+e^-$',
                r'$\omega \rightarrow e^+e^-$',
                r'$\phi \rightarrow e^+e^-$',
                r'$\pi^0 \rightarrow \gamma e^+e^-$',
                r'$\eta \rightarrow \gamma e^+e^-$',
                r"$\eta' \rightarrow \gamma e^+e^-$",
                r'$\omega \rightarrow \pi^0 e^+e^-$',
                r'$\phi \rightarrow \pi^0 e^+e^-$',
                r'$\Delta^0\rightarrow n e^+e^-$',
                r'$\Delta^+ \rightarrow p e^+e^-$']

ch_list_rho = [r'$\omega\rightarrow\rho\pi^0\rightarrow e^+e^-\pi^0$',
               r'$\pi^+\pi^-\rightarrow\rho\rightarrow e^+e^-$',
               r'$N^*(1520)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1535)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1620)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1650)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1675)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1680)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1710)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1720)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1875)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1900)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1905)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1950)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1990)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'other']

ch_list_omega = [r'$N^*(1700)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1710)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1720)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1875)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1900)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(2080)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(2190)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'other']


### LINESTYLES ###

line_style_main = ['b-', 'g-', 'r:', 'k--',
                   'c--', 'c:', 'g--', 'r--', 'y-', 'm-.', 'k:']

# create (random) linestyle for origin plot
colors_o = ['b', 'g', 'r', 'c', 'm', 'y']
linestyles_o = ['-', '--', '-.', ':']
nc = len(colors_o)
line_style_origin = []
for i in range(20):  # should be sufficent
    c = i % nc
    s = i / nc
    line_style_origin.append(colors_o[c] + linestyles_o[s])


### PLOT STYLES ###

style_dict_mass = {'l_style': line_style_main,
                   'xlab': r'$m_{ee}\,[GeV]$',
                   'ylab': r'$dN/dm \,[1/GeV]$',
                   'x_min': 0.0,
                   'x_max': 1.2,
                   'y_min': 1E-8,
                   'y_max': 1E1}

style_dict_mass_origin = {'l_style': line_style_origin,
                          'xlab': r'$m_{ee}\,[GeV]$',
                          'ylab': r'$dN/dm \,[1/GeV]$',
                          'x_min': 0.0,
                          'x_max': 1.2,
                          'y_min': 1E-10,
                          'y_max': 1E-2}

style_dict_mass_w_data_pp_pNb = {'l_style': line_style_main,
                                 'xlab': r'$m_{ee}\,[GeV]$',
                                 'ylab': r'$d\sigma/dm\,[\mu b/GeV]$',
                                 'x_min': 0.0,
                                 'x_max': 1.2,
                                 'y_min': 1E-4,
                                 'y_max': 2E3}

style_dict_mass_w_data_CC_ArKCl = {'l_style': line_style_main,
                                   'xlab': r'$m_{ee}\,[GeV]$',
                                   'ylab': r'$1/N_{\pi^0}*dN/dm\,[1/GeV]$',
                                   'x_min': 0.0,
                                   'x_max': 1.2,
                                   'y_min': 1E-9,
                                   'y_max': 1E-2}

style_dict_pt = {'l_style': line_style_main,
                 'xlab': r'$p_T(e^+e^-)\,[GeV]$',
                 'ylab': r'$dN/dp_T \,[1/GeV]$',
                 'x_min': 0.0,
                 'x_max': 1.2,
                 'y_min': 1E-8,
                 'y_max': 1E-0}

style_dict_pt_origin = {'l_style': line_style_origin,
                        'xlab': r'$p_T(e^+e^-)\,[GeV]$',
                        'ylab': r'$dN/dp_T \,[1/GeV]$',
                        'x_min': 0.0,
                        'x_max': 1.2,
                        'y_min': 1E-10,
                        'y_max': 1E-2}

style_dict_pt_w_data = {'l_style': line_style_main,
                        'xlab': r'$p_T(e^+e^-)\,[GeV]$',
                        'ylab': r'$d\sigma/dp_T \,[\mu b/GeV]$',
                        'x_min': 0.0,
                        'x_max': 1.2,
                        'y_min': 1E-7,
                        'y_max': 1E2}

style_dict_y = {'l_style': line_style_main,
                'xlab': r'$y_{ee}$',
                'ylab': r'$dN/dy$',
                'x_min': -4.0,
                'x_max': 4.0,
                'y_min': 1E-8,
                'y_max': 1E0}

style_dict_y_origin = {'l_style': line_style_origin,
                       'xlab': r'$y_{ee}$',
                               'ylab': r'$dN/dy$',
                               'x_min': -4.0,
                               'x_max': 4.0,
                               'y_min': 1E-10,
                               'y_max': 1E-2}


style_dict_y_w_data = {'l_style': line_style_main,
                       'xlab': r'$y_{ee}$',
                       'ylab': r'$d\sigma/dy\,[\mu b]$',
                               'x_min': -4.0,
                               'x_max': 4.0,
                               'y_min': 1E-8,
                               'y_max': 1E1}


==> anc/dileptons/AgAg/hist_mass.txt <==
6.666666666666667095e-03 2.424242424242425270e-04 1.616161616161616824e-05 1.010101010101010092e-06 8.217987546856728165e-02 5.487543679534246039e-04 3.801710110820107459e-07 1.615851891136915226e-05 7.062968782504861141e-08 7.369963354001683210e-04 6.367363629767307546e-04 0.000000000000000000e+00
2.000000000000000042e-02 1.090909090909090924e-04 5.050505050505050670e-06 0.000000000000000000e+00 2.227996151675244382e-02 1.534463495235593544e-04 7.910934136379513523e-08 4.525338898877811552e-06 1.675421286347668283e-08 2.091144113836261294e-04 1.808418674686763168e-04 0.000000000000000000e+00
3.333333333333333287e-02 5.858585858585858743e-05 1.010101010101010092e-06 0.000000000000000000e+00 1.168028994897143610e-02 9.183093089182985406e-05 4.539636117240453444e-08 2.618220697888298476e-06 9.978735184540561317e-09 1.207003090113793981e-04 1.045470394744500085e-04 0.000000000000000000e+00
4.666666666666666879e-02 4.848484848484850134e-05 3.030303030303030487e-06 0.000000000000000000e+00 6.989300791858950312e-03 6.406749902024429753e-05 3.162105445647109750e-08 1.852927415266889179e-06 5.104979675485579612e-09 8.397471495963376590e-05 7.270996822622937381e-05 0.000000000000000000e+00
5.999999999999999778e-02 4.242424242424240225e-05 3.030303030303030487e-06 0.000000000000000000e+00 4.235113708837980918e-03 4.960517203116117737e-05 2.574865465942433118e-08 1.450800513547516170e-06 5.386639286921504934e-09 6.343448726236445233e-05 5.490014705954390388e-05 0.000000000000000000e+00
7.333333333333333370e-02 2.222222222222222668e-05 1.010101010101010092e-06 0.000000000000000000e+00 2.446712497971184012e-03 3.992305717309813491e-05 1.581343543444332148e-08 1.175706979724683098e-06 4.859879780797352713e-09 5.014018559019383189e-05 4.339518207601579780e-05 0.000000000000000000e+00
8.666666666666666963e-02 2.626262626262626450e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.280075588896432796e-03 3.374292350433407046e-05 1.602262555386012719e-08 9.697944501187563482e-07 3.109675988962364459e-09 4.069119424971998810e-05 3.521015327274862246e-05 0.000000000000000000e+00
1.000000000000000056e-01 2.020202020202020607e-05 1.010101010101010092e-06 0.000000000000000000e+00 5.551093963661125940e-04 2.982100109854122862e-05 9.412925715987838651e-09 8.559361613782898085e-07 3.205822932574107094e-09 3.355530747403958291e-05 2.906041820240823622e-05 0.000000000000000000e+00
1.133333333333333415e-01 1.010101010101010303e-05 1.010101010101010092e-06 0.000000000000000000e+00 1.686455009335594533e-04 2.448021809221871220e-05 1.042137377847813145e-08 7.468742264477556919e-07 2.391487747125410149e-09 2.795133315631825139e-05 2.418771486682250036e-05 0.000000000000000000e+00
1.266666666666666774e-01 5.050505050505050670e-06 1.010101010101010092e-06 0.000000000000000000e+00 2.189617066330723207e-05 2.133193552773381225e-05 7.277924497414718771e-09 6.313885850110824667e-07 1.913934491060048262e-09 2.338660028895357448e-05 2.025040349917602467e-05 0.000000000000000000e+00
1.400000000000000133e-01 1.515151515151515625e-05 2.695723618118322169e-11 0.000000000000000000e+00 1.062574998866551964e-07 1.903260435899472715e-05 8.814939613839524541e-09 5.954922375959795375e-07 2.031398034176206144e-09 1.959562540692061903e-05 1.697092293628572771e-05 0.000000000000000000e+00
1.533333333333333215e-01 5.050505050505050670e-06 9.912471667645579071e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.694567440955972704e-05 4.684184887995768174e-09 5.286899309626291372e-07 1.411068146327002095e-09 1.638777499234492701e-05 1.419962851536406636e-05 0.000000000000000000e+00
1.666666666666666852e-01 9.090909090909092731e-06 9.666175906783629079e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.530797302530708724e-05 7.166529032398993850e-09 5.004597466650031328e-07 1.558202843900469977e-09 1.365348072110452097e-05 1.182773224285345613e-05 0.000000000000000000e+00
1.799999999999999933e-01 1.111111111111111334e-05 8.491814793683635143e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.364064444279419796e-05 7.561289722378476837e-09 4.549270203386092567e-07 1.439641777368581382e-09 1.131200789016485622e-05 9.797797661729846269e-06 0.000000000000000000e+00
1.933333333333333570e-01 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.211707853390747335e-05 8.231872468857332774e-09 4.261610922161534806e-07 1.323062250264933204e-09 9.293548970368342035e-06 8.049899362168311178e-06 0.000000000000000000e+00
2.066666666666666652e-01 4.040404040404040367e-06 8.671487736007124064e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.090241126996185601e-05 5.270277353927172416e-09 3.942372200306121833e-07 1.099193245232966203e-09 7.565534495562340207e-06 6.555239634012116730e-06 0.000000000000000000e+00
2.200000000000000289e-01 4.040404040404040367e-06 3.817572002411423981e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.043735659801426881e-05 3.648887815709047730e-09 3.786650600634895818e-07 8.982228440483726319e-10 6.096236073607623382e-06 5.284038750645228087e-06 0.000000000000000000e+00
2.333333333333333370e-01 6.060606060606060973e-06 2.491945475478520696e-07 0.000000000000000000e+00 0.000000000000000000e+00 8.883406111350316075e-06 4.401090778908963153e-09 3.408571438200749148e-07 7.441452455135572275e-10 4.862131735343437161e-06 4.214252988590476587e-06 0.000000000000000000e+00
2.466666666666667007e-01 5.050505050505050670e-06 7.271880580665021300e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.910943727175772728e-06 5.161955602425648491e-09 3.221552089533279608e-07 1.204948578026122420e-09 3.849006547469459588e-06 3.329364129621883171e-06 0.000000000000000000e+00
2.600000000000000089e-01 5.050505050505050670e-06 1.270143509561445029e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.297351977771863404e-06 3.170741974047149106e-09 3.068699918885141770e-07 6.130016930181596819e-10 3.026927977286798931e-06 2.619903846456944923e-06 0.000000000000000000e+00
2.733333333333333171e-01 5.201652019314069030e-06 8.213412715352831852e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.425510118202907802e-06 2.765514708022986626e-09 2.785938928957825968e-07 5.875213544888027863e-10 2.379130679118918580e-06 2.056694619580647229e-06 0.000000000000000000e+00
2.866666666666666807e-01 2.888789104405694107e-06 1.491329963606281698e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.956588688170890918e-06 2.757007169036325263e-09 2.581557302053163914e-07 5.100059521478019964e-10 1.876286763890036901e-06 1.622337799596105065e-06 0.000000000000000000e+00
3.000000000000000444e-01 3.810848120241507375e-06 2.105234897899578413e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.213382468223159578e-06 2.876675724361324666e-09 2.525189764793127889e-07 5.226343574376769111e-10 1.488280925916823119e-06 1.285298094923201402e-06 0.000000000000000000e+00
3.133333333333333526e-01 3.670686166918704922e-06 1.193239994297088800e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.611868118536755904e-06 2.525389025234713535e-09 2.404195282348541385e-07 3.671169478119061504e-10 1.190089888953656398e-06 1.028125715047630730e-06 0.000000000000000000e+00
3.266666666666666607e-01 4.151658892651513978e-06 1.648787574134985311e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.961556716160077803e-06 2.361950175259095044e-09 2.312268914039965578e-07 4.816949496311470792e-10 9.598867604207595409e-07 8.272944889191789981e-07 0.000000000000000000e+00
3.400000000000000244e-01 3.424603022258184064e-06 2.143496199839744625e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.407440601379405943e-06 2.324204860334889071e-09 2.167366299462236764e-07 2.914981573923799129e-10 7.804294137157177959e-07 6.723383703559876855e-07 0.000000000000000000e+00
3.533333333333333881e-01 3.429548968848881296e-06 1.094461942273904169e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.935136319955091691e-06 1.781999343781215259e-09 2.076841678450907725e-07 3.181883791648630317e-10 6.370223393621714198e-07 5.469627284428492776e-07 0.000000000000000000e+00
3.666666666666666963e-01 3.028488196698179033e-06 1.284681291874531301e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.539735484898000593e-06 2.126013876315234314e-09 2.084764290225802982e-07 2.283517923241283375e-10 5.216825712526557461e-07 4.486599122819252224e-07 0.000000000000000000e+00
3.800000000000000044e-01 2.851878290724304631e-06 6.273955673095521672e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.183567701021422928e-06 1.855565384719694186e-09 1.926230899148404715e-07 1.943805399859442433e-10 4.287736173220491120e-07 3.693582557312460212e-07 0.000000000000000000e+00
3.933333333333333681e-01 2.792714918346233264e-06 5.079182437677462731e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.793744582621100056e-06 1.904727677944369637e-09 1.841440669285246228e-07 1.403093472203618159e-10 3.552084206935170681e-07 3.047785108483266329e-07 0.000000000000000000e+00
4.066666666666667318e-01 2.637712967189552304e-06 1.380068430438035801e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.505332392367722402e-06 1.870432420528741032e-09 1.779440089089690264e-07 1.061235305682798532e-10 2.943316076018210071e-07 2.525001650252633209e-07 0.000000000000000000e+00
4.200000000000000400e-01 2.384280047442666536e-06 1.668603926128895545e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.174094854019902606e-06 2.905723037604047025e-09 1.672473034677571924e-07 9.189718274207749470e-11 2.445827342050447083e-07 2.099977195858067011e-07 0.000000000000000000e+00
4.333333333333333481e-01 2.262707092863739246e-06 8.800203614555444047e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.330243463786413184e-07 1.442018912608312079e-09 1.621358215502858359e-07 6.616549114736065334e-11 2.032646731639721508e-07 1.745605400661000121e-07 0.000000000000000000e+00
4.466666666666666563e-01 2.137973904312614344e-06 6.915596870867248806e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.954548058409022387e-07 9.645265802804494276e-10 1.549276983168790083e-07 4.033216335355904918e-11 1.695290235060727909e-07 1.450453051579524614e-07 0.000000000000000000e+00
4.600000000000000200e-01 1.948704140545741907e-06 3.162641859820036521e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.922976013818459605e-07 1.561731058541970827e-09 1.437706718046517018e-07 3.312662262690622234e-11 1.423476074156607747e-07 1.217212879236929667e-07 0.000000000000000000e+00
4.733333333333333837e-01 1.858141971994783171e-06 7.959724163685360174e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.274901625336296268e-07 1.070643812867227776e-09 1.443466042332543001e-07 4.678530105111163460e-11 1.183305682226683625e-07 1.017538419543121232e-07 0.000000000000000000e+00
4.866666666666666918e-01 1.747863672378662441e-06 8.440530996429625761e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.085194862627708808e-07 8.752713513232309349e-10 1.379424162109677753e-07 3.451124975676532105e-11 9.973578574795472403e-08 8.466612230757091566e-08 0.000000000000000000e+00
5.000000000000000000e-01 1.606162901450938919e-06 2.111093220008103505e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.088495152288907747e-07 7.492441734806534453e-10 1.351788592986505695e-07 1.203985175621379817e-11 8.309622385009787645e-08 7.142101909428828402e-08 0.000000000000000000e+00
5.133333333333334192e-01 1.492861839738055266e-06 6.922673053745619750e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.696639343030952039e-08 9.703538253691812989e-10 1.280293616733650678e-07 1.530124836330765576e-11 7.016074584564197705e-08 5.940509833205366378e-08 0.000000000000000000e+00
5.266666666666666163e-01 1.414133546906675366e-06 5.377588577530159583e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.309103041318403241e-08 6.376315999062384497e-10 1.280147306768745616e-07 2.101081057010314302e-11 5.877339647315464923e-08 5.031273851971575689e-08 0.000000000000000000e+00
5.400000000000000355e-01 1.348232433280740687e-06 4.922104128366227243e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.195932041488536135e-09 5.350190524918933685e-10 1.173046966171970020e-07 2.016964177836949507e-11 4.932977581280861750e-08 4.219866554060219722e-08 0.000000000000000000e+00
5.533333333333334547e-01 1.286627844461726436e-06 3.406091988374489744e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.540990473731726277e-14 6.716056613216258819e-10 1.133711734837078347e-07 1.318909966615159873e-11 4.144330811433420940e-08 3.522006624280830233e-08 0.000000000000000000e+00
5.666666666666666519e-01 1.178488003331727982e-06 3.669163366636108504e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.536818421093946100e-10 1.067650577268263047e-07 3.028768337004205144e-11 3.493249852354481583e-08 2.949540217715264571e-08 0.000000000000000000e+00
5.800000000000000711e-01 1.103005230653516607e-06 2.108062676069221065e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.794082245074091401e-10 9.505486696446533380e-08 1.994792179054613856e-11 2.899495163662840160e-08 2.494383181831534796e-08 0.000000000000000000e+00
5.933333333333333792e-01 1.088557012696949471e-06 2.096301548284083020e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.258630304122322845e-10 8.874040062903227051e-08 1.503090059822778012e-11 2.427150811848383809e-08 2.083911769323429951e-08 0.000000000000000000e+00
6.066666666666666874e-01 9.991367498923897596e-07 1.517173293138341544e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.197620338323989692e-10 7.958198737540877087e-08 8.603279831319073796e-12 2.056802407670299937e-08 1.754187032930355400e-08 0.000000000000000000e+00
6.200000000000001066e-01 9.830066039709304399e-07 2.489376150466191666e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.119050873401983866e-10 5.656571204487885546e-08 1.058924767594996060e-11 1.698666825649415145e-08 1.463335124980334579e-08 0.000000000000000000e+00
6.333333333333333037e-01 9.509567047470097331e-07 1.957451808834868312e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.348982226411912970e-10 3.102446884054878831e-08 1.087930300225065224e-11 1.465735286642277040e-08 1.257006516213587562e-08 0.000000000000000000e+00
6.466666666666667229e-01 9.280243862944322487e-07 1.639058558003668537e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.733888912848173990e-10 1.193156530984142532e-08 7.681962022906723002e-12 1.230524309134707346e-08 1.033596755809579975e-08 0.000000000000000000e+00
6.600000000000000311e-01 9.454238834149348735e-07 2.246767872825759640e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.199645113084993609e-10 5.813028199553975508e-09 9.303103983571378474e-12 1.026071618476046170e-08 8.830945749109500243e-09 0.000000000000000000e+00
6.733333333333333393e-01 9.208961572697830411e-07 2.354998180509342411e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.042197361500491286e-10 2.769309862666013476e-09 8.408810126727166512e-12 8.609495683168916400e-09 7.210002040301710519e-09 0.000000000000000000e+00
6.866666666666667584e-01 9.365605539000803024e-07 2.332428699140839239e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.546334246546514579e-10 1.354788684580057429e-09 5.855627453176424345e-12 7.031571022846313538e-09 6.080169997991463306e-09 0.000000000000000000e+00
6.999999999999999556e-01 9.344882880320079811e-07 2.762686547933306938e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.300924403651739772e-10 6.364598037984215730e-10 4.186162329656366211e-12 6.000141881979936229e-09 5.180730399223457192e-09 0.000000000000000000e+00
7.133333333333333748e-01 9.426970006298645132e-07 3.135219158805714973e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.386618894227355513e-10 3.541704267379490763e-10 4.853937185303273054e-12 5.060027697046543393e-09 4.283908319783542455e-09 0.000000000000000000e+00
7.266666666666667940e-01 9.421971331842412422e-07 3.928328870542754177e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.453221739890486166e-10 1.942977874534749514e-10 3.190259793019449534e-12 4.207527825535490234e-09 3.655368169693220506e-09 0.000000000000000000e+00
7.399999999999999911e-01 9.257934789077003559e-07 5.863352402900309098e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.171837216747352052e-10 1.231622348122316767e-10 2.471206878049044427e-12 3.534009378883935253e-09 3.047698662382122130e-09 0.000000000000000000e+00
7.533333333333334103e-01 8.426998112954562603e-07 1.086793907277706969e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.220711631635660004e-10 5.496759917784742677e-11 2.217604706768646134e-12 2.932215194170350079e-09 2.508555669417294908e-09 0.000000000000000000e+00
7.666666666666667185e-01 7.244937558464907538e-07 3.306725513527112673e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.003828533194727061e-11 3.628168380422645260e-11 1.535796933960130680e-12 2.521720631973100352e-09 2.161222326849183792e-09 0.000000000000000000e+00
7.800000000000000266e-01 6.099086795180257753e-07 2.099381098622088957e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.809499604265078570e-11 2.093953049527365601e-11 1.521457148138172984e-12 2.031620773416442023e-09 1.787960896012855004e-09 0.000000000000000000e+00
7.933333333333334458e-01 4.708212668345422453e-07 6.108456112715295479e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.358861040514739897e-11 1.320770087011312080e-11 1.131115821180404608e-12 1.698582958382997243e-09 1.413732517787146789e-09 0.000000000000000000e+00
8.066666666666666430e-01 3.532490906308977184e-07 9.432281936120265075e-08 3.780997708901585217e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.027569115577374013e-11 8.506453582975249368e-12 6.471138505962185552e-13 1.451360040818813074e-09 1.238248828562869534e-09 0.000000000000000000e+00
8.200000000000000622e-01 2.500468361579518482e-07 3.274586741605703975e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.367032634030442751e-11 5.147298508933287306e-12 4.195939248035909782e-13 1.176383389603211004e-09 9.759590218497371358e-10 0.000000000000000000e+00
8.333333333333334814e-01 1.793235446619982411e-07 1.488253693947756327e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.727050955210279493e-11 2.881290886781034485e-12 4.580069435553695485e-13 9.532184335452464523e-10 7.910040963756165589e-10 0.000000000000000000e+00
8.466666666666666785e-01 1.280536309030045644e-07 8.791162239423935414e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.742305946822114096e-11 1.934540032655784739e-12 2.936716245489887362e-13 7.830368800611826983e-10 7.244301979464988085e-10 0.000000000000000000e+00
8.600000000000000977e-01 9.254833063703457550e-08 4.874398520275223322e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.078484396081391327e-11 1.451403348085266280e-12 1.370483993712038868e-13 6.333041042826659334e-10 5.658082460203569320e-10 0.000000000000000000e+00
8.733333333333332948e-01 6.453883147371600248e-08 2.679435378605730104e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.890393504573902333e-12 9.512724869809856325e-13 3.625602416943072902e-14 5.299498334119782508e-10 5.043510860179558571e-10 0.000000000000000000e+00
8.866666666666667140e-01 4.686147595215569278e-08 2.025629039999649304e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.591256974852985446e-12 8.072588468763550497e-13 4.203671226811679521e-15 4.299869274272144585e-10 4.073531912956555292e-10 0.000000000000000000e+00
9.000000000000001332e-01 3.465044309400339373e-08 1.568266159623746620e-09 5.882238321653909283e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.460544758248224865e-12 3.742773936744903923e-13 2.758048261453057172e-15 3.701333002888890655e-10 2.900285804652662567e-10 0.000000000000000000e+00
9.133333333333333304e-01 2.492733354204250439e-08 7.959614502467335597e-10 4.680226605599183736e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.314790134232997233e-12 1.855552585659557755e-13 1.021891975020293412e-15 3.047861124388237284e-10 2.513748978959064580e-10 0.000000000000000000e+00
9.266666666666667496e-01 1.752098607444249711e-08 6.086374507638265321e-10 4.191127043899484327e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.514350525766787507e-13 3.100828145366653184e-13 4.845798418420477084e-16 2.170199316983296638e-10 1.914527088124240542e-10 0.000000000000000000e+00
9.400000000000000577e-01 1.371354501433076031e-08 4.759162559542781668e-10 3.373675380719451476e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.095257967196676846e-14 1.226710210464137565e-13 4.207396610365248429e-16 1.995711034890111472e-10 1.612500705310167761e-10 0.000000000000000000e+00
9.533333333333333659e-01 1.009380542099655058e-08 5.145323852300993703e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.258970974091756439e-15 1.075980808837140916e-13 1.817856634629136554e-16 1.235704955359322068e-10 1.330306188210843558e-10 0.000000000000000000e+00
9.666666666666667851e-01 8.972268994929965767e-09 3.125374070664719205e-10 2.846538183690491257e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.241415382083837365e-18 4.083969754446381698e-14 3.530107407913113597e-16 1.169284919640643393e-10 9.410257144424576956e-11 0.000000000000000000e+00
9.799999999999999822e-01 5.772130522248210153e-09 2.451624635614924648e-10 4.936749748864971984e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.030368086511119226e-18 2.173499391408262762e-14 4.753609986328175623e-17 9.104705648735515048e-11 8.296793664468309796e-11 0.000000000000000000e+00
9.933333333333334014e-01 4.334783468022847822e-09 1.663005836466660642e-10 9.035534396775995195e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.144461286171072980e-18 2.515750525592674009e-14 1.366209745199244092e-16 8.667181775005327607e-11 5.912243558891079948e-11 0.000000000000000000e+00
1.006666666666666821e+00 4.055214796805011140e-09 1.353689885011602511e-10 3.141255386402523342e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.897420181759440079e-18 1.674189243108501657e-14 1.122902330654886576e-16 4.538336196074397081e-11 3.967161658055377200e-11 0.000000000000000000e+00
1.020000000000000018e+00 2.554447749845678817e-09 1.218043664407578471e-10 2.500536295609336738e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.370018675189109518e-19 1.616059529243567668e-14 1.213869839901324855e-17 5.359312489607831425e-11 3.694733424673438452e-11 0.000000000000000000e+00
1.033333333333333437e+00 2.192075364693834062e-09 8.525054860943659566e-11 1.359441529621706569e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.490345598311218650e-15 4.089786088555751333e-18 3.239660355442518842e-11 2.245168506477478264e-11 0.000000000000000000e+00
1.046666666666666856e+00 1.525193070588636003e-09 4.942027451918369729e-11 2.654787705787433036e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.896109445753871181e-20 3.255587106192390319e-15 1.398932028720720825e-18 1.971002844928561412e-11 1.793296166025810114e-11 0.000000000000000000e+00
1.060000000000000053e+00 1.288627858847752612e-09 2.756579189352499062e-11 1.000975512328264491e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.233667621612563390e-20 8.846085198845498728e-16 2.004528100939448056e-18 1.650587625514785090e-11 1.519981406362931677e-11 0.000000000000000000e+00
1.073333333333333250e+00 9.410203254628578282e-10 3.755984137759141511e-11 3.504441077213132358e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.037997346907387935e-16 3.054799645309223140e-19 1.333609163607993174e-11 9.026561617254826802e-12 0.000000000000000000e+00
1.086666666666666892e+00 1.053000355578385584e-09 1.440521060331449788e-11 3.726753725581984248e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.661214700066176402e-12 9.680881529474268315e-12 0.000000000000000000e+00
1.100000000000000089e+00 5.974746948791384001e-10 2.216983734843661982e-11 1.582649236571961953e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.768773827863448655e-12 3.637256570947766413e-12 0.000000000000000000e+00
1.113333333333333286e+00 5.027298413207987723e-10 1.958370295491254360e-11 4.650552945003056584e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.254450627019952487e-12 6.119653747624624274e-12 0.000000000000000000e+00
1.126666666666666705e+00 5.060414658538056473e-10 7.173810087967820471e-12 4.361583471417460882e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.270834927928335594e-12 2.228708659458341916e-12 0.000000000000000000e+00
1.140000000000000124e+00 5.016250204327630070e-10 7.477631818953350273e-12 5.824615306659287464e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.314542428834848192e-12 1.150304266835083441e-12 0.000000000000000000e+00
1.153333333333333321e+00 3.518242307571342398e-10 1.652108576730768248e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.630906403896565226e-12 1.554221794824777460e-12 0.000000000000000000e+00
1.166666666666666741e+00 2.007392767821304615e-10 3.074969396062158862e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.795090850377306364e-13 1.170310983368825612e-12 0.000000000000000000e+00
1.180000000000000160e+00 2.193864867571690329e-10 1.226109839224986596e-11 4.998898603245017542e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.111698460754029229e-12 1.060046993014245254e-12 0.000000000000000000e+00
1.193333333333333357e+00 1.516704767719755041e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.698713659665782067e-13 5.138363715635547717e-13 0.000000000000000000e+00
1.206666666666666776e+00 5.231297758202800005e-11 1.223637100975385374e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.562128612408124383e-13 7.577429574388805325e-13 0.000000000000000000e+00
1.220000000000000195e+00 6.249028448231595281e-11 8.494334874644900615e-12 8.941961027486923948e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.968143909762055830e-13 1.723702066493284529e-13 0.000000000000000000e+00
1.233333333333333393e+00 4.504366188138391523e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.385822597588777897e-13 3.830325638909427213e-13 0.000000000000000000e+00
1.246666666666666590e+00 1.402090604041625669e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.622833105887503332e-13 2.814923964840432204e-14 0.000000000000000000e+00
1.260000000000000231e+00 5.085507391045223074e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.699018011917255690e-14 3.124457419299230051e-14 0.000000000000000000e+00
1.273333333333333428e+00 4.509738792252837299e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.348817351413771571e-13 8.893416384085368966e-13 0.000000000000000000e+00
1.286666666666666625e+00 5.271553236126231061e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.087784540528591384e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 7.153079555847577033e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 3.865097955799180095e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.516001760301957197e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.550703599623454889e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 2.209820952571552691e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 1.750227250839222122e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 6.913147623177247465e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 7.766505421914799662e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 1.180971062063409158e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 7.204881190855208315e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.427424181108032629e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 3.358928989445348994e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 1.185109090335446564e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 4.153949477175008600e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 9.598760305754838862e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 3.101407874575622918e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_mass_0_800.txt <==
6.666666666666667095e-03 2.111111111111111348e-04 1.010101010101010303e-05 1.010101010101010092e-06 8.022702787526753143e-02 4.436098067043551998e-04 1.730790679832834005e-07 1.195874551331979368e-05 5.962455297354317669e-08 6.563496933267674990e-04 5.676857715653001049e-04 0.000000000000000000e+00
2.000000000000000042e-02 9.393939393939394636e-05 4.040404040404040367e-06 0.000000000000000000e+00 2.174355527522166612e-02 1.274796755196650302e-04 3.938640365903962154e-08 3.325748565400500121e-06 1.222259393053774558e-08 1.862630268444646279e-04 1.612080504923611116e-04 0.000000000000000000e+00
3.333333333333333287e-02 4.646464646464646379e-05 1.010101010101010092e-06 0.000000000000000000e+00 1.138484100038996902e-02 7.613629665521417828e-05 1.995170269606831636e-08 1.863460198514228476e-06 7.927663223650999628e-09 1.074809890708381782e-04 9.320057788778539690e-05 0.000000000000000000e+00
4.666666666666666879e-02 4.141414141414139703e-05 3.030303030303030487e-06 0.000000000000000000e+00 6.803062169632044867e-03 5.248040404526171118e-05 2.166553802043870836e-08 1.376808374409894049e-06 4.039820168308233199e-09 7.477041129056183355e-05 6.479873967985213016e-05 0.000000000000000000e+00
5.999999999999999778e-02 3.434343434343433338e-05 3.030303030303030487e-06 0.000000000000000000e+00 4.112445824005239205e-03 4.089158092104116886e-05 1.602320442037539368e-08 1.071323907252769691e-06 4.373750577072225051e-09 5.644727180230629891e-05 4.891923747503351081e-05 0.000000000000000000e+00
7.333333333333333370e-02 2.020202020202020607e-05 1.010101010101010092e-06 0.000000000000000000e+00 2.366399553899420621e-03 3.307692356643400294e-05 1.124838163948316541e-08 8.672889644366582227e-07 4.101196527887442664e-09 4.461233374367626250e-05 3.864629157124646505e-05 0.000000000000000000e+00
8.666666666666666963e-02 2.020202020202020607e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.230910705992812161e-03 2.770057936200132206e-05 7.860376510899603239e-09 7.106214834480361976e-07 2.662056082272401337e-09 3.618723606863038025e-05 3.133873983850101342e-05 0.000000000000000000e+00
1.000000000000000056e-01 1.515151515151515625e-05 1.010101010101010092e-06 0.000000000000000000e+00 5.290809358304568791e-04 2.465855470619649674e-05 5.985550918732127582e-09 6.386429851037802586e-07 2.812596920520442103e-09 2.981523078259325644e-05 2.584682044973920351e-05 0.000000000000000000e+00
1.133333333333333415e-01 9.090909090909092731e-06 1.010101010101010092e-06 0.000000000000000000e+00 1.585057330676856570e-04 1.998847632986696716e-05 6.349232821716809798e-09 5.398691875003864524e-07 1.728553607593203386e-09 2.480644799807956777e-05 2.149020145250172669e-05 0.000000000000000000e+00
1.266666666666666774e-01 5.050505050505050670e-06 1.010101010101010092e-06 0.000000000000000000e+00 2.019791539261781918e-05 1.762042747343739926e-05 3.721661636088421717e-09 4.552780855234994216e-07 1.465497655342532341e-09 2.073132491116760356e-05 1.796667822906812260e-05 0.000000000000000000e+00
1.400000000000000133e-01 1.212121212121212534e-05 2.695723618118322169e-11 0.000000000000000000e+00 9.589299910011803057e-08 1.570001562445803853e-05 6.473338970029448938e-09 4.233921727317987989e-07 1.702692957358303788e-09 1.733763062951807485e-05 1.503163747169456392e-05 0.000000000000000000e+00
1.533333333333333215e-01 5.050505050505050670e-06 9.908324270696677205e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.381245336232052353e-05 2.575263257311368225e-09 3.740134965523272899e-07 1.204455010850770456e-09 1.446654646437427537e-05 1.255056960203666489e-05 0.000000000000000000e+00
1.666666666666666852e-01 8.080808080808082427e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.257815403496246070e-05 3.443752800111610536e-09 3.606368349517187901e-07 1.112522146797376143e-09 1.201316787150406131e-05 1.042424079788820441e-05 0.000000000000000000e+00
1.799999999999999933e-01 9.090909090909092731e-06 6.111553467660736540e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.114780237927631958e-05 3.788742023159271791e-09 3.222212743371509283e-07 1.076545344714246130e-09 9.914576033216499610e-06 8.598170407416940128e-06 0.000000000000000000e+00
1.933333333333333570e-01 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.788327356003471643e-06 4.088525873314876830e-09 2.993030922750868996e-07 9.454218959228753724e-10 8.106078221603122896e-06 7.031630992561611986e-06 0.000000000000000000e+00
2.066666666666666652e-01 4.040404040404040367e-06 4.389983327534267916e-07 0.000000000000000000e+00 0.000000000000000000e+00 8.776025916271041979e-06 3.517968989053899612e-09 2.771559082555605944e-07 8.862226771599261479e-10 6.558875960639991878e-06 5.688550977773967452e-06 0.000000000000000000e+00
2.200000000000000289e-01 2.020202020202020183e-06 3.817186954316685144e-07 0.000000000000000000e+00 0.000000000000000000e+00 8.386524981893889931e-06 1.917155119531356482e-09 2.712022980951704691e-07 6.747595979235704165e-10 5.244229240967879871e-06 4.550625973261587685e-06 0.000000000000000000e+00
2.333333333333333370e-01 5.050505050505050670e-06 2.346559018035097791e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.990152858533233809e-06 2.215012647054850935e-09 2.400546206396547832e-07 5.309640774253517182e-10 4.140438796257330207e-06 3.592008411056952161e-06 0.000000000000000000e+00
2.466666666666667007e-01 4.040404040404040367e-06 5.515510835925468184e-07 0.000000000000000000e+00 0.000000000000000000e+00 6.277627400355804782e-06 2.940417843467464158e-09 2.278115379980336332e-07 9.789931376102424079e-10 3.236751859423882434e-06 2.806450340325035344e-06 0.000000000000000000e+00
2.600000000000000089e-01 4.040404040404040367e-06 1.270143509561445029e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.784770521134722471e-06 1.686931993457526926e-09 2.166511772594605176e-07 5.119892447389686348e-10 2.510093822533671566e-06 2.177935459928386145e-06 0.000000000000000000e+00
2.733333333333333171e-01 4.601729660886537655e-06 8.211899336065538930e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.052958989081417591e-06 1.772757689132691652e-09 1.955438529759243756e-07 4.910646981078170148e-10 1.940571348377074436e-06 1.681019216660992446e-06 0.000000000000000000e+00
2.866666666666666807e-01 2.077491643525576619e-06 7.094511437303366163e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.614478409344216783e-06 1.842780290205078928e-09 1.842974772342883163e-07 4.055741522565663465e-10 1.504376100804521279e-06 1.301963742694530556e-06 0.000000000000000000e+00
3.000000000000000444e-01 3.057739718377343694e-06 4.909790601662514294e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.079436191089400893e-06 1.691870080773519561e-09 1.717507936824144802e-07 3.953859389833130068e-10 1.173033940751592783e-06 1.013061495682298661e-06 0.000000000000000000e+00
3.133333333333333526e-01 2.653293887517470668e-06 7.867024798179288320e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.560667363815225527e-06 1.883262299020654010e-09 1.642994872080156225e-07 2.953643705847992487e-10 9.209602331741381230e-07 7.969760428266807267e-07 0.000000000000000000e+00
3.266666666666666607e-01 3.036197605630740898e-06 9.915988819079533594e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.992604016725804433e-06 1.051461846553044685e-09 1.660831361274487423e-07 3.604608988470694497e-10 7.296095552734213952e-07 6.296992404444716219e-07 0.000000000000000000e+00
3.400000000000000244e-01 2.534896039704155640e-06 1.087649066727467049e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.532503377403035820e-06 1.499757610504635287e-09 1.531880765662986663e-07 2.270613245292564487e-10 5.816303701756136665e-07 5.036233169001812115e-07 0.000000000000000000e+00
3.533333333333333881e-01 2.460557940889524458e-06 4.272621391610772969e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.166163638141262362e-06 8.955522573978552402e-10 1.392073582630090096e-07 2.411825785516935537e-10 4.672363668697711695e-07 4.022351668454341940e-07 0.000000000000000000e+00
3.666666666666666963e-01 2.208126413091254325e-06 5.534224417998534791e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.851885385672762519e-06 1.067853451136313364e-09 1.429888263984103260e-07 1.859363657688483996e-10 3.758052543749926203e-07 3.234428649985299278e-07 0.000000000000000000e+00
3.800000000000000044e-01 1.994394410314590329e-06 4.805778621052658196e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.565502776609134632e-06 1.092730802163128438e-09 1.294408713166022638e-07 1.660263455005093570e-10 3.033132261814935215e-07 2.622590540914096550e-07 0.000000000000000000e+00
3.933333333333333681e-01 1.916684292801234286e-06 5.061420471185028527e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.269479435629443866e-06 1.303391255100527147e-09 1.228664291052929229e-07 1.026835521033641757e-10 2.477366016037599219e-07 2.123122204560492153e-07 0.000000000000000000e+00
4.066666666666667318e-01 1.827381087369086105e-06 8.533567902149312110e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.058726252080311920e-06 5.741957504472195740e-10 1.185093982194477810e-07 7.927380321798082520e-11 2.014567495747853527e-07 1.727149244417790969e-07 0.000000000000000000e+00
4.200000000000000400e-01 1.621473330060926110e-06 1.127429840885206611e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.906103025706981829e-07 1.546148556197526905e-09 1.131315857205371133e-07 6.393675229681362625e-11 1.649849336674076595e-07 1.414334142849701395e-07 0.000000000000000000e+00
4.333333333333333481e-01 1.519571273759312210e-06 4.022425971861034134e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.217326520235201803e-07 8.088310599408958302e-10 1.073082548734469206e-07 5.046046872341658025e-11 1.345083791725620527e-07 1.154718599466993649e-07 0.000000000000000000e+00
4.466666666666666563e-01 1.415412311903524869e-06 4.180427679223668881e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.641402602929034795e-07 3.802518304507645157e-10 9.983637919544106672e-08 2.454760328628329165e-11 1.105878626289762129e-07 9.430961011736283727e-08 0.000000000000000000e+00
4.600000000000000200e-01 1.282758066642221180e-06 2.522802897481496950e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.147354500813334106e-07 8.160315121477261006e-10 9.247901619579430837e-08 2.243127234239016752e-11 9.125861979711916619e-08 7.762679220043513751e-08 0.000000000000000000e+00
4.733333333333333837e-01 1.201123114244974864e-06 4.298295456970438821e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.023021441237706779e-07 8.092672576625692931e-10 9.216930550564732030e-08 3.490620451635579884e-11 7.433550148510327421e-08 6.374771965737685323e-08 0.000000000000000000e+00
4.866666666666666918e-01 1.132882793355498600e-06 4.270637669167098411e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.268283706153714426e-07 5.308462377820198081e-10 8.818849135051569640e-08 1.910451026874466382e-11 6.146906831872985688e-08 5.217593868614785691e-08 0.000000000000000000e+00
5.000000000000000000e-01 1.022304624594255638e-06 1.288833805743369388e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.351512976370069586e-08 3.272577289931877963e-10 8.284613810742455365e-08 8.005919540094287621e-12 5.040847492193606683e-08 4.307015542264319025e-08 0.000000000000000000e+00
5.133333333333334192e-01 9.282588187764413031e-07 4.020095262282269254e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.711366977278513689e-08 4.898934330570110055e-10 7.901561405349058092e-08 6.394605910231806960e-12 4.170154751362959208e-08 3.523964411186214447e-08 0.000000000000000000e+00
5.266666666666666163e-01 8.620830081150006642e-07 2.892889930468527655e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.237929830640349788e-09 3.213036592855053082e-10 7.630042753692936985e-08 1.464415586437261262e-11 3.440054697910047713e-08 2.942867653082765770e-08 0.000000000000000000e+00
5.400000000000000355e-01 8.182806981586482486e-07 2.487356627571210843e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.416522754639100329e-10 2.902172846380986693e-10 6.887406346845108386e-08 1.077845861361396884e-11 2.812914599960106089e-08 2.411394804760012162e-08 0.000000000000000000e+00
5.533333333333334547e-01 7.684794481289782554e-07 1.980697078111430913e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.626312513348480933e-14 1.219423818433696154e-10 6.597382964124909267e-08 9.352292779818247817e-12 2.350653810647557018e-08 1.979850682306979175e-08 0.000000000000000000e+00
5.666666666666666519e-01 6.741766086404744305e-07 2.252049223448340336e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.588323558907990411e-10 6.016317464903962120e-08 1.563447161029238040e-11 1.949566874073062808e-08 1.648029353912186632e-08 0.000000000000000000e+00
5.800000000000000711e-01 6.330872341073039187e-07 8.764097891916033059e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.507843626113942556e-10 5.353233914730052975e-08 1.165287508896142045e-11 1.575824689832296295e-08 1.343956412056938441e-08 0.000000000000000000e+00
5.933333333333333792e-01 6.121913214045489762e-07 8.199010876843182643e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.529982110358759125e-10 4.821561968054654433e-08 1.031527696957465597e-11 1.289610265813655277e-08 1.102232450986577182e-08 0.000000000000000000e+00
6.066666666666666874e-01 5.373661707917659834e-07 7.835574150436794937e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.990570619021508981e-10 4.243211650775256645e-08 5.326845674332869136e-12 1.079619610137178888e-08 8.965833811534696790e-09 0.000000000000000000e+00
6.200000000000001066e-01 5.202247469558853562e-07 7.790722803129896983e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.736804093555828814e-10 2.928509874596016377e-08 3.698857106427496479e-12 8.800950700005237405e-09 7.403402631415021297e-09 0.000000000000000000e+00
6.333333333333333037e-01 4.966807592622449193e-07 9.287974426482298451e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.221091582051982009e-10 1.642609261445354593e-08 4.711878511143760506e-12 7.318210240356614867e-09 6.257723961171180253e-09 0.000000000000000000e+00
6.466666666666667229e-01 4.779390298684463918e-07 5.351521724251281475e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.785335801139441176e-11 6.285438063180697434e-09 4.162100239411038784e-12 5.973768076135617596e-09 5.094923636040644683e-09 0.000000000000000000e+00
6.600000000000000311e-01 4.738928016251695146e-07 9.813483873279616428e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.078913786407717609e-10 3.125484812011381858e-09 5.124238995050836438e-12 4.975866922128961513e-09 4.197419326952991169e-09 0.000000000000000000e+00
6.733333333333333393e-01 4.510046477692903815e-07 9.691042356284287973e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.465914069499079058e-10 1.389449115484513063e-09 2.174977498585617541e-12 3.965592458798288086e-09 3.392052393401462821e-09 0.000000000000000000e+00
6.866666666666667584e-01 4.415402255677089477e-07 9.843905239826077903e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.250072781570790955e-11 7.251647866281883220e-10 2.458421006189377430e-12 3.240699402218282511e-09 2.742227938572719990e-09 0.000000000000000000e+00
6.999999999999999556e-01 4.411987681436110856e-07 9.936560520744765405e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.835928483030566818e-11 3.154755431800815086e-10 1.997088117525783851e-12 2.697532847891483085e-09 2.327926470281753884e-09 0.000000000000000000e+00
7.133333333333333748e-01 4.341575684148762448e-07 1.184128294962067315e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.317072673960135006e-11 1.585433849547590739e-10 2.258916512021632968e-12 2.236387665343385635e-09 1.889165176294457540e-09 0.000000000000000000e+00
7.266666666666667940e-01 4.147081188268341113e-07 1.445405826260628825e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.927368474817065518e-11 8.182587970910407879e-11 1.532669205623637189e-12 1.779909322875704545e-09 1.486484091226788093e-09 0.000000000000000000e+00
7.399999999999999911e-01 3.987971611149077179e-07 2.450527977870769266e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.272160603693336744e-11 4.726184280635198221e-11 1.323432498454239123e-12 1.482401758023900829e-09 1.265068095492990700e-09 0.000000000000000000e+00
7.533333333333334103e-01 3.518650334583877829e-07 4.270106071290590767e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.574863119241472773e-11 2.376876419538059673e-11 7.746723782118759055e-13 1.188465528733718700e-09 1.061084951494489284e-09 0.000000000000000000e+00
7.666666666666667185e-01 2.992823501664776738e-07 1.255920795857802717e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.978731215806976308e-11 1.476411355702784019e-11 6.048969766617802516e-13 1.006351048918700061e-09 8.253015599531961095e-10 0.000000000000000000e+00
7.800000000000000266e-01 2.435602203743360425e-07 7.731669711861627058e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.040505250426132191e-11 6.749699254937049476e-12 3.931482292160051665e-13 7.842665619723340033e-10 6.771773593009183953e-10 0.000000000000000000e+00
7.933333333333334458e-01 1.828355043201712122e-07 2.211468692899752075e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.418440638059229899e-11 4.166988306107947714e-12 4.312766332485515931e-13 6.685992365375288407e-10 5.277448017287620466e-10 0.000000000000000000e+00
8.066666666666666430e-01 1.307116645208434559e-07 3.494309196974097897e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.029782900543954878e-12 3.416648887455246773e-12 2.226532134939636319e-13 5.256211486132804499e-10 4.523469268525031346e-10 0.000000000000000000e+00
8.200000000000000622e-01 9.138371841183391962e-08 1.257169765756878243e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.276396539325933867e-11 1.935942707205341177e-12 1.936460785612320488e-13 4.229383447062274354e-10 3.813646878653688917e-10 0.000000000000000000e+00
8.333333333333334814e-01 6.425399138748628075e-08 5.251879389780004943e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.090732578846000664e-11 1.380556345410248461e-12 1.215594212838527131e-13 3.474847582889793131e-10 2.813804757685271592e-10 0.000000000000000000e+00
8.466666666666666785e-01 4.488346754322086274e-08 2.972288995582072574e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.865590623155060469e-12 6.480724158947346567e-13 8.416850535112508794e-14 2.616550300404635992e-10 2.414500739471157145e-10 0.000000000000000000e+00
8.600000000000000977e-01 3.002198205899477604e-08 1.560980965850132164e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.805993577778326715e-12 5.976820471196822911e-13 2.568797292282334999e-14 2.219691344315688842e-10 1.839338806872640934e-10 0.000000000000000000e+00
8.733333333333332948e-01 2.136523664749339449e-08 1.028322362123108957e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.271866301281200378e-12 2.435605349319978777e-13 1.482057044427754626e-14 1.818267578970246053e-10 1.644470158207809752e-10 0.000000000000000000e+00
8.866666666666667140e-01 1.587967043067962408e-08 4.407531184361974174e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.249293391621414233e-12 2.768155678950421359e-13 2.205984358132461350e-15 1.500675808482730758e-10 1.238904643444698611e-10 0.000000000000000000e+00
9.000000000000001332e-01 1.023729769235690231e-08 5.382480821197601335e-10 5.838771838210394350e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.910333555956076407e-13 1.554527959812529899e-13 5.433440924234267731e-16 1.188476576504641181e-10 8.389108111006508306e-11 0.000000000000000000e+00
9.133333333333333304e-01 7.550981309770177544e-09 3.154400942120198983e-10 4.680226605599183736e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.623388111254796630e-13 1.134253366377118958e-13 3.363213588698323714e-16 1.085332629040232050e-10 7.092652414323466360e-11 0.000000000000000000e+00
9.266666666666667496e-01 4.850149715432239009e-09 1.864868280530060937e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.776680987900065170e-14 9.997909036143912214e-14 2.503361169399609209e-16 6.440256013947596026e-11 5.405809496863034252e-11 0.000000000000000000e+00
9.400000000000000577e-01 3.362048602343261594e-09 1.109845358269463410e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.487050099543151911e-14 4.933364970606397272e-14 2.642826109242135612e-16 6.004485390941174582e-11 4.345165766206137387e-11 0.000000000000000000e+00
9.533333333333333659e-01 2.205259897176856001e-09 1.794684281698072023e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.070556959502431250e-15 6.396163549626064644e-14 1.216545461109854863e-16 3.835684577243431482e-11 3.296610546219937859e-11 0.000000000000000000e+00
9.666666666666667851e-01 2.259793882907800442e-09 8.092444593740042960e-11 2.337155029530351635e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.365654732946467661e-18 2.130754115989331968e-15 1.524915109141669617e-16 2.714668803593612720e-11 2.890711167994066029e-11 0.000000000000000000e+00
9.799999999999999822e-01 1.897750231470861523e-09 5.289196512255533925e-11 6.367621210810372301e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.110095894451204676e-14 4.614916983180772153e-17 2.787461016844944304e-11 2.195738935402483269e-11 0.000000000000000000e+00
9.933333333333334014e-01 1.029198101075838277e-09 2.809237848766516009e-11 9.821273255803469960e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.183055302308202826e-20 1.340844290013352189e-14 1.013407246303123581e-16 1.494058176174150279e-11 1.509409996242083063e-11 0.000000000000000000e+00
1.006666666666666821e+00 8.107561268840922413e-10 2.801724485008478425e-11 9.326177715518537608e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.712387925358118651e-18 1.972554713007531033e-15 1.109697533280309325e-16 1.002126585558477473e-11 7.890381229228076398e-12 0.000000000000000000e+00
1.020000000000000018e+00 6.206729829564712330e-10 3.701039543384488203e-11 5.557739705864220798e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.850937582804627407e-15 1.139784152987808222e-17 1.584123817572505149e-11 8.977479284328468589e-12 0.000000000000000000e+00
1.033333333333333437e+00 4.563329043732363376e-10 6.885233695604904912e-12 3.227379433500589288e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.099885802240446554e-15 4.089786088555751333e-18 1.015033400334356008e-11 6.413593653377748840e-12 0.000000000000000000e+00
1.046666666666666856e+00 4.039284689173429267e-10 1.753037588091213238e-11 7.744227794681690607e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.598528898312839876e-15 1.398932028720720825e-18 4.546058105559166495e-12 3.631596565468279497e-12 0.000000000000000000e+00
1.060000000000000053e+00 1.922767931421752196e-10 1.299898022674598656e-11 3.736327543870855330e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.300743947948071462e-17 1.321450796095429566e-18 3.003735468185313414e-12 2.032083380349564319e-12 0.000000000000000000e+00
1.073333333333333250e+00 1.700762397436944650e-10 6.127415300615304306e-12 5.571960566753271288e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.406875325069968141e-17 2.984684227501724905e-19 3.330506217195935788e-12 2.551915474792809137e-12 0.000000000000000000e+00
1.086666666666666892e+00 2.703982449361916555e-10 1.562852000772840434e-12 5.935026736578567388e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.083551790089572902e-12 2.888683222156217687e-12 0.000000000000000000e+00
1.100000000000000089e+00 1.106613997870738126e-10 3.227930086574432968e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.585789821639817213e-12 7.058406716982868102e-13 0.000000000000000000e+00
1.113333333333333286e+00 1.425553333911046525e-10 1.382141797223633740e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.321652410374149892e-13 2.947062254044091520e-12 0.000000000000000000e+00
1.126666666666666705e+00 1.357821487049114219e-10 7.657902691941966605e-13 8.086247935802955591e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.132709482284175201e-13 6.170978548975822564e-13 0.000000000000000000e+00
1.140000000000000124e+00 7.616734684475573184e-11 1.339451412442288522e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.206065863066247502e-12 1.951663799041047162e-13 0.000000000000000000e+00
1.153333333333333321e+00 4.245965471525988511e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.532988768218431110e-13 4.303197790700422895e-13 0.000000000000000000e+00
1.166666666666666741e+00 3.094345855737957539e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.686344460401618434e-13 1.844198033291884772e-13 0.000000000000000000e+00
1.180000000000000160e+00 7.448697097030257032e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.667134506202542029e-13 5.321699584046603764e-14 0.000000000000000000e+00
1.193333333333333357e+00 2.082445973273376123e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.210610049001251442e-15 2.299177765007917509e-14 0.000000000000000000e+00
1.206666666666666776e+00 6.296968309823344726e-12 1.148420155619659330e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010937247311563137e-15 1.689849597479505281e-13 0.000000000000000000e+00
1.220000000000000195e+00 7.574818958194940558e-12 0.000000000000000000e+00 6.616402172602868150e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.408203178412481972e-14 1.341407793553897787e-13 0.000000000000000000e+00
1.233333333333333393e+00 4.504366188138391523e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.134089916309487407e-13 7.667104488047975784e-14 0.000000000000000000e+00
1.246666666666666590e+00 3.954180403253205796e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.529637655061742654e-14 0.000000000000000000e+00
1.260000000000000231e+00 3.398400280596223929e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 9.866306285701827760e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.104415696390480929e-13 0.000000000000000000e+00
1.286666666666666625e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 7.153079555847577033e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 2.036499714342233301e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 1.001381478345685835e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.427424181108032629e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 8.216646314591945043e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_mass_800.txt <==
6.666666666666667095e-03 3.131313131313130416e-05 6.060606060606060973e-06 0.000000000000000000e+00 1.952847593299748266e-03 1.051445612490692686e-04 2.070919430987271072e-07 4.199773398049350115e-06 1.100513485150542314e-08 8.064664207340116085e-05 6.905059141143208624e-05 0.000000000000000000e+00
2.000000000000000042e-02 1.515151515151515625e-05 1.010101010101010092e-06 0.000000000000000000e+00 5.364062415307845359e-04 2.596667400389426664e-05 3.972293770475548722e-08 1.199590333477311854e-06 4.531618932938940561e-09 2.285138453916025122e-05 1.963381697631536108e-05 0.000000000000000000e+00
3.333333333333333287e-02 1.212121212121212534e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.954489485814649173e-04 1.569463423661567918e-05 2.544465847633620815e-08 7.547604993740695757e-07 2.051071960889564998e-09 1.321931994054130289e-05 1.134646158666482505e-05 0.000000000000000000e+00
4.666666666666666879e-02 7.070707070707072124e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.862386222269037919e-04 1.158709497498250842e-05 9.955516436032395755e-09 4.761190408569955001e-07 1.065159507177344966e-09 9.204303669072406687e-06 7.911228546377265677e-06 0.000000000000000000e+00
5.999999999999999778e-02 8.080808080808082427e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.226678848327427708e-04 8.713591110120006818e-06 9.725450239048935844e-09 3.794766062947465850e-07 1.012888709849278228e-09 6.987215460058086512e-06 5.980909584510450667e-06 0.000000000000000000e+00
7.333333333333333370e-02 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.031294407176461079e-05 6.846133606664113342e-06 4.565053794960160209e-09 3.084180152880242934e-07 7.586832529099078770e-10 5.527851846517548212e-06 4.748890504769403897e-06 0.000000000000000000e+00
8.666666666666666963e-02 6.060606060606060973e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.916488290362028258e-05 6.042344142332772117e-06 8.162249042960530572e-09 2.591729666707200447e-07 4.476199066899629151e-10 4.503958181089618856e-06 3.871413434247695441e-06 0.000000000000000000e+00
1.000000000000000056e-01 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.602846053565569795e-05 5.162446392344757288e-06 3.427374797255706520e-09 2.172931762745094440e-07 3.932260120536637499e-10 3.740076691446438698e-06 3.213597752669018308e-06 0.000000000000000000e+00
1.133333333333333415e-01 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.013976786587383021e-05 4.491741762351754358e-06 4.072140956761321651e-09 2.070050389473694513e-07 6.629341395322076928e-10 3.144885158238631949e-06 2.697513414320775786e-06 0.000000000000000000e+00
1.266666666666666774e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.698255270689403989e-06 3.711508054296421458e-06 3.556262861326296641e-09 1.761104994875828333e-07 4.484368357175156628e-10 2.655275377785965422e-06 2.283725270107866069e-06 0.000000000000000000e+00
1.400000000000000133e-01 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.036450078653712618e-08 3.332588734536687354e-06 2.341600643810074776e-09 1.721000648641807121e-07 3.287050768179023046e-10 2.257994777402519614e-06 1.939285464591145147e-06 0.000000000000000000e+00
1.533333333333333215e-01 0.000000000000000000e+00 4.147396948902107914e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.133221047239190809e-06 2.108921630684399535e-09 1.546764344103016355e-07 2.066131354762317681e-10 1.921228527970634280e-06 1.649058913327416508e-06 0.000000000000000000e+00
1.666666666666666852e-01 1.010101010101010092e-06 9.666175906783629079e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.729818990344622300e-06 3.722776232287386623e-09 1.398229117132841309e-07 4.456806971030934723e-10 1.640312849600449917e-06 1.403491444965219534e-06 0.000000000000000000e+00
1.799999999999999933e-01 2.020202020202020183e-06 8.485703240215973732e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.492842063517872866e-06 3.772547699219205873e-09 1.327057460014586725e-07 3.630964326543364418e-10 1.397431856948328661e-06 1.199627254312939387e-06 0.000000000000000000e+00
1.933333333333333570e-01 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.328751177904002133e-06 4.143346595542460080e-09 1.268579999410666075e-07 3.776403543420580388e-10 1.187470748765233750e-06 1.018268369606700251e-06 0.000000000000000000e+00
2.066666666666666652e-01 0.000000000000000000e+00 4.281504408472856149e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.126385353690811486e-06 1.752308364873271977e-09 1.170813117750516022e-07 2.129705680730403912e-10 1.006658534922340706e-06 8.666886562381395367e-07 0.000000000000000000e+00
2.200000000000000289e-01 2.020202020202020183e-06 3.850480947383960241e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.050831616120377186e-06 1.731732696177692076e-09 1.074627619683191788e-07 2.234632461248018018e-10 8.520068326397395932e-07 7.334127773836378607e-07 0.000000000000000000e+00
2.333333333333333370e-01 1.010101010101010092e-06 2.489598916460485482e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.893253252817082054e-06 2.186078131854111391e-09 1.008025231804203434e-07 2.131811680882056903e-10 7.216929390861068478e-07 6.222445775335284496e-07 0.000000000000000000e+00
2.466666666666667007e-01 1.010101010101010092e-06 1.756369744739553646e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.633316326819966887e-06 2.221537758958183505e-09 9.434367095529438054e-08 2.259554404158799345e-10 6.122546880455651898e-07 5.229137892968391448e-07 0.000000000000000000e+00
2.600000000000000089e-01 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.512581456637141144e-06 1.483809980589624454e-09 9.021881462905347414e-08 1.010124482791909179e-10 5.168341547531234470e-07 4.419683865285543309e-07 0.000000000000000000e+00
2.733333333333333171e-01 5.999223584275320105e-07 1.513379287294911868e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.372551129121487459e-06 9.927570188902951810e-10 8.305003991985808891e-08 9.645665638098592664e-11 4.385593307418447786e-07 3.756754029196473710e-07 0.000000000000000000e+00
2.866666666666666807e-01 8.112974608801164294e-07 7.818788198759449493e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.342110278826676887e-06 9.142268788312468517e-10 7.385825297102796920e-08 1.044317998912352234e-10 3.719106630855177923e-07 3.203740569015723915e-07 0.000000000000000000e+00
3.000000000000000444e-01 7.531084018641652689e-07 1.614255837733326652e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.133946277133756780e-06 1.184805643587806139e-09 8.076818279689837484e-08 1.272484184543640852e-10 3.152469851652322413e-07 2.722365992409028992e-07 0.000000000000000000e+00
3.133333333333333526e-01 1.017392279401232984e-06 4.065375144791597697e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.051200754721528683e-06 6.421267262140606621e-10 7.612004102683847635e-08 7.175257722710675956e-11 2.691296557795176925e-07 2.311496722209483622e-07 0.000000000000000000e+00
3.266666666666666607e-01 1.115461287020777527e-06 6.571886922270320843e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.689526994342731578e-07 1.310488328706051186e-09 6.514375527654788177e-08 1.212340507840777588e-10 2.302772051473392839e-07 1.975952484747085144e-07 0.000000000000000000e+00
3.400000000000000244e-01 8.897069825540290587e-07 1.055847133112277444e-07 0.000000000000000000e+00 0.000000000000000000e+00 8.749372239763687470e-07 8.244472498302527504e-10 6.354855337992498370e-08 6.443683286312337372e-11 1.987990435401042882e-07 1.687150534558059182e-07 0.000000000000000000e+00
3.533333333333333881e-01 9.689910279593566263e-07 6.671998031128267397e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.689726818138299644e-07 8.864470863833600189e-10 6.847680958208169681e-08 7.700580061316949088e-11 1.697859724924006473e-07 1.447275615974151101e-07 0.000000000000000000e+00
3.666666666666666963e-01 8.203617836069246015e-07 7.312588500746776891e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.878500992252401925e-07 1.058160425178921157e-09 6.548760262416980015e-08 4.241542655527987322e-11 1.458773168776628875e-07 1.252170472833944740e-07 0.000000000000000000e+00
3.800000000000000044e-01 8.574838804097129257e-07 1.468177052042863145e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.180649244122881899e-07 7.628345825565648169e-10 6.318221859823808852e-08 2.835419448543482499e-11 1.254603911405553258e-07 1.070992016398365383e-07 0.000000000000000000e+00
3.933333333333333681e-01 8.760306255449982375e-07 1.776196649243417800e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.242651469916552369e-07 6.013364228438423861e-10 6.127763782323180579e-08 3.762579511699760141e-11 1.074718190897571462e-07 9.246629039227753663e-08 0.000000000000000000e+00
4.066666666666667318e-01 8.103318798204657762e-07 5.267116402231051195e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.466061402874101116e-07 1.296236670081521458e-09 5.943461068952139096e-08 2.684972735029901511e-11 9.287485802703585294e-08 7.978524058348432992e-08 0.000000000000000000e+00
4.200000000000000400e-01 7.628067173817404266e-07 5.411740852436884042e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.834845514492039471e-07 1.359574481406519086e-09 5.411571774722004598e-08 2.796043044526388137e-11 7.959780053763736644e-08 6.856430530083661454e-08 0.000000000000000000e+00
4.333333333333333481e-01 7.431358191044248124e-07 4.777777642694413883e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.112916943551209264e-07 6.331878526674168688e-10 5.482756667683889539e-08 1.570502242394404725e-11 6.875629399141027012e-08 5.908868011940062743e-08 0.000000000000000000e+00
4.466666666666666563e-01 7.225615924090896869e-07 2.735169191643578271e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.313145455479987327e-07 5.842747498296847052e-10 5.509131912143794821e-08 1.578456006727575431e-11 5.894116087709647215e-08 5.073569504058970357e-08 0.000000000000000000e+00
4.600000000000000200e-01 6.659460739035197744e-07 6.398389623385402332e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.775621513005123646e-07 7.456995463942449336e-10 5.129165560885743978e-08 1.069535028451604351e-11 5.108898761854150929e-08 4.409449572325787550e-08 0.000000000000000000e+00
4.733333333333333837e-01 6.570188577498097902e-07 3.661428706714923338e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.251880184098591607e-07 2.613765552046578621e-10 5.217729872760699302e-08 1.187909653475582767e-11 4.399506673756512801e-08 3.800612229693523687e-08 0.000000000000000000e+00
4.866666666666666918e-01 6.149808790231623582e-07 4.169893327262524042e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.169111564739939846e-08 3.444251135412117472e-10 4.975392486045206569e-08 1.540673948802067016e-11 3.826671742922491347e-08 3.249018362142306538e-08 0.000000000000000000e+00
5.000000000000000000e-01 5.838582768566826458e-07 8.222594142647346130e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.533438546519011856e-08 4.219864444874657523e-10 5.233272119122612168e-08 4.033932216119507316e-12 3.268774892816185594e-08 2.835086367164509708e-08 0.000000000000000000e+00
5.133333333333334192e-01 5.646030209616145978e-07 2.902577791463348511e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.985272365752441659e-08 4.804603923121703968e-10 4.901374761987451999e-08 8.906642453075855258e-12 2.845919833201240482e-08 2.416545422019151931e-08 0.000000000000000000e+00
5.266666666666666163e-01 5.520505387916742780e-07 2.484698647061636229e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.853100582543676007e-09 3.163279406207333483e-10 5.171430313994513880e-08 6.366654705730523940e-12 2.437284949405421511e-08 2.088406198888808927e-08 0.000000000000000000e+00
5.400000000000000355e-01 5.299517351220926504e-07 2.434747500795019378e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.542797660246265159e-10 2.448017678537944407e-10 4.843063314874595785e-08 9.391183164755534308e-12 2.120062981320760955e-08 1.808471749300205575e-08 0.000000000000000000e+00
5.533333333333334547e-01 5.181483963327472277e-07 1.425394910263058335e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.914677960383245975e-14 5.496632794782563182e-10 4.739734384245860305e-08 3.836806886333350913e-12 1.793677000785864914e-08 1.542155941973847418e-08 0.000000000000000000e+00
5.666666666666666519e-01 5.043113946912539749e-07 1.417114143187767010e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.948494862185958791e-10 4.660188307778662395e-08 1.465321175974966458e-11 1.543682978281421422e-08 1.301510863803080089e-08 0.000000000000000000e+00
5.800000000000000711e-01 4.699179965462125295e-07 1.231652886877618256e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.286238618960154531e-10 4.152252781716480405e-08 8.295046701584711642e-12 1.323670473830544196e-08 1.150426769774596520e-08 0.000000000000000000e+00
5.933333333333333792e-01 4.763656912924003886e-07 1.276400460599765086e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.728648193763565271e-10 4.052478094848575265e-08 4.715623628653123346e-12 1.137540546034729359e-08 9.816793183368524374e-09 0.000000000000000000e+00
6.066666666666666874e-01 4.617705791006244115e-07 7.336158780946618018e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.207049719302480453e-10 3.714987086765617132e-08 3.276434156986205872e-12 9.771827975331208834e-09 8.576036517768855554e-09 0.000000000000000000e+00
6.200000000000001066e-01 4.627818570150455072e-07 1.710303870153202629e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.382246779846151692e-10 2.728061329891870492e-08 6.890390569522466544e-12 8.185717556488910734e-09 7.229948618388326147e-09 0.000000000000000000e+00
6.333333333333333037e-01 4.542759454847643903e-07 1.028654366186637805e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.127890644359931477e-10 1.459837622609524900e-08 6.167424491106882846e-12 7.339142626066162149e-09 6.312341200964694540e-09 0.000000000000000000e+00
6.466666666666667229e-01 4.500853564259862274e-07 1.103906385578540059e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.855355332734229873e-10 5.646127246660727055e-09 3.519861783495685833e-12 6.331475015211456690e-09 5.241043922055150101e-09 0.000000000000000000e+00
6.600000000000000311e-01 4.715310817897645648e-07 1.265419485497795515e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.120731326677275353e-10 2.687543387542596132e-09 4.178864988520542844e-12 5.284849262631505150e-09 4.633526422156510729e-09 0.000000000000000000e+00
6.733333333333333393e-01 4.698915095004925007e-07 1.385893944880913614e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.576283292001413520e-10 1.379860747181500826e-09 6.233832628141547759e-12 4.643903224370634931e-09 3.817949646900251007e-09 0.000000000000000000e+00
6.866666666666667584e-01 4.950203283323717782e-07 1.348038175158231449e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.821326968389436388e-10 6.296238979518686938e-10 3.397206446987048530e-12 3.790871620628023583e-09 3.337942059418744556e-09 0.000000000000000000e+00
6.999999999999999556e-01 4.932895198883969484e-07 1.769030495858830397e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.173315553486827027e-11 3.209842606183396508e-10 2.189074212130582360e-12 3.302609034088451076e-09 2.852803928941707858e-09 0.000000000000000000e+00
7.133333333333333748e-01 5.085394322149880567e-07 1.951090863843647161e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.549116268313422710e-11 1.956270417831900799e-10 2.595020673281638875e-12 2.823640031703156517e-09 2.394743143489085742e-09 0.000000000000000000e+00
7.266666666666667940e-01 5.274890143574068133e-07 2.482923044282123863e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.604848924087787097e-11 1.124719077443709501e-10 1.657590587395813556e-12 2.427618502659783828e-09 2.168884078466432413e-09 0.000000000000000000e+00
7.399999999999999911e-01 5.269963177927934850e-07 3.412824425029541486e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.446211563780185719e-11 7.590039200587968806e-11 1.147774379594805506e-12 2.051607620860036079e-09 1.782630566889131637e-09 0.000000000000000000e+00
7.533333333333334103e-01 4.908347778370675774e-07 6.597833001486486201e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.632253197115124681e-11 3.119883498246678803e-11 1.442932328556770935e-12 1.743749665436630758e-09 1.447470717922805210e-09 0.000000000000000000e+00
7.666666666666667185e-01 4.252114056800127094e-07 2.050804717669312602e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.025097317387751400e-11 2.151757024719861564e-11 9.308999572983510345e-13 1.515369583054398844e-09 1.335920766895986545e-09 0.000000000000000000e+00
7.800000000000000266e-01 3.663484591436898916e-07 1.326214127435931863e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.768994353838944764e-11 1.418983124033659764e-11 1.128308918922167716e-12 1.247354211444108227e-09 1.110783536711936609e-09 0.000000000000000000e+00
7.933333333333334458e-01 2.879857625143708743e-07 3.896987419815553198e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.940420402455507413e-11 9.040712564005180354e-12 6.998391879318530145e-13 1.029983721845467265e-09 8.859877160583845354e-10 0.000000000000000000e+00
8.066666666666666430e-01 2.225374261100543155e-07 5.937972739146170486e-08 3.780997708901585217e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.324590825522978364e-11 5.089804695520005825e-12 4.244606371022552262e-13 9.257388922055330375e-10 7.859019017103657274e-10 0.000000000000000000e+00
8.200000000000000622e-01 1.586631177461178624e-07 2.017416975848825898e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.090636094704510500e-11 3.211355801727946533e-12 2.259478462423591566e-13 7.534450448969828966e-10 5.945943339843680890e-10 0.000000000000000000e+00
8.333333333333334814e-01 1.150695532745120132e-07 9.630657549697564114e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.636318376364277698e-11 1.500734541370785822e-12 3.364475222715170626e-13 6.057336752562673459e-10 5.096236206070892962e-10 0.000000000000000000e+00
8.466666666666666785e-01 8.317016335978377440e-08 5.818873243841862013e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.055746884506608695e-11 1.286467616761049982e-12 2.095031191978634716e-13 5.213818500207194093e-10 4.829801239993831458e-10 0.000000000000000000e+00
8.600000000000000977e-01 6.252634857803979946e-08 3.313417554425094054e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.978850383035583527e-12 8.537213009655840895e-13 1.113604264483806536e-13 4.113349698510975403e-10 3.818743653330929162e-10 0.000000000000000000e+00
8.733333333333332948e-01 4.317359482622258152e-08 1.651113016482621561e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.618527203292704783e-12 7.077119520489881082e-13 2.143545372515318277e-14 3.481230755149536714e-10 3.399040701971747527e-10 0.000000000000000000e+00
8.866666666666667140e-01 3.098180552147605877e-08 1.584875921563450801e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.341963583231572021e-12 5.304432789813128633e-13 1.997686868679220537e-15 2.799193465789411501e-10 2.834627269511856939e-10 0.000000000000000000e+00
9.000000000000001332e-01 2.441314540164649473e-08 1.030018077503985659e-09 4.346648344351478481e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.969511402652616921e-12 2.188245976932372256e-13 2.214704169029629216e-15 2.512856426384249991e-10 2.061374993552011607e-10 0.000000000000000000e+00
9.133333333333333304e-01 1.737635223227233181e-08 4.805213560347137648e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.052451323107517368e-12 7.212992192824384187e-14 6.855706161504612380e-16 1.962528495348005493e-10 1.804483737526717427e-10 0.000000000000000000e+00
9.266666666666667496e-01 1.267083635901025314e-08 4.221506227108206969e-10 4.191127043899484327e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.736682426976781621e-13 2.101037241752261710e-13 2.342437249020868368e-16 1.526173715588536389e-10 1.373946138437936018e-10 0.000000000000000000e+00
9.400000000000000577e-01 1.035149641198750864e-08 3.649317201273317482e-10 3.373675380719451476e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.608207867653528722e-14 7.333737134034981534e-14 1.564570501123112817e-16 1.395262495795993626e-10 1.177984128689554152e-10 0.000000000000000000e+00
9.533333333333333659e-01 7.888545523819690855e-09 3.350639570602921163e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.188414014589324992e-15 4.363644538745346406e-14 6.013111735192814453e-17 8.521364976349782738e-11 1.000645133588849384e-10 0.000000000000000000e+00
9.666666666666667851e-01 6.712475112022162016e-09 2.316129611290714651e-10 2.823166633395188429e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.875760649137370282e-18 3.870894342847449053e-14 2.005192298771444720e-16 8.978180392812817012e-11 6.519545976430507695e-11 0.000000000000000000e+00
9.799999999999999822e-01 3.874380290777346562e-09 1.922704984389371255e-10 4.930382127654162792e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.030368086511119226e-18 1.063403496957058401e-14 1.386930031474033355e-18 6.317244631890568482e-11 6.101054729065828142e-11 0.000000000000000000e+00
9.933333333333334014e-01 3.305585366947010993e-09 1.382082051590008879e-10 8.053407071195647165e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.132630733147992208e-18 1.174906235579321978e-14 3.528024988961203875e-17 7.173123598831183144e-11 4.402833562648997208e-11 0.000000000000000000e+00
1.006666666666666821e+00 3.244458669920919726e-09 1.073517436510755024e-10 2.208637614850669746e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.850322564013217409e-19 1.476933771807748515e-14 1.320479737457722405e-18 3.536209610515920254e-11 3.178123535132570207e-11 0.000000000000000000e+00
1.020000000000000018e+00 1.933774766889206964e-09 8.479397100691296507e-11 1.944762325022914857e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.370018675189109518e-19 9.309657709631050064e-15 7.408568691351671899e-19 3.775188672035326922e-11 2.796985496240593532e-11 0.000000000000000000e+00
1.033333333333333437e+00 1.735742460320596432e-09 7.836531491383171660e-11 1.036703586271647765e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.390459796070771702e-15 0.000000000000000000e+00 2.224626955108165257e-11 1.603809141139703380e-11 0.000000000000000000e+00
1.046666666666666856e+00 1.121264601671292507e-09 3.188989863827157137e-11 1.880364926319264389e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.896109445753871181e-20 1.657058207879550443e-15 0.000000000000000000e+00 1.516397034372643793e-11 1.430136509478982810e-11 0.000000000000000000e+00
1.060000000000000053e+00 1.096351065705577754e-09 1.456681166677901375e-11 6.273427579411789066e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.233667621612563390e-20 8.716010804050691350e-16 6.830773048440181047e-19 1.350214078696253022e-11 1.316773068327975568e-11 0.000000000000000000e+00
1.073333333333333250e+00 7.709440857191635700e-10 3.143242607697611565e-11 2.947245020537805099e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.897309814400390813e-16 7.011541780749886751e-21 1.000558541888399433e-11 6.474646142462020896e-12 0.000000000000000000e+00
1.086666666666666892e+00 7.826021106421937214e-10 1.284235860254165846e-11 3.667403458216198428e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.577662909976603500e-12 6.792198307318051436e-12 0.000000000000000000e+00
1.100000000000000089e+00 4.868132950920646780e-10 1.894190726186218564e-11 1.582649236571961953e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.182984006223631846e-12 2.931415899249479905e-12 0.000000000000000000e+00
1.113333333333333286e+00 3.601745079296940422e-10 1.820156115768890602e-11 4.650552945003056584e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.722285385982536993e-12 3.172591493580530735e-12 0.000000000000000000e+00
1.126666666666666705e+00 3.702593171488942772e-10 6.408019818773622801e-12 3.552958677837161123e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.557563979699918175e-12 1.611610804560759154e-12 0.000000000000000000e+00
1.140000000000000124e+00 4.254576735880074303e-10 6.138180406511059934e-12 5.824615306659287464e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.108476565768601094e-12 9.551378869309788010e-13 0.000000000000000000e+00
1.153333333333333321e+00 3.093645760418743741e-10 1.652108576730768248e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.277607527074722670e-12 1.123902015754735019e-12 0.000000000000000000e+00
1.166666666666666741e+00 1.697958182247508667e-10 3.074969396062158862e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.108746389975688435e-13 9.858911800396370846e-13 0.000000000000000000e+00
1.180000000000000160e+00 1.448995157868664626e-10 1.226109839224986596e-11 4.998898603245017542e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.644985010133774925e-12 1.006829997173779173e-12 0.000000000000000000e+00
1.193333333333333357e+00 1.308460170392417461e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.676607559175769679e-13 4.908445939134755903e-13 0.000000000000000000e+00
1.206666666666666776e+00 4.601600927220465694e-11 7.521694535572619520e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.552019239935008191e-13 5.887579976909300296e-13 0.000000000000000000e+00
1.220000000000000195e+00 5.491546552412101226e-11 8.494334874644900615e-12 2.325558854884063068e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.027323591920807128e-13 3.822942729393868680e-14 0.000000000000000000e+00
1.233333333333333393e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.251732681279290112e-13 3.063615190104629761e-13 0.000000000000000000e+00
1.246666666666666590e+00 1.006672563716305800e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.622833105887503332e-13 2.852863097786893930e-15 0.000000000000000000e+00
1.260000000000000231e+00 1.687107110448999468e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.699018011917255690e-14 3.124457419299230051e-14 0.000000000000000000e+00
1.273333333333333428e+00 4.411075729395819304e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.348817351413771571e-13 5.789000687694888542e-13 0.000000000000000000e+00
1.286666666666666625e+00 5.271553236126231061e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.087784540528591384e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 3.661447984364956926e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.516001760301957197e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.550703599623454889e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 2.209820952571552691e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 1.750227250839222122e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 5.911766144831564457e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 7.766505421914799662e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 1.180971062063409158e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 7.204881190855208315e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 2.537264357986154691e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 1.185109090335446564e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 4.153949477175008600e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 9.598760305754838862e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 3.101407874575622918e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_mass_omega.txt <==
6.666666666666667095e-03 0.000000000000000000e+00 1.010101010101010092e-06 1.414141414141414594e-05 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000042e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333287e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.666666666666666879e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.999999999999999778e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.333333333333333370e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.133333333333333415e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.266666666666666774e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000133e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.695723618118322169e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.912471667645579071e-07
1.666666666666666852e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.666175906783629079e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.799999999999999933e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.491814793683635143e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.066666666666666652e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.671487736007124064e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.163898863805318803e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.816955612525043079e-07
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.491945475478520696e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 0.000000000000000000e+00 2.446195507776365616e-11 7.271635961114243016e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.600000000000000089e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.270143509561445029e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.733333333333333171e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.213412715352831852e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.866666666666666807e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.491329963606281698e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000444e-01 0.000000000000000000e+00 3.716267717627694605e-13 1.615205960159326346e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.900252214725339426e-08
3.133333333333333526e-01 0.000000000000000000e+00 2.497983607153972626e-11 1.192980446460459401e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.749475914130534382e-13
3.266666666666666607e-01 0.000000000000000000e+00 5.206449199358402605e-11 1.648206016789691425e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.091242535825972691e-12
3.400000000000000244e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.143496199839744625e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.533333333333333881e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.093141297795409386e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.249427758101911140e-10 0.000000000000000000e+00 7.121672039268374674e-12
3.666666666666666963e-01 0.000000000000000000e+00 2.228608249730656918e-11 9.120689147170984820e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.723895163324594848e-08
3.800000000000000044e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.272239985465153436e-08 1.086033056874968068e-11 0.000000000000000000e+00 6.296545734927603426e-12 0.000000000000000000e+00 0.000000000000000000e+00
3.933333333333333681e-01 0.000000000000000000e+00 9.370396178034406207e-12 5.077793756060474224e-08 4.516419991844938478e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.066666666666667318e-01 0.000000000000000000e+00 3.179839979539193197e-08 1.062052416675983392e-07 9.398237435337727143e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.261757069795400766e-12
4.200000000000000400e-01 0.000000000000000000e+00 9.202459139971985439e-09 1.576504623738563287e-07 0.000000000000000000e+00 2.794692008801252228e-12 4.676407052401015902e-12 0.000000000000000000e+00 0.000000000000000000e+00
4.333333333333333481e-01 0.000000000000000000e+00 5.677557263676952246e-11 8.012977224162362291e-08 1.985216156265503072e-12 4.258624505399843657e-11 4.130777684992531798e-12 0.000000000000000000e+00 7.766786092398801414e-09
4.466666666666666563e-01 0.000000000000000000e+00 6.631377563092635093e-12 6.914933733110939859e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.600000000000000200e-01 0.000000000000000000e+00 5.983403532822660002e-09 2.564212632605061193e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.887393270914311840e-13
4.733333333333333837e-01 0.000000000000000000e+00 1.437026733593049345e-11 7.431395619921566290e-08 5.123055588519679529e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.458595817823378184e-10
4.866666666666666918e-01 0.000000000000000000e+00 1.789388040649184584e-11 7.511605801770017723e-08 4.399985560135371306e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.871372506054224107e-09
5.000000000000000000e-01 0.000000000000000000e+00 6.887523343760754389e-12 1.670369413093654695e-08 4.399183460051531500e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.167085749204610505e-12
5.133333333333334192e-01 0.000000000000000000e+00 1.554967644464458352e-11 6.569397428488567900e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.642935980450608443e-13 3.513636841837443864e-09 3.305440690395026820e-12
5.266666666666666163e-01 0.000000000000000000e+00 1.782238325300397152e-11 5.083811518579730095e-08 7.563597201275100329e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.912384609050029273e-09
5.400000000000000355e-01 0.000000000000000000e+00 1.082667178338922353e-08 3.550672112059352527e-08 2.584747902376356884e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.885063631777142334e-09
5.533333333333334547e-01 0.000000000000000000e+00 5.689145278209186476e-11 3.398971305177994442e-08 3.505661906752849393e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.080971727609914547e-11
5.666666666666666519e-01 0.000000000000000000e+00 1.904909939994083521e-09 3.478137135418633857e-08 2.087200501493375357e-12 8.396322355227839891e-13 5.806603620575040923e-13 0.000000000000000000e+00 1.844879081587801686e-12
5.800000000000000711e-01 0.000000000000000000e+00 1.645224935422503790e-09 1.783902737110611857e-08 8.719462212404237033e-12 2.798675527790414418e-11 8.160787522630347861e-12 0.000000000000000000e+00 1.551507449150656701e-09
5.933333333333333792e-01 0.000000000000000000e+00 1.396542269728003987e-09 1.949495200612155487e-08 2.082755980395522635e-11 2.068580362053232263e-12 4.253370042040188094e-12 1.176439013133626023e-12 4.319525777008236944e-11
6.066666666666666874e-01 0.000000000000000000e+00 1.225677392704443237e-09 1.278318530198647976e-08 8.170520664240976672e-12 2.745653342660095264e-12 3.617454440818223048e-13 0.000000000000000000e+00 1.151592317241508111e-09
6.200000000000001066e-01 0.000000000000000000e+00 1.303538235707792678e-10 2.202389545057867882e-08 4.120727491222917345e-11 7.250755795613437072e-12 5.871608159002575366e-13 3.215144108929511965e-12 2.687251894879783013e-09
6.333333333333333037e-01 0.000000000000000000e+00 1.540959230298533727e-09 1.776167731478315869e-08 5.038093717971442581e-11 2.084188171474890156e-11 7.431612331699495528e-12 3.342755929882757265e-11 1.597995527419878659e-10
6.466666666666667229e-01 0.000000000000000000e+00 1.408723832330055674e-09 1.351731692826644697e-08 7.678250759946537772e-10 1.148693204982277512e-12 9.369591284057278532e-12 1.621968932085453422e-13 6.860392620632833920e-10
6.600000000000000311e-01 0.000000000000000000e+00 1.949593700168965730e-09 1.774218816697091778e-08 2.088341323972422366e-11 1.057196765349633313e-09 5.327090476873684651e-10 7.470276068542853360e-12 1.157637358772432095e-09
6.733333333333333393e-01 0.000000000000000000e+00 2.059962217589242026e-09 2.031014336265563152e-08 5.795064919154685149e-11 5.331685395730651407e-10 8.307632865320375545e-12 9.671159625519613561e-12 5.707782435930916198e-10
6.866666666666667584e-01 0.000000000000000000e+00 1.358314811980564407e-09 1.984529668672753665e-08 4.871250516244253789e-10 4.058564754760269027e-11 3.766373064739305859e-11 1.514258324825721016e-11 1.540158479632609009e-09
6.999999999999999556e-01 0.000000000000000000e+00 2.617520400657002675e-09 2.026528152510808667e-08 8.684707959092452276e-10 4.287684007049328986e-10 6.078257559015445325e-10 1.191353616657862681e-11 2.827085064885673965e-09
7.133333333333333748e-01 0.000000000000000000e+00 2.435496089000493544e-09 2.478867164561380189e-08 8.982928714538692624e-10 2.901200113457110013e-10 2.304588598543123099e-10 1.080770155244191044e-11 2.698344409236508996e-09
7.266666666666667940e-01 0.000000000000000000e+00 2.283844784030052935e-09 2.977274452736845601e-08 2.295492994815893278e-09 8.862934087662671870e-10 1.036427069291636732e-10 3.540545857553650100e-11 3.905864824942155964e-09
7.399999999999999911e-01 0.000000000000000000e+00 2.814418518291746624e-09 4.242497599632624937e-08 3.761040108908138905e-09 1.471811887017907444e-09 7.145756556291312482e-10 3.016308548188266683e-10 7.145071008011068794e-09
7.533333333333334103e-01 0.000000000000000000e+00 6.795679880412240483e-09 7.286398446413095373e-08 8.233471191944324250e-09 2.452691051589643089e-09 1.208177519172599331e-09 6.372577989643720976e-10 1.648812882155661777e-08
7.666666666666667185e-01 0.000000000000000000e+00 1.811459095431846337e-08 2.131285272451844667e-07 2.507477915249991793e-08 9.455961276976193296e-09 5.029222568051312405e-09 2.016942792394986575e-09 5.785252736328611148e-08
7.800000000000000266e-01 2.006448453368372221e-11 1.238587143274351101e-07 1.273431210918862490e-06 1.968923020061777528e-07 8.064101525420501863e-08 4.073907736329924682e-08 2.281202175526332265e-08 3.609866925123169953e-07
7.933333333333334458e-01 0.000000000000000000e+00 3.419612347481336475e-08 3.422225603322446223e-07 6.033539927677759303e-08 2.398955605352901058e-08 1.322960649231339965e-08 8.814311925003084690e-09 1.280580537168490932e-07
8.066666666666666430e-01 0.000000000000000000e+00 4.326363168271385869e-09 4.501294751866520705e-08 1.134118348206848559e-08 4.694784725927936641e-09 2.477888119951876609e-09 1.258626995866830460e-09 2.521102535045092646e-08
8.200000000000000622e-01 0.000000000000000000e+00 1.662554229347306558e-09 1.347348098866001430e-08 4.871136794170704375e-09 1.318236168613567010e-09 8.208277917011930132e-10 5.890907937285341712e-10 1.001054064983571144e-08
8.333333333333334814e-01 0.000000000000000000e+00 3.145911868076656083e-10 6.403686292445564502e-09 1.731293789768048065e-09 7.552694859503174067e-10 6.877140053221142128e-10 3.142971161445831631e-10 4.675685063039270359e-09
8.466666666666666785e-01 0.000000000000000000e+00 3.977225544865076846e-10 3.362512149950307193e-09 9.952438151929701778e-10 3.320305318455946537e-10 3.621319305325075330e-10 3.193591541661967529e-10 3.022162103249849196e-09
8.600000000000000977e-01 0.000000000000000000e+00 9.499565915185565516e-11 1.822299418815840604e-09 5.300009411319223045e-10 1.879035132095749169e-10 1.378595406150877510e-10 1.522500305419461664e-10 1.949089416808998833e-09
8.733333333333332948e-01 0.000000000000000000e+00 6.489690882665752628e-11 9.732228242389526290e-10 2.803192210511746180e-10 8.339737924381940520e-11 6.015038786396832406e-11 8.125298259626410346e-11 1.136195674784893886e-09
8.866666666666667140e-01 0.000000000000000000e+00 2.170718342301733568e-11 7.810696656262234201e-10 1.077754086474213023e-10 1.237334742948018689e-10 6.962331464590997959e-11 2.176014672013909661e-11 8.999598466421353866e-10
9.000000000000001332e-01 0.000000000000000000e+00 1.130680044547574423e-11 5.340580846477903870e-10 6.642152120865485636e-11 5.968536112528497613e-11 3.588113363931617710e-11 2.974076239367138932e-11 8.311724961635526618e-10
9.133333333333333304e-01 0.000000000000000000e+00 4.445867403875640489e-12 3.033011098269111739e-10 5.032337938853106936e-11 1.692838286686964605e-11 1.054003282634129918e-10 2.599533483675113621e-11 2.895670476603820941e-10
9.266666666666667496e-01 0.000000000000000000e+00 2.523838489368633369e-11 2.038828860510473803e-10 1.633349471467008491e-11 4.932056988785415172e-11 3.706564559992773274e-11 1.376327610974406853e-11 2.630331935068969483e-10
9.400000000000000577e-01 0.000000000000000000e+00 7.712364283930828867e-12 1.188354745480541353e-10 8.126726518169459217e-12 4.650636643938580159e-12 1.826233022969459927e-11 1.806764125085965943e-11 3.002610824796310072e-10
9.533333333333333659e-01 0.000000000000000000e+00 3.009895304465282951e-12 1.290433602791551573e-10 5.248870650846402465e-12 1.226823404287390368e-11 7.918373152287524075e-12 2.295586767119484385e-11 3.340877841292760710e-10
9.666666666666667851e-01 0.000000000000000000e+00 6.627271250143778174e-13 1.305231729409418327e-10 0.000000000000000000e+00 5.684335175014776394e-13 1.321379086819306943e-12 2.690665240600386392e-12 1.767710291555945539e-10
9.799999999999999822e-01 0.000000000000000000e+00 2.530839120701286596e-12 7.105948554218573464e-11 0.000000000000000000e+00 1.700896088037622803e-11 4.837390182812348846e-11 9.898026109026678463e-12 9.629125008107911484e-11
9.933333333333334014e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.533526176310568567e-11 9.755007002542878448e-14 2.898450369450036535e-11 5.255853008715975059e-14 3.450801558897978501e-12 9.837990803004944152e-11
1.006666666666666821e+00 0.000000000000000000e+00 4.224388359555260244e-12 5.952427348972626813e-11 0.000000000000000000e+00 3.628655809828677581e-12 0.000000000000000000e+00 0.000000000000000000e+00 6.799167084205007306e-11
1.020000000000000018e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.843215858806307400e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.415375012963161429e-13 2.288976821535807572e-12 9.064169352986264998e-11
1.033333333333333437e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.494094297128060909e-12 0.000000000000000000e+00 0.000000000000000000e+00 6.895958437168157129e-12 7.386557528671116786e-14 7.078663029985368458e-11
1.046666666666666856e+00 0.000000000000000000e+00 8.007154939448291746e-13 2.009487124515176952e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.852468778008709738e-11
1.060000000000000053e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.279984325066566328e-12 0.000000000000000000e+00 0.000000000000000000e+00 8.637114843823179138e-13 0.000000000000000000e+00 1.842209608407611183e-11
1.073333333333333250e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.495525649894455210e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.606431572769696293e-11
1.086666666666666892e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.529364731334664948e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.875845871979833742e-12
1.100000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.849999411585990482e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.831983793685062610e-11
1.113333333333333286e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.121669670340958999e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.927153598787844664e-11
1.126666666666666705e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.554950380418052670e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.518315049926014598e-12
1.140000000000000124e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.771830884203993818e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.705800934749356859e-12
1.153333333333333321e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.652108576730768248e-13 0.000000000000000000e+00
1.166666666666666741e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.841364136681178321e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.336052593809807935e-13
1.180000000000000160e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.166012373478607124e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.009746574637946273e-13
1.193333333333333357e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.206666666666666776e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.521694535572619520e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.148420155619659330e-11
1.220000000000000195e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.822565915633523558e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.671768959011376653e-12
1.233333333333333393e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_mass_rho.txt <==
6.666666666666667095e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.484848484848485871e-05 0.000000000000000000e+00 2.020202020202020607e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.818181818181818546e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 8.383838383838388060e-05 1.515151515151515625e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.919191919191919746e-05
2.000000000000000042e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.636363636363635059e-05 0.000000000000000000e+00 8.080808080808080733e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.444444444444442625e-05 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.090909090909092731e-06
3.333333333333333287e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.717171717171717685e-05 0.000000000000000000e+00 8.080808080808082427e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.626262626262625772e-05 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06
4.666666666666666879e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.313131313131313564e-05 0.000000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.121212121212121468e-05 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06
5.999999999999999778e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.919191919191919746e-05 0.000000000000000000e+00 6.060606060606060973e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.212121212121212534e-05 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06
7.333333333333333370e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.080808080808082427e-06 0.000000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.080808080808080733e-06 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.313131313131313225e-05 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.060606060606060973e-06 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06
1.000000000000000056e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010303e-05 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06
1.133333333333333415e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.050505050505050670e-06 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
1.266666666666666774e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
1.400000000000000133e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.080808080808082427e-06 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
1.666666666666666852e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
1.799999999999999933e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
2.066666666666666652e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
2.600000000000000089e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
2.733333333333333171e-01 0.000000000000000000e+00 2.233957726136789514e-11 1.269215886766690057e-06 0.000000000000000000e+00 1.010591542313875821e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.016202304542219309e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
2.866666666666666807e-01 0.000000000000000000e+00 2.374678371246698663e-07 1.426426055857599874e-06 0.000000000000000000e+00 4.137926170263539663e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.406986325591308875e-07 0.000000000000000000e+00 4.770467049774335057e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.507914923224797857e-10 0.000000000000000000e+00 1.235048627315484674e-10 0.000000000000000000e+00 1.095498443442035392e-07 1.904506071732999694e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.224245434676375643e-07
3.000000000000000444e-01 0.000000000000000000e+00 7.693674949387398562e-07 1.556345525016545627e-06 0.000000000000000000e+00 4.637264212264542829e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.746537670827780268e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.839775833516137228e-10 0.000000000000000000e+00 5.495278205291588856e-10 0.000000000000000000e+00 2.197237740386728874e-09 0.000000000000000000e+00 1.786543440539975133e-07 1.038075246907160801e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.613623000880088782e-07
3.133333333333333526e-01 0.000000000000000000e+00 1.032745726451330852e-06 1.363015972795381975e-06 0.000000000000000000e+00 4.776157028310703841e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.041998239781407032e-07 0.000000000000000000e+00 1.167191284079295403e-11 2.496453903863035307e-10 0.000000000000000000e+00 4.269997506533349799e-08 0.000000000000000000e+00 1.208912593267703591e-08 0.000000000000000000e+00 1.127453135100875474e-07 5.651578661521722758e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.687974224362384269e-07
3.266666666666666607e-01 0.000000000000000000e+00 1.272191866613098757e-06 1.585327735442347721e-06 0.000000000000000000e+00 4.552944584573954829e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.772169620467416371e-07 0.000000000000000000e+00 2.837995174222506198e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.203537418739958923e-08 0.000000000000000000e+00 2.880009924777936997e-09 0.000000000000000000e+00 1.999687102765601639e-07 8.513129329718468645e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.613286828885870199e-07
3.400000000000000244e-01 0.000000000000000000e+00 1.100283556811617373e-06 1.386933701026432058e-06 0.000000000000000000e+00 3.089768354971133250e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.757875914825878119e-07 0.000000000000000000e+00 2.752606492780346821e-10 6.826089821145356435e-10 0.000000000000000000e+00 6.081230220698391328e-10 0.000000000000000000e+00 7.022750142111933731e-09 0.000000000000000000e+00 1.201495754514452616e-07 3.568696004220740793e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.819605915120493009e-08
3.533333333333333881e-01 0.000000000000000000e+00 1.059019892762136842e-06 1.486767123242174936e-06 0.000000000000000000e+00 2.964000302369459098e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.116068036130879189e-07 0.000000000000000000e+00 1.734435310210332026e-09 1.605886002725001865e-09 0.000000000000000000e+00 5.343070533202813470e-09 0.000000000000000000e+00 1.188419981804461906e-08 0.000000000000000000e+00 8.656790613475963433e-08 3.223452663918360693e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.363850945564089122e-07
3.666666666666666963e-01 0.000000000000000000e+00 9.826665705233177030e-07 1.162896709796053995e-06 0.000000000000000000e+00 3.697074464107660797e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.854374101463127343e-07 0.000000000000000000e+00 4.654048063651764294e-09 4.265404079012145605e-10 0.000000000000000000e+00 6.163344115942142760e-09 0.000000000000000000e+00 1.227116128893344139e-08 0.000000000000000000e+00 8.003324766000882230e-08 1.620430690080104925e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.080274113844893251e-07
3.800000000000000044e-01 0.000000000000000000e+00 8.465944726698150550e-07 1.186051641695901285e-06 0.000000000000000000e+00 3.093589674952898339e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.800286805721005345e-07 0.000000000000000000e+00 8.996492843342179483e-09 4.559695549107217874e-09 0.000000000000000000e+00 8.098944674868033668e-09 0.000000000000000000e+00 8.842724508936488793e-09 0.000000000000000000e+00 8.236613918272885514e-08 1.081529858620490589e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.061652329460077339e-07
3.933333333333333681e-01 0.000000000000000000e+00 7.835128089208963126e-07 1.207287374133142578e-06 0.000000000000000000e+00 2.985814910352061565e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.057942618573912989e-07 0.000000000000000000e+00 1.004839921496466665e-08 1.925234230413619675e-09 0.000000000000000000e+00 4.859678744473097951e-09 0.000000000000000000e+00 1.048957319907974790e-08 1.149610839395722583e-09 5.518076460014548187e-08 1.864185319850124332e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.524386837262343868e-08
4.066666666666667318e-01 0.000000000000000000e+00 7.225742240034343621e-07 1.135768467134245044e-06 0.000000000000000000e+00 2.974591059974251829e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.843322196062245061e-07 0.000000000000000000e+00 7.536664130062442107e-09 8.838620278032184300e-10 0.000000000000000000e+00 8.546929220782518457e-09 0.000000000000000000e+00 9.167201221871454363e-09 0.000000000000000000e+00 3.783345766163751454e-08 1.898720782324338143e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.146236283628235935e-07
4.200000000000000400e-01 0.000000000000000000e+00 5.847588341899793873e-07 1.073281594745345899e-06 0.000000000000000000e+00 3.132956798200470883e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.599543124303244677e-07 0.000000000000000000e+00 1.856802992279803157e-09 3.233463743343358810e-09 0.000000000000000000e+00 7.150131359060426903e-09 0.000000000000000000e+00 6.406935191271628976e-09 7.409825848153359569e-10 3.508250204763331862e-08 5.551797818740689902e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.296701051982419696e-08
4.333333333333333481e-01 0.000000000000000000e+00 5.701388433699872012e-07 9.862899144548196665e-07 0.000000000000000000e+00 2.802248695933700690e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.667034842704769014e-07 0.000000000000000000e+00 2.651147152994399827e-09 4.488431545127997861e-10 0.000000000000000000e+00 5.134617022152796438e-09 0.000000000000000000e+00 8.137120298229640562e-09 0.000000000000000000e+00 2.769119748023097366e-08 1.055048958759959058e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.047365664793639440e-07
4.466666666666666563e-01 0.000000000000000000e+00 4.942568966069903711e-07 9.584717876765705871e-07 0.000000000000000000e+00 2.788863129833548469e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.507514631257263761e-07 0.000000000000000000e+00 3.722513083129871806e-09 1.542333188941181241e-09 0.000000000000000000e+00 5.609917141877084236e-09 0.000000000000000000e+00 1.050678419311685153e-08 0.000000000000000000e+00 2.571733739565097512e-08 8.703983694485985401e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.980457522277034626e-08
4.600000000000000200e-01 0.000000000000000000e+00 4.427611057286371836e-07 8.703843324862900658e-07 0.000000000000000000e+00 2.447129952918135812e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.535561306617470238e-07 0.000000000000000000e+00 6.574841438569034013e-09 5.133753704730274643e-10 0.000000000000000000e+00 8.094568485597239157e-09 0.000000000000000000e+00 8.086060026776018090e-09 0.000000000000000000e+00 2.142933686191079055e-08 1.028679108976499251e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.230460310416202114e-08
4.733333333333333837e-01 0.000000000000000000e+00 3.778702859954213766e-07 8.183722398872168894e-07 0.000000000000000000e+00 2.472676814882273244e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.673144522316412558e-07 0.000000000000000000e+00 2.302435754862662348e-09 1.618467822530732928e-09 0.000000000000000000e+00 1.044028116063964600e-08 0.000000000000000000e+00 1.200751173154097636e-08 0.000000000000000000e+00 1.848278283463755392e-08 1.083365212503013085e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.163218096303557914e-08
4.866666666666666918e-01 0.000000000000000000e+00 3.386892842499567434e-07 7.837808877770216866e-07 0.000000000000000000e+00 2.379420071532060252e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.390295438339819432e-07 0.000000000000000000e+00 3.735596244139768483e-09 2.225252241565364857e-09 0.000000000000000000e+00 9.619922953461686878e-09 0.000000000000000000e+00 1.148724082621295943e-08 3.185721222079107502e-10 1.686999328681707471e-08 5.513887042346672851e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.865148464774309813e-08
5.000000000000000000e-01 0.000000000000000000e+00 3.413343791492987712e-07 6.735253933875519713e-07 0.000000000000000000e+00 2.145978729997682731e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.488913866577769338e-07 0.000000000000000000e+00 3.906349809324555786e-09 1.576626408569532265e-09 0.000000000000000000e+00 6.134189084000597745e-09 0.000000000000000000e+00 1.325780238619456920e-08 3.036053634618279035e-10 1.860909136768827462e-08 5.379009507100507898e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.864719533020275352e-08
5.133333333333334192e-01 0.000000000000000000e+00 2.992541266710536150e-07 6.162047605222746199e-07 0.000000000000000000e+00 1.986674061116635380e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.504852828755936276e-07 0.000000000000000000e+00 3.802487726807575202e-09 1.161595237184696878e-09 0.000000000000000000e+00 8.566623291174817234e-09 0.000000000000000000e+00 1.435744877904123669e-08 0.000000000000000000e+00 1.173832589534276333e-08 5.085979030908380248e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.353780359701120480e-08
5.266666666666666163e-01 0.000000000000000000e+00 2.692113570195403212e-07 5.516747396377079197e-07 0.000000000000000000e+00 2.065318873584620402e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.550301758857664678e-07 0.000000000000000000e+00 3.672492474862679710e-09 1.935929265422870329e-09 0.000000000000000000e+00 8.361408043316770849e-09 0.000000000000000000e+00 1.594380026736675991e-08 0.000000000000000000e+00 1.294862982105979518e-08 5.499070582794881797e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.332405655037474875e-08
5.400000000000000355e-01 0.000000000000000000e+00 2.585012325514356152e-07 4.951813834629818084e-07 0.000000000000000000e+00 1.910935408689330132e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.659289745965030314e-07 0.000000000000000000e+00 3.228279746539595234e-09 1.925546743100041934e-09 0.000000000000000000e+00 1.095230193164194444e-08 0.000000000000000000e+00 1.141294567405256205e-08 0.000000000000000000e+00 1.007406667255118713e-08 6.041946225728521377e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.389221480727295601e-08
5.533333333333334547e-01 0.000000000000000000e+00 2.707376749661200430e-07 4.214562965726004403e-07 0.000000000000000000e+00 1.849439584494750670e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.631549163716680675e-07 0.000000000000000000e+00 3.920859907963485318e-09 1.693200882139610701e-09 0.000000000000000000e+00 8.637634965311829071e-09 0.000000000000000000e+00 1.219327207107906366e-08 1.859775595452011848e-10 1.160782112560614977e-08 6.117888335460071220e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.019783432547564898e-07
5.666666666666666519e-01 0.000000000000000000e+00 2.512363604932548099e-07 3.458183467467059622e-07 0.000000000000000000e+00 1.676883469011535585e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.702126056642659041e-07 0.000000000000000000e+00 3.960962881848117476e-09 7.436369939905029715e-10 0.000000000000000000e+00 1.065959541420415777e-08 0.000000000000000000e+00 1.493896519224463032e-08 1.086155897653541143e-11 1.028222929829686092e-08 6.785088676689757708e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.615100351009734541e-08
5.800000000000000711e-01 0.000000000000000000e+00 2.496895036552667575e-07 2.714119663794799763e-07 0.000000000000000000e+00 1.575825757808969415e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.774681612941865683e-07 0.000000000000000000e+00 3.209506549207937909e-09 3.008965229665586441e-09 0.000000000000000000e+00 1.031244056965657805e-08 0.000000000000000000e+00 1.395423634984158547e-08 2.907945078539210181e-10 1.161109641162668509e-08 6.623471876093251795e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.784251204974046267e-08
5.933333333333333792e-01 0.000000000000000000e+00 2.449842198775494455e-07 2.263446903771255842e-07 0.000000000000000000e+00 1.543506342423622248e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.003201715663619265e-07 0.000000000000000000e+00 4.585076166982437836e-09 3.056996251253364469e-09 0.000000000000000000e+00 1.222729255357627635e-08 0.000000000000000000e+00 1.554781925476164281e-08 0.000000000000000000e+00 1.146274375889850795e-08 5.684417966200427288e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.099929506818778692e-07
6.066666666666666874e-01 0.000000000000000000e+00 2.395792591595430932e-07 1.764453585014056176e-07 0.000000000000000000e+00 1.330644921380264714e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.829323543947955143e-07 0.000000000000000000e+00 3.313187956140535965e-09 3.033644091006383607e-09 0.000000000000000000e+00 1.185001476307044213e-08 0.000000000000000000e+00 1.699634149390141584e-08 2.972196504271346913e-10 8.363587555480749546e-09 5.371731328814944605e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.178895588597776732e-07
6.200000000000001066e-01 0.000000000000000000e+00 2.343333862045535419e-07 1.508376017106309691e-07 0.000000000000000000e+00 1.206479418285532895e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.928790357170707825e-07 0.000000000000000000e+00 4.384125219921730975e-09 4.133186009786542820e-09 0.000000000000000000e+00 1.450855891261860825e-08 0.000000000000000000e+00 1.979000227823521009e-08 1.323838729018788461e-10 1.207653552904475021e-08 6.727886842381259013e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.225559598452320618e-07
6.333333333333333037e-01 0.000000000000000000e+00 2.465595348951822267e-07 1.261359067467929657e-07 0.000000000000000000e+00 1.089467798213889405e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.918639942712781338e-07 0.000000000000000000e+00 3.159797590633757252e-09 2.512258320450837143e-09 0.000000000000000000e+00 1.522808317832434002e-08 0.000000000000000000e+00 1.756473525626497788e-08 1.099263617027527330e-10 1.115372926418443263e-08 7.191071655280440795e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.205308873855256128e-07
6.466666666666667229e-01 0.000000000000000000e+00 2.402387236811712031e-07 1.107982418368743600e-07 0.000000000000000000e+00 9.035024174653265924e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.938052157191408870e-07 0.000000000000000000e+00 4.224168500002564509e-09 2.802357341029929579e-09 0.000000000000000000e+00 1.646610538201059567e-08 0.000000000000000000e+00 1.874080723746983942e-08 1.229055888652731114e-10 1.177163683532466980e-08 7.372325232952365977e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.313316571930580266e-07
6.600000000000000311e-01 0.000000000000000000e+00 2.490445996241104114e-07 9.728527548006355171e-08 0.000000000000000000e+00 8.264616815988121259e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.000382398627442403e-07 0.000000000000000000e+00 4.577012959460033918e-09 3.306978850354796929e-09 0.000000000000000000e+00 1.810445637152442761e-08 0.000000000000000000e+00 2.197777742081278918e-08 1.716008081155718740e-10 1.324569976374231320e-08 8.669307811485601578e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.463567663026388532e-07
6.733333333333333393e-01 0.000000000000000000e+00 2.535455593075336562e-07 8.230069374013023088e-08 0.000000000000000000e+00 6.782400674355861591e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.886944504111106818e-11 2.968662504538603567e-07 0.000000000000000000e+00 4.462183205155687075e-09 3.686839355303380670e-09 0.000000000000000000e+00 1.935361699854544206e-08 0.000000000000000000e+00 2.253152474682934664e-08 0.000000000000000000e+00 1.103767517982973512e-08 7.136304616879303314e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.521026334771159122e-07
6.866666666666667584e-01 0.000000000000000000e+00 2.727544156259869197e-07 8.132194294732340175e-08 0.000000000000000000e+00 6.080413452865890109e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.847402493346288335e-07 0.000000000000000000e+00 2.924973234740678588e-09 3.311988030046970591e-09 0.000000000000000000e+00 2.182548015430798169e-08 0.000000000000000000e+00 2.413455525613045925e-08 5.260257023271234161e-10 1.238736180163590504e-08 9.922217083311732879e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.619072102009817966e-07
6.999999999999999556e-01 0.000000000000000000e+00 2.851643133407547063e-07 7.703306106213826611e-08 5.777426330321354511e-12 5.218270510287930498e-08 0.000000000000000000e+00 1.032111438792852158e-10 4.965091181581953271e-11 0.000000000000000000e+00 2.656469792093392162e-07 0.000000000000000000e+00 3.449371845506062791e-09 3.437205066644376950e-09 0.000000000000000000e+00 2.316182578656916759e-08 0.000000000000000000e+00 2.410137032042768759e-08 1.764205399800355030e-10 1.458652889236374046e-08 9.446343219100885017e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.759435241642794436e-07
7.133333333333333748e-01 0.000000000000000000e+00 3.061325310595379178e-07 6.989082585964402451e-08 0.000000000000000000e+00 4.605407532868528279e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.541148745124939915e-07 0.000000000000000000e+00 2.884049688377850685e-09 4.092366749618927613e-09 0.000000000000000000e+00 2.295030785225829909e-08 0.000000000000000000e+00 2.869222274104584312e-08 1.625569595220502422e-10 1.694416357065251059e-08 1.165073036471941147e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.791282959433083522e-07
7.266666666666667940e-01 0.000000000000000000e+00 3.197793821811549930e-07 6.607012855671879352e-08 0.000000000000000000e+00 4.647677590586500790e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.316922421317952152e-07 0.000000000000000000e+00 2.841101300794212959e-09 4.028905770806357450e-09 0.000000000000000000e+00 2.541669681371849385e-08 0.000000000000000000e+00 2.760157083637273305e-08 2.583523639729850949e-10 1.537739514235700538e-08 1.128141960792566907e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.913731625727597427e-07
7.399999999999999911e-01 0.000000000000000000e+00 3.238212201012455593e-07 6.062079446750411667e-08 0.000000000000000000e+00 4.346731008310847820e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.174300694791982991e-11 2.097904667891433250e-07 0.000000000000000000e+00 1.628146783667089491e-09 4.649260214494258420e-09 0.000000000000000000e+00 2.606159016060224813e-08 0.000000000000000000e+00 2.981386139463987325e-08 1.136026340877872010e-10 1.636882479892475084e-08 1.336393417275045076e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.960527243005853843e-07
7.533333333333334103e-01 0.000000000000000000e+00 3.139124585653273707e-07 5.345877791588712479e-08 0.000000000000000000e+00 3.438922283793971344e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.352213135394756199e-12 0.000000000000000000e+00 1.698037994228684026e-07 0.000000000000000000e+00 1.663923379546173086e-09 4.855218378800647598e-09 0.000000000000000000e+00 2.662381217821051458e-08 0.000000000000000000e+00 2.581683635460790103e-08 1.575202178546741107e-10 1.565131222017384913e-08 1.364260974139943655e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.827219678697043128e-07
7.666666666666667185e-01 0.000000000000000000e+00 2.798378750270241270e-07 4.200696511826886683e-08 0.000000000000000000e+00 2.826532859570070644e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.293034242069539248e-07 0.000000000000000000e+00 1.341408391946040088e-09 4.891889615776890710e-09 0.000000000000000000e+00 2.510332910194522494e-08 0.000000000000000000e+00 2.418538180897188262e-08 1.481892572730097835e-10 1.592053690721769715e-08 1.232910620528287156e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.611603216101295000e-07
7.800000000000000266e-01 0.000000000000000000e+00 2.503123873143376318e-07 3.380083379063648356e-08 0.000000000000000000e+00 2.379355557696173463e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.790652091002130533e-08 0.000000000000000000e+00 8.735686811238315959e-10 3.720728071682773760e-09 0.000000000000000000e+00 2.079802034878437973e-08 0.000000000000000000e+00 1.811078837025376583e-08 1.455663510426724010e-10 1.272611869066839590e-08 1.033490462306528015e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.373856867894476069e-07
7.933333333333334458e-01 0.000000000000000000e+00 1.988732479783397096e-07 2.475373257365427959e-08 0.000000000000000000e+00 1.599291491869032859e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.599735068211321477e-08 1.241081676757569653e-11 3.422837508071843350e-10 3.248855568068837467e-09 0.000000000000000000e+00 1.507069076342384724e-08 0.000000000000000000e+00 1.600203506703659407e-08 2.244797141821931340e-10 1.203822434290090557e-08 9.973573463229408266e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.082914671953280079e-07
8.066666666666666430e-01 0.000000000000000000e+00 1.575293518392171724e-07 1.798121093505394905e-08 0.000000000000000000e+00 1.064418396552269184e-08 0.000000000000000000e+00 3.100802878550194483e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.621731480806570973e-08 0.000000000000000000e+00 3.560154234487669662e-10 2.748831175923104065e-09 0.000000000000000000e+00 1.314755543861285574e-08 0.000000000000000000e+00 9.913475933038184594e-09 1.338576602740163832e-10 7.753471949658528994e-09 6.644500057717096712e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.014831341558027248e-08
8.200000000000000622e-01 0.000000000000000000e+00 1.157873291316042291e-07 1.126028999931578701e-08 0.000000000000000000e+00 7.583042121842279124e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.320768837674930778e-11 0.000000000000000000e+00 2.862895489101968554e-08 0.000000000000000000e+00 3.269413995582680701e-10 1.383567824374670420e-09 0.000000000000000000e+00 8.122327163634428721e-09 0.000000000000000000e+00 6.830374657356455600e-09 3.938502958456915168e-11 5.741662964205661018e-09 5.545502193689921154e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.876425109338906166e-08
8.333333333333334814e-01 0.000000000000000000e+00 8.411548670413217457e-08 9.051545480244048019e-09 0.000000000000000000e+00 4.180393076999838195e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.883914727775463157e-08 0.000000000000000000e+00 1.020593753029459316e-10 1.183734712969313595e-09 0.000000000000000000e+00 5.877532951466431352e-09 1.087459355892780805e-11 5.851487649655679142e-09 0.000000000000000000e+00 5.246907500397148498e-09 4.833611387708649328e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.003076395180846459e-08
8.466666666666666785e-01 0.000000000000000000e+00 6.137807269403838072e-08 5.999265583185778867e-09 0.000000000000000000e+00 3.385795060176195208e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.261053896051125768e-08 0.000000000000000000e+00 1.395087064096244479e-10 5.976564956707654958e-10 0.000000000000000000e+00 3.768222224532003881e-09 0.000000000000000000e+00 3.577294141355635696e-09 4.047194920507703201e-11 3.610933142034507365e-09 3.318597386717570987e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.962727455916785304e-08
8.600000000000000977e-01 0.000000000000000000e+00 4.755988250784648406e-08 3.161961320846485141e-09 0.000000000000000000e+00 2.249815761809206670e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.876948699948365915e-09 0.000000000000000000e+00 1.001904654551635723e-10 5.567295483446740351e-10 0.000000000000000000e+00 2.854606810297586069e-09 0.000000000000000000e+00 2.381798524966512555e-09 3.297233058960205360e-11 2.280826539910454147e-09 2.360001326751374339e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.113259680026868007e-08
8.733333333333332948e-01 0.000000000000000000e+00 3.238307945849836019e-08 2.051995874138164940e-09 0.000000000000000000e+00 1.546178130934837005e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.365844254772324785e-09 0.000000000000000000e+00 3.316904087008345482e-11 5.807075610184153003e-10 0.000000000000000000e+00 1.834081204613945947e-09 0.000000000000000000e+00 1.290793339070999902e-09 0.000000000000000000e+00 1.368852434052582558e-09 2.200724686647502151e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.488340548909877056e-08
8.866666666666667140e-01 0.000000000000000000e+00 2.521842599198206027e-08 1.521140381171052020e-09 0.000000000000000000e+00 1.207854212025856991e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.551529439584548150e-09 0.000000000000000000e+00 1.402482665857341505e-11 2.485427307797287904e-10 0.000000000000000000e+00 1.357954005288396318e-09 0.000000000000000000e+00 1.008972498894530034e-09 0.000000000000000000e+00 1.283236208713500756e-09 1.439615574842139894e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.001018008221531025e-08
9.000000000000001332e-01 0.000000000000000000e+00 1.965582419430527937e-08 1.050899339815396155e-09 0.000000000000000000e+00 7.047233532741812027e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.362998076814301988e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.625624357791434900e-10 0.000000000000000000e+00 8.364622864324270836e-10 0.000000000000000000e+00 1.007760763779756642e-09 0.000000000000000000e+00 9.593865626166571506e-10 9.695999567046032945e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.940226124481651545e-09
9.133333333333333304e-01 0.000000000000000000e+00 1.475893264132554308e-08 4.937426728295650483e-10 0.000000000000000000e+00 5.903569611891587975e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.870769456944510846e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.211964888632675813e-11 0.000000000000000000e+00 8.074839975325420707e-10 0.000000000000000000e+00 3.636370943440169593e-10 0.000000000000000000e+00 4.336987359401113025e-10 7.814323032821431398e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.765160029768595441e-09
9.266666666666667496e-01 0.000000000000000000e+00 1.078065982090374393e-08 5.227813543463413719e-10 0.000000000000000000e+00 1.771314756445769687e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.056718572901799515e-09 0.000000000000000000e+00 5.524909407756849227e-12 3.577174532998232355e-11 0.000000000000000000e+00 3.258498627163297273e-10 0.000000000000000000e+00 2.106968586452888326e-10 0.000000000000000000e+00 3.817455573598421142e-10 4.692675159960784525e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.554838401190752968e-09
9.400000000000000577e-01 0.000000000000000000e+00 8.161976666552968224e-09 4.756477161854059234e-10 1.761615322591874367e-11 3.225027942695489211e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.222771766161602737e-10 0.000000000000000000e+00 5.328446877806306389e-11 6.561779698825147949e-11 0.000000000000000000e+00 2.554792019613201792e-10 0.000000000000000000e+00 2.003579212524918175e-10 0.000000000000000000e+00 3.649182002808517155e-10 6.269336251959898404e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.346933293023794975e-09
9.533333333333333659e-01 0.000000000000000000e+00 6.074975689883755974e-09 1.713366082053623791e-10 0.000000000000000000e+00 1.199417321287605041e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.735444155490988478e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.365917394968703261e-11 0.000000000000000000e+00 3.991109927585121457e-10 0.000000000000000000e+00 2.165974966976110439e-11 0.000000000000000000e+00 4.929501414238879668e-10 3.430970193064466366e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.683529898121272905e-09
9.666666666666667851e-01 0.000000000000000000e+00 5.685135382968098336e-09 2.505184607929034831e-10 0.000000000000000000e+00 1.147275912028751826e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.017313716167008144e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.362420064291068129e-10 0.000000000000000000e+00 1.664219880690764727e-10 0.000000000000000000e+00 1.472544184363197946e-10 2.057110430687131123e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.764526732346173749e-09
9.799999999999999822e-01 0.000000000000000000e+00 4.193338557264705737e-09 8.346536916646611024e-11 5.380721252499445403e-12 3.281071067428493309e-11 0.000000000000000000e+00 2.136480369868228040e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.614253614224768107e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.703738806284648615e-10 0.000000000000000000e+00 1.253942769521029659e-11 0.000000000000000000e+00 9.065707699636266668e-11 1.179031005582822713e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.828715128907737416e-10
9.933333333333334014e-01 0.000000000000000000e+00 3.001328646418386115e-09 2.661168135424661797e-11 0.000000000000000000e+00 4.275469771814005332e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.111714585609285092e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.584867610223029567e-11 0.000000000000000000e+00 4.603160160664034301e-11 0.000000000000000000e+00 5.637851690699777693e-11 1.462844035061526439e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.583737858491268631e-10
1.006666666666666821e+00 0.000000000000000000e+00 2.715052522673285307e-09 1.218930039997347925e-10 0.000000000000000000e+00 1.060242525106381713e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.936410662714515645e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.831450336577682237e-11 0.000000000000000000e+00 1.256599199436345378e-11 0.000000000000000000e+00 5.286400233623710145e-11 1.123475365762017017e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.667888767216286374e-10
1.020000000000000018e+00 0.000000000000000000e+00 1.883471193374150821e-09 1.765608160974215535e-11 0.000000000000000000e+00 2.684688276965471121e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.360937187372908496e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.764114330489946871e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.399429414893103962e-11 3.877729524472246012e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.399671406562866426e-10
1.033333333333333437e+00 0.000000000000000000e+00 1.652437663195457696e-09 4.198308499654003005e-11 0.000000000000000000e+00 1.568822855126957326e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.111616557651226144e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.634602467597438113e-12 2.970537257735228371e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.324647571404929381e-10
1.046666666666666856e+00 0.000000000000000000e+00 1.170007463895260953e-09 1.945527672873282983e-11 0.000000000000000000e+00 1.354215872797329324e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.655890210724160564e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.023763683863587708e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.726990593175792216e-11 4.476708983818277777e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.733546365208498747e-10
1.060000000000000053e+00 0.000000000000000000e+00 1.092152610861035504e-09 1.949860888264573341e-11 0.000000000000000000e+00 9.594010948965316177e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.114957904092919647e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.723395680709190304e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.208533848029086329e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.069137538267942520e-10
1.073333333333333250e+00 0.000000000000000000e+00 7.340556076345375892e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.757391994998549392e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.518913981351851493e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.449752460675639654e-12 2.496783771782934925e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.207840678863113575e-10
1.086666666666666892e+00 0.000000000000000000e+00 7.686570917564090225e-10 3.057418019019681781e-11 0.000000000000000000e+00 1.380424100191702250e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.372601201741412164e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.675077534196936264e-11 7.032551568981558161e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.495159503963363196e-10
1.100000000000000089e+00 0.000000000000000000e+00 4.975985482603588020e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.368130474820092861e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.387929404006777525e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.429976891355183421e-12 2.007234828857604122e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.981322265057982794e-11
1.113333333333333286e+00 0.000000000000000000e+00 4.356688710454933123e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.700164835984214108e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.757443619925408020e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.248488571620925324e-11
1.126666666666666705e+00 0.000000000000000000e+00 4.105885070146680044e-10 4.933541422453840345e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.826880942459889219e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.272401648657226882e-12 0.000000000000000000e+00 0.000000000000000000e+00 7.242013482556678984e-11
1.140000000000000124e+00 0.000000000000000000e+00 4.347436951690822408e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.510215359285047933e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.435449432691586666e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.534372223813861701e-11
1.153333333333333321e+00 0.000000000000000000e+00 3.261990326384340029e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.630515267960618531e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.358694717995163518e-11 3.641951296264553999e-14 0.000000000000000000e+00 0.000000000000000000e+00 8.371316157825351260e-12
1.166666666666666741e+00 0.000000000000000000e+00 1.425817033600829340e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.414864747428809764e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.283825261845113521e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.117067332930828985e-11
1.180000000000000160e+00 0.000000000000000000e+00 1.279103276208136956e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.978309674534534254e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.570636870473009814e-12 0.000000000000000000e+00 0.000000000000000000e+00 7.012242552053694979e-11
1.193333333333333357e+00 0.000000000000000000e+00 1.498967210843875004e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.773755687587967146e-12
1.206666666666666776e+00 0.000000000000000000e+00 4.046264168454692675e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.353308569195773769e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.714718990725174674e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.823083375601284931e-13
1.220000000000000195e+00 0.000000000000000000e+00 5.804859854782986221e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.441685934486090604e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.233333333333333393e+00 0.000000000000000000e+00 4.504366188138391523e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 1.050161773788016872e-10 3.519288302536087321e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 0.000000000000000000e+00 5.085507391045223074e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 0.000000000000000000e+00 4.181132143264449789e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.286066489883872673e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 0.000000000000000000e+00 3.463630768677971566e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.807922467448259495e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 7.153079555847577033e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 3.865097955799180095e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 2.209820952571552691e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 1.750227250839222122e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 6.913147623177247465e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 7.766505421914799662e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 1.180971062063409158e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 7.204881190855208315e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 3.358928989445348994e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 1.185109090335446564e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 4.153949477175008600e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 9.598760305754838862e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 3.101407874575622918e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_pt.txt <==
1.250000000000000069e-02 1.248771876343999918e-05 1.024731755834029303e-06 3.945395119929886536e-10 9.391921021363510910e-03 4.634092564415517038e-06 5.598087936530065400e-10 1.152994192070234188e-07 2.141314273045584322e-10 7.502700804048812101e-06 6.549886148123686192e-06 0.000000000000000000e+00
3.750000000000000555e-02 1.946968204590327858e-05 6.966163651006076316e-08 2.824986355457404180e-09 2.037603671291983096e-02 1.772607203526846612e-05 1.663039293949532880e-09 2.854866856394285496e-07 1.131037184707086687e-09 2.335320662877746125e-05 1.998006261255534004e-05 0.000000000000000000e+00
6.250000000000000000e-02 4.003499876084319094e-05 4.850828002684919668e-07 7.456408078793537667e-09 2.020252084631616110e-02 2.962462297678686608e-05 2.338458103337052582e-09 5.764085208199826217e-07 8.100117485543122663e-10 4.008170595706729062e-05 3.444688826418822538e-05 0.000000000000000000e+00
8.750000000000000833e-02 4.641911006556555919e-05 4.226078629044223965e-06 9.982940335130196786e-09 1.777159502811293673e-02 4.561219409183879552e-05 1.666944543479134720e-08 8.129420406997127559e-07 1.374979633605197369e-09 5.998041461244445270e-05 5.126693627594690230e-05 0.000000000000000000e+00
1.125000000000000028e-01 5.100426568891075415e-05 2.384779640103981621e-06 4.731854577872811670e-09 1.486150203428100031e-02 5.831053312002821469e-05 4.661802833785358977e-09 1.178004934530214347e-06 3.722099852031436628e-09 8.248033090423223426e-05 7.149749955738792526e-05 0.000000000000000000e+00
1.375000000000000111e-01 4.221460274273958918e-05 1.310297902164588017e-06 7.818667944691086603e-09 1.183563378156192100e-02 7.538774181239546142e-05 1.292183035894204529e-08 1.144877391245743400e-06 8.219052099758986776e-09 1.066167397900242945e-04 9.211284445317512604e-05 0.000000000000000000e+00
1.625000000000000333e-01 4.948639262362743737e-05 4.601299027573602519e-06 1.284145031472930929e-08 9.179200267350563769e-03 8.862934574358389021e-05 3.484909826162520522e-08 1.820249178244869225e-06 5.156485869717741834e-09 1.281034379429736234e-04 1.106825194406450737e-04 0.000000000000000000e+00
1.875000000000000000e-01 4.671290256390094628e-05 2.634451035709446399e-07 1.038197418946730409e-08 6.921940602245338359e-03 8.864045198666152298e-05 7.224732807979795853e-09 1.679992402699837867e-06 7.704539090416926150e-09 1.414197381457136290e-04 1.222547496092720061e-04 0.000000000000000000e+00
2.125000000000000222e-01 2.937162616612444478e-05 2.254904936963511743e-06 8.746074567707381727e-09 5.145172483737685265e-03 9.447074328092265887e-05 1.138809135456785112e-08 1.991577154682147445e-06 5.768732628054293897e-09 1.437204155708458962e-04 1.242926482243988495e-04 0.000000000000000000e+00
2.374999999999999889e-01 5.162988147766067612e-05 1.243809208321205909e-06 1.383009123145625732e-08 3.838955006522467260e-03 9.043830118838700589e-05 1.917516211349730958e-08 2.365913346731788611e-06 1.057781923053266488e-08 1.357100851351662372e-04 1.175907354465113120e-04 0.000000000000000000e+00
2.625000000000000111e-01 4.061943563401228084e-05 4.230022328829317938e-06 1.204989291108343205e-08 2.872197862305567173e-03 8.356012783955294192e-05 5.156098738347398376e-08 2.428609422474777645e-06 6.625958320988505338e-09 1.211605696660683173e-04 1.048624264396704544e-04 0.000000000000000000e+00
2.875000000000000333e-01 3.631562167960881386e-05 3.617976354607045549e-06 1.155608398914704429e-08 2.129329241389887363e-03 7.409220669996964862e-05 2.629183608641389641e-08 2.443646669080316069e-06 1.376048182549228061e-08 1.035493567729866632e-04 8.982265302026113773e-05 0.000000000000000000e+00
3.125000000000000000e-01 3.900565559572036754e-05 3.286251118415429123e-06 2.021249653456544957e-08 1.663171671640442228e-03 7.207806427305506875e-05 5.595382425169988629e-08 2.471291094199288688e-06 9.471266893112416061e-09 8.591920599656162089e-05 7.447362116676346929e-05 0.000000000000000000e+00
3.375000000000000222e-01 4.269653139765990356e-05 2.240766786694551566e-06 1.770118893656670331e-08 1.264543893465374736e-03 6.174663444648107065e-05 4.624284395628784812e-08 2.439448356637663729e-06 7.916341322213173500e-09 6.972571107239134455e-05 6.052458884374499611e-05 0.000000000000000000e+00
3.625000000000000444e-01 3.451652403538884640e-05 3.426245835838800685e-07 9.881649281099167308e-09 9.580538621001751529e-04 5.504613190019394748e-05 1.608014898059364162e-08 2.095243042106123418e-06 1.092221845607956520e-08 5.562317940026886381e-05 4.826162402858910128e-05 0.000000000000000000e+00
3.875000000000000111e-01 2.683799804490866100e-05 2.202448592834436250e-06 1.541391530860105318e-08 7.498424854820071560e-04 4.632096994008768297e-05 1.715122130253326900e-08 2.058490950634593124e-06 5.502010584546544270e-09 4.394215842195983642e-05 3.796935080044056433e-05 0.000000000000000000e+00
4.125000000000000333e-01 1.548717816908137237e-05 1.206949401366855888e-06 1.692607748191665263e-08 5.924035056690873588e-04 3.868234369321145054e-05 2.823502084351496876e-08 1.843639421858786563e-06 7.655101768800509932e-09 3.429264977040919317e-05 2.973912620367286590e-05 0.000000000000000000e+00
4.375000000000000000e-01 1.857900783585956825e-05 3.096025649764634492e-07 3.069461524343580420e-08 4.583493022632330370e-04 3.587922889263626285e-05 4.369174020278193908e-08 1.645313923265441223e-06 4.155968632451081293e-09 2.665392765269573489e-05 2.303232166253990190e-05 0.000000000000000000e+00
4.625000000000000222e-01 2.019681383140249756e-05 2.413801736286465721e-06 1.189886081046366584e-08 3.514496364693397317e-04 2.942914353622833591e-05 4.533562579720951574e-08 1.513260199319333241e-06 3.752151926619701848e-09 2.057538311590847611e-05 1.779643491629289426e-05 0.000000000000000000e+00
4.875000000000000444e-01 1.078793406481194417e-05 2.574165028668569608e-07 8.846314760409878267e-09 2.745243057854482348e-04 2.233743848395014115e-05 1.378618790265129304e-08 1.406844839513313977e-06 4.826990090367200657e-09 1.580116643979951729e-05 1.364821272579214133e-05 0.000000000000000000e+00
5.124999999999999556e-01 1.154456263784048566e-05 1.323350294095269828e-06 1.235058045564916413e-08 2.123899916314392095e-04 2.167724091688451451e-05 1.739853933325515495e-08 1.139868338271487621e-06 3.825172807673127539e-09 1.216389059636651105e-05 1.050889942313393413e-05 0.000000000000000000e+00
5.375000000000000888e-01 1.041097866909470035e-05 1.186833231489334178e-07 1.030058176634249213e-08 1.715927693975046440e-04 1.501081334566920679e-05 2.178057776389813498e-08 9.815349615957764242e-07 6.059292168390988972e-09 9.329459897868558490e-06 8.030681573531408147e-06 0.000000000000000000e+00
5.625000000000000000e-01 5.153863962276597167e-06 1.884161695755213159e-07 1.018642270801168274e-08 1.334357281113931169e-04 1.541050636780569096e-05 2.141697646041974841e-08 8.541589301685256783e-07 3.046081423930376400e-09 7.120383732330898830e-06 6.122572790543878394e-06 0.000000000000000000e+00
5.875000000000001332e-01 4.879445693957956863e-06 1.600802689547967743e-07 9.467856007416529067e-09 1.037961127039087534e-04 1.209860265539283914e-05 5.065279468991301823e-08 6.702171120262902959e-07 1.150053064114798953e-09 5.456229081316847381e-06 4.686756775398301330e-06 0.000000000000000000e+00
6.125000000000000444e-01 3.795256733355073637e-06 7.726344480045462830e-07 2.798026885508971866e-08 8.686138865806031890e-05 8.194326430294119481e-06 1.457936002207732647e-08 7.674460007837429121e-07 9.717856446174522816e-10 4.184992785824559614e-06 3.581399966749671814e-06 0.000000000000000000e+00
6.374999999999999556e-01 2.778202148281996848e-06 8.037037585314743470e-08 1.019111968036590675e-06 6.131896324159482909e-05 7.266507439050870467e-06 5.890754332302691044e-08 4.766879944690336334e-07 5.948891216535510109e-10 3.165711366322840647e-06 2.737511623802154989e-06 0.000000000000000000e+00
6.625000000000000888e-01 3.547613415221887257e-06 1.094155718622314607e-06 5.953398918201217056e-09 4.908140537816017786e-05 6.087470827925184340e-06 7.520992081020169563e-09 4.486351742083300722e-07 1.585366287273952147e-09 2.427621361654341570e-06 2.091126781220283022e-06 0.000000000000000000e+00
6.875000000000000000e-01 4.558599747349943932e-06 1.087467250687482181e-06 3.853143265174459588e-09 4.051728789641114993e-05 5.912597205671107450e-06 1.210255587654025616e-08 3.681024007454266251e-07 1.228940993847260418e-09 1.848629610561639826e-06 1.597949505730080874e-06 0.000000000000000000e+00
7.125000000000001332e-01 5.086907248837662417e-07 7.988356075148526957e-08 1.160899072620832297e-08 3.111667032077598263e-05 3.594027532409189067e-06 4.604127235852438252e-09 3.842249375186620410e-07 3.385563108477232498e-10 1.396357147804480942e-06 1.207097393440124059e-06 0.000000000000000000e+00
7.375000000000000444e-01 3.622198822633633675e-07 5.510639449472577625e-08 6.505059070285939449e-09 2.685470633657034269e-05 2.385662528223084233e-06 2.884569207983097190e-09 2.511960776040220894e-07 1.876111708088370316e-10 1.063184407777841069e-06 9.108478321712396785e-07 0.000000000000000000e+00
7.624999999999999556e-01 1.265167585500215539e-06 4.105348841898882490e-08 4.490476497411007926e-09 1.822272165668018337e-05 2.501516392492735434e-06 7.281430451160357268e-09 1.639155770749890950e-07 1.597474410979773531e-10 8.483348719772509894e-07 7.088928190901267397e-07 0.000000000000000000e+00
7.875000000000000888e-01 1.988859181222673980e-07 4.121591909727537522e-08 3.927066283251062315e-09 1.526882432230109921e-05 2.121658321252406771e-06 1.178293649855717199e-08 1.712681565772073516e-07 1.097323803023136366e-10 6.315497798240171096e-07 5.359270686692983964e-07 0.000000000000000000e+00
8.125000000000000000e-01 1.823477591610216369e-07 2.529551277495650199e-08 3.289603893757314132e-09 9.172714537341888728e-06 2.028550821692419103e-06 1.364716490103142077e-08 1.442873806614371781e-07 1.670884483376731146e-10 5.050768272621552659e-07 4.347358851810404702e-07 0.000000000000000000e+00
8.375000000000001332e-01 3.797863960192028100e-06 5.205545446065375744e-08 1.551814881282282631e-09 9.562741898940281204e-06 1.634252494498434851e-06 1.357501059909519555e-09 1.059166560838496883e-07 6.132759932416241434e-10 3.672712577349506752e-07 3.328231300813305256e-07 0.000000000000000000e+00
8.625000000000000444e-01 1.381533780095844965e-07 2.335444967195725172e-08 1.615091020919009083e-09 6.454015244805860566e-06 1.038942122362451360e-06 6.373241329126062524e-10 7.678994445461053373e-08 6.372193592699361460e-11 2.980290057975273321e-07 2.416096854720994510e-07 0.000000000000000000e+00
8.874999999999999556e-01 1.073412964188065435e-07 2.000015196248953891e-08 6.985899464107660751e-10 5.232950159355881592e-06 5.965140503090274372e-07 1.568726751223456393e-09 5.288238300509487967e-08 1.442878213237966220e-10 2.220319855377916318e-07 2.038511865381602686e-07 0.000000000000000000e+00
9.125000000000000888e-01 8.349388220393239537e-08 2.277332438068074583e-08 4.398070813231763202e-09 4.507507772992907550e-06 5.629746797186448784e-07 3.876467708806084508e-10 1.427257024614045829e-07 2.460071409882972389e-10 1.669607175212357674e-07 1.576676694240174107e-07 0.000000000000000000e+00
9.375000000000000000e-01 1.071842533123879069e-06 3.413180305497082783e-08 1.390004266211132451e-09 3.615472928126652597e-06 3.460463750077258778e-07 3.929519759427545788e-10 3.908610609585966901e-08 3.853993553938198666e-11 1.324943582005845985e-07 1.119638079464849622e-07 0.000000000000000000e+00
9.625000000000001332e-01 5.120607401206935840e-08 1.261460263386332490e-08 4.095328701987234173e-10 2.532959524033798162e-06 9.282488277975313331e-07 7.904342503553884716e-10 2.887376132116611194e-08 1.531777744396945583e-11 9.768641051090888326e-08 8.462180177397771320e-08 0.000000000000000000e+00
9.875000000000000444e-01 5.950380645801358350e-08 1.053029021622045646e-08 1.510672180381285293e-09 1.490769737902782538e-06 1.356866152229658813e-07 7.166523257129277777e-09 2.153117671859779067e-08 1.667797275710636543e-11 8.281497162993435773e-08 6.730967364357837645e-08 0.000000000000000000e+00
1.012500000000000178e+00 5.488152471848156446e-08 1.311950151191740542e-08 1.117946482029940603e-09 1.925918817018886320e-06 6.370847363924207415e-07 2.341953211426456131e-11 1.500754345475482806e-08 9.189582272069198729e-12 7.246228002732664661e-08 5.042746980928479769e-08 0.000000000000000000e+00
1.037500000000000089e+00 3.168308592872966265e-08 1.211828717729280886e-08 6.935185331585349542e-10 8.179132457130919600e-07 3.559026293252664336e-07 8.940605824103844380e-11 2.792403917950505021e-08 2.145489895938554019e-11 4.794163095268213056e-08 4.075583575471550278e-08 0.000000000000000000e+00
1.062500000000000000e+00 2.849191388155242177e-08 7.029099137808732330e-09 4.560643378216581893e-10 4.079522692879299200e-07 2.323665225772125262e-07 1.252322085845150032e-11 1.145677154480914925e-08 4.853728624992953791e-12 3.157530808149688004e-08 3.018788375073407372e-08 0.000000000000000000e+00
1.087499999999999911e+00 1.754024256728204031e-08 4.400871505325282476e-09 3.747752240346765548e-10 3.853392752965691564e-07 2.783098466346647599e-08 8.827049211796619391e-12 9.786580123273231487e-09 2.775587257533360746e-12 3.063044112949599371e-08 2.560907047999569786e-08 0.000000000000000000e+00
1.112500000000000044e+00 1.990770400854771083e-08 3.366682097715675854e-09 1.117452913528341426e-09 6.632510978246283126e-07 7.234055144889728471e-08 8.007860854251795040e-12 6.971069161747876041e-09 3.400857117017003972e-12 1.749283029732724746e-08 1.598151384142571558e-08 0.000000000000000000e+00
1.137500000000000178e+00 1.327174652564575874e-08 3.298167028151847522e-09 1.040664818743734508e-09 4.975107544840354374e-07 6.079093902340720818e-08 4.719151585418053696e-12 3.369447731203341205e-09 3.029029304690787842e-12 1.889117620620210111e-08 1.408266218479000568e-08 0.000000000000000000e+00
1.162500000000000089e+00 1.392034346124461983e-08 8.501160436984059132e-08 4.850493578197020905e-11 7.932263630131997166e-08 5.616584207335575719e-08 2.428182769062502335e-11 2.850704621023377508e-09 1.129618220551782308e-12 1.144453537136276239e-08 1.216845089522370360e-08 0.000000000000000000e+00
1.187500000000000000e+00 8.350127996588976582e-09 2.114800045393818902e-09 9.984400595878880474e-10 5.122294539376765792e-08 2.212375991499370211e-07 5.925262627788267152e-12 2.389659841202106747e-09 1.879909492985676354e-12 8.939947505887751614e-09 9.073922476741594446e-09 0.000000000000000000e+00
1.212500000000000133e+00 5.936457167225226770e-09 2.405313992332601382e-09 3.126579994442057320e-10 2.334118968641904657e-07 8.687985740935492829e-09 2.469501439829117200e-12 2.995195341892173666e-09 6.228288256132162299e-11 6.288751278033197496e-09 4.787864002785322347e-09 0.000000000000000000e+00
1.237500000000000044e+00 6.324870930180528140e-09 1.472627877886276819e-09 0.000000000000000000e+00 8.436548755243351951e-08 1.045219737049450183e-09 3.062045098435319877e-12 1.557752371434892975e-09 1.151405751656446351e-12 4.623042391879680973e-09 5.134098469176405517e-09 0.000000000000000000e+00
1.262500000000000178e+00 4.004776576706979469e-09 9.888025339713123578e-10 1.977225020960350488e-10 4.534325953505822992e-08 6.661110813259623135e-09 8.971099526402604021e-12 1.165726906330177802e-09 3.091858282790873128e-13 3.405504715571997761e-09 3.430347216750118082e-09 0.000000000000000000e+00
1.287500000000000089e+00 2.228171365230129453e-09 6.703351500278855902e-10 3.650441674469856509e-10 5.212272974894508861e-08 9.989926385817119346e-08 7.116731342870037426e-13 6.390520097512884417e-10 6.338459245648265811e-12 3.536876187020727124e-09 2.773292706764548299e-09 0.000000000000000000e+00
1.312500000000000000e+00 4.252954464945606482e-09 1.153238866494296452e-09 4.005344979724709743e-10 3.330747153284511021e-08 1.058997824941053344e-09 1.957529231745606323e-10 7.617243318947758800e-10 5.917320292725188290e-13 8.804697374525915489e-09 3.259684606240015907e-09 0.000000000000000000e+00
1.337500000000000133e+00 1.958675874359453286e-09 5.042332696998009698e-10 3.396005284139977864e-10 2.337418100179825113e-07 4.926141070504861787e-08 4.211080655537903759e-13 1.614342938949950974e-09 2.407017065171375343e-13 1.058821838890314251e-09 1.231496375925545642e-09 0.000000000000000000e+00
1.362500000000000044e+00 1.014052284451345134e-09 4.117092541062850201e-10 0.000000000000000000e+00 2.050702418777093539e-07 0.000000000000000000e+00 6.977645949808300837e-13 2.392404845225195376e-10 7.484511157283159333e-14 1.546932777623205005e-09 8.191211106141270549e-10 0.000000000000000000e+00
1.387500000000000178e+00 8.242132219521247007e-10 4.671058729010647450e-10 0.000000000000000000e+00 1.896649170952336681e-11 3.199636827058503213e-09 5.863269335326742013e-13 3.392292449303802644e-10 9.995828361336073770e-13 1.150012537969751346e-09 7.514789069577113686e-10 0.000000000000000000e+00
1.412500000000000089e+00 9.103908430178708736e-10 4.156104528830674704e-10 0.000000000000000000e+00 5.738438399719946106e-11 1.650515542034555136e-09 7.092864310344368885e-14 1.625476511708069720e-10 1.279956479829059379e-13 9.087866900487870726e-10 3.862194991670209878e-10 0.000000000000000000e+00
1.437500000000000000e+00 9.958688301975004910e-10 1.571523003636577339e-10 5.866297141419276373e-12 8.879900416000645713e-11 0.000000000000000000e+00 9.296876709543519428e-09 3.802912417467047004e-10 3.002189696482926165e-13 4.572448321290622123e-10 4.264512283886866601e-10 0.000000000000000000e+00
1.462500000000000133e+00 3.284987123678695872e-10 3.515897482511228389e-10 4.040535549323311268e-10 3.024323573494552128e-10 0.000000000000000000e+00 1.361009639088472600e-13 1.030746828787386904e-10 2.991767645979172700e-14 2.422066365063815983e-10 2.653780055423796627e-10 0.000000000000000000e+00
1.487500000000000044e+00 2.504728750837009078e-10 9.984928217870856700e-11 0.000000000000000000e+00 9.365698408694748885e-10 0.000000000000000000e+00 4.526796434277599174e-14 9.014602076905093124e-11 1.571139867476991600e-14 3.957615359909859480e-10 2.896890248632004142e-10 0.000000000000000000e+00
1.512500000000000178e+00 1.496068183170697794e-09 1.115315657902545917e-10 0.000000000000000000e+00 6.739971239760988420e-11 2.828424373776911399e-11 3.948348466414345083e-14 3.463858954212924508e-11 1.763138850423011101e-14 1.510743276083263536e-10 1.843305557535467155e-10 0.000000000000000000e+00
1.537500000000000089e+00 2.799054620859829919e-10 1.327275706990013217e-10 0.000000000000000000e+00 2.095556398319818412e-11 0.000000000000000000e+00 9.707920761559026639e-15 1.163844131621378184e-11 1.644385493494861378e-13 9.058151999622815732e-11 1.771265217048238639e-10 0.000000000000000000e+00
1.562500000000000000e+00 4.480942978787869047e-10 3.093348521676841267e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.014009921984430269e-15 2.261413769178806177e-11 5.462486157776140408e-15 1.096918963749147857e-10 5.117250238495105755e-11 0.000000000000000000e+00
1.587500000000000133e+00 5.393086369398834905e-10 9.997624642873769374e-11 0.000000000000000000e+00 3.084192670845290987e-10 0.000000000000000000e+00 1.187034936175431524e-15 2.488064073998028260e-11 1.034084759686129864e-13 2.368058762930870143e-11 2.229975384401995105e-11 0.000000000000000000e+00
1.612500000000000044e+00 5.482813373745494318e-11 1.658763777712726341e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.333473315942545507e-14 1.185390041632378985e-11 0.000000000000000000e+00 9.504774578902736999e-12 7.774106604029164389e-12 0.000000000000000000e+00
1.637500000000000178e+00 4.020262645122252437e-11 6.159812749279482424e-13 0.000000000000000000e+00 0.000000000000000000e+00 1.790940135970034688e-16 2.520074513665152608e-15 3.982218463726765202e-11 0.000000000000000000e+00 5.034626101240521407e-11 5.309063559194097592e-12 0.000000000000000000e+00
1.662500000000000089e+00 2.856801970561995490e-10 1.315211726390173730e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.260468714013302883e-11 0.000000000000000000e+00 1.947666239017986939e-11 6.483899898944683753e-12 0.000000000000000000e+00
1.687500000000000000e+00 1.427048989312661667e-11 2.334151048173381043e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.008887968336724243e-12 0.000000000000000000e+00 3.201124804171758131e-12 2.556598856261624733e-11 0.000000000000000000e+00
1.712500000000000133e+00 3.221604161671545482e-11 2.589253939908893983e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.525934267773000502e-12 0.000000000000000000e+00 1.175936923805543701e-12 5.197149870439478968e-11 0.000000000000000000e+00
1.737500000000000044e+00 4.066441579516578980e-11 1.147101942402082927e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.703759974752703479e-12 0.000000000000000000e+00 7.778786746829830019e-11 8.521937506140824590e-11 0.000000000000000000e+00
1.762500000000000178e+00 5.330359822683604184e-11 1.575800532987760202e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.544598642788200313e-12 0.000000000000000000e+00 2.436391085422525899e-11 1.383118301802766975e-11 0.000000000000000000e+00
1.787500000000000089e+00 1.756526781750489083e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.351353732058147144e-13 0.000000000000000000e+00 7.829430521828147256e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 8.833883003866551989e-10 7.047103114456902848e-12 0.000000000000000000e+00 1.323232637068843108e-14 0.000000000000000000e+00 0.000000000000000000e+00 9.218597109590073084e-14 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 7.712664007246875893e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.574565720935034845e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_pt_0_150.txt <==
1.250000000000000069e-02 1.212121212121212534e-05 1.010101010101010092e-06 0.000000000000000000e+00 9.391921021363510910e-03 3.620079472847406004e-06 1.999802958204396588e-11 8.442162777657397736e-08 1.566096036933975639e-10 6.877039177578773056e-06 6.008783596983590929e-06 0.000000000000000000e+00
3.750000000000000555e-02 1.818181818181818546e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.037603671291983096e-02 1.470905975487472821e-05 1.539653683761931200e-09 1.957487429873604508e-07 9.600928895832244192e-10 2.146084444455619261e-05 1.834229024691428324e-05 0.000000000000000000e+00
6.250000000000000000e-02 3.535353535353533860e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.020252084631616110e-02 2.462073857423019473e-05 1.450241119899170379e-09 4.217663422753093349e-07 4.745445317305278233e-10 3.689754464882227472e-05 3.169016934103018138e-05 0.000000000000000000e+00
8.750000000000000833e-02 4.040404040404039858e-05 4.040404040404040367e-06 0.000000000000000000e+00 1.777159502811293673e-02 3.874850333705358481e-05 1.584508177042177512e-08 5.945104238712712122e-07 1.116688037634639974e-09 5.552298396082602018e-05 4.740797944376236355e-05 0.000000000000000000e+00
1.125000000000000028e-01 4.545454545454544502e-05 2.020202020202020183e-06 0.000000000000000000e+00 1.486150203428100031e-02 5.042898235386947947e-05 1.882045908184236718e-09 8.959281586925088769e-07 3.251045961789951897e-09 7.687384868082175276e-05 6.663921377555260877e-05 0.000000000000000000e+00
1.375000000000000111e-01 3.535353535353534537e-05 1.010101010101010092e-06 0.000000000000000000e+00 1.183563378156192100e-02 6.623738076078738415e-05 9.953654945738260616e-09 8.022630705952790897e-07 7.673231281241346530e-09 1.001231421764448557e-04 8.648566611573309791e-05 0.000000000000000000e+00
1.625000000000000333e-01 4.141414141414139703e-05 4.040404040404040367e-06 0.000000000000000000e+00 9.179200267350563769e-03 7.856907302866856103e-05 3.208123304874043906e-08 1.437375755401971586e-06 4.532108199664434562e-09 1.211066002484306742e-04 1.046182627048324498e-04 0.000000000000000000e+00
1.875000000000000000e-01 3.232323232323232293e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.921940602245338359e-03 7.812613225765832018e-05 4.910580355104070326e-09 1.253740942606455928e-06 6.826176785708118453e-09 1.343269793858243265e-04 1.161089519769289210e-04 0.000000000000000000e+00
2.125000000000000222e-01 2.222222222222222329e-05 2.020202020202020183e-06 0.000000000000000000e+00 5.145172483737685265e-03 8.435887899032991160e-05 6.274918424784393712e-09 1.533649098486896808e-06 4.717821501525760915e-09 1.368916785453662042e-04 1.183704955090403407e-04 0.000000000000000000e+00
2.374999999999999889e-01 4.242424242424242258e-05 1.010101010101010092e-06 0.000000000000000000e+00 3.838955006522467260e-03 8.065655696631444016e-05 1.569025851299007897e-08 1.902449704163982062e-06 9.509684096021276813e-09 1.293894766296485815e-04 1.121114299050131026e-04 0.000000000000000000e+00
2.625000000000000111e-01 3.535353535353533182e-05 3.030303030303030487e-06 0.000000000000000000e+00 2.872197862305567173e-03 7.450713022687669644e-05 4.820324248542788782e-08 1.954484070400934690e-06 5.710939368988843681e-09 1.154946620265489128e-04 9.995147542248167553e-05 0.000000000000000000e+00
2.875000000000000333e-01 2.929292929292928694e-05 2.020202020202020183e-06 0.000000000000000000e+00 2.129329241389887363e-03 6.559977640755900580e-05 2.154904333048945932e-08 1.963149227201704222e-06 1.285703738556443365e-08 9.858918563694315552e-05 8.552635342732750493e-05 0.000000000000000000e+00
3.125000000000000000e-01 3.333333333333332138e-05 3.030303030303030487e-06 0.000000000000000000e+00 1.663171671640442228e-03 6.432961543596202618e-05 5.226280887708702738e-08 1.996085303367530968e-06 8.454857991280179293e-09 8.165752794465645152e-05 7.078200281335322972e-05 0.000000000000000000e+00
3.375000000000000222e-01 3.838383838383836104e-05 1.010101010101010092e-06 0.000000000000000000e+00 1.264543893465374736e-03 5.475143929709974612e-05 4.171551592746322748e-08 2.004781965443297621e-06 7.139637433379792459e-09 6.611507113166394036e-05 5.739948479563829599e-05 0.000000000000000000e+00
3.625000000000000444e-01 2.727272727272726633e-05 0.000000000000000000e+00 0.000000000000000000e+00 9.580538621001751529e-04 4.914484835589140492e-05 1.240463904505712847e-08 1.693646804061175819e-06 1.021070963474762711e-08 5.260054801177315852e-05 4.564697501813202448e-05 0.000000000000000000e+00
3.875000000000000111e-01 2.121212121212121468e-05 2.020202020202020183e-06 0.000000000000000000e+00 7.498424854820071560e-04 4.137582201130254135e-05 1.396786779152995569e-08 1.688621002290250422e-06 4.779831410193062611e-09 4.143197806489669528e-05 3.580056088256228090e-05 0.000000000000000000e+00
4.125000000000000333e-01 1.313131313131313225e-05 1.010101010101010092e-06 0.000000000000000000e+00 5.924035056690873588e-04 3.417054096703643862e-05 2.283677097468384725e-08 1.493973330945976175e-06 6.926113081182357338e-09 3.222770576995030983e-05 2.795574278597503015e-05 0.000000000000000000e+00
4.375000000000000000e-01 1.414141414141414594e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.583493022632330370e-04 3.201781926087365464e-05 3.925071626423967760e-08 1.349103328849861117e-06 3.639050340430114507e-09 2.496164487711314926e-05 2.157423916573400458e-05 0.000000000000000000e+00
4.625000000000000222e-01 1.515151515151515625e-05 2.020202020202020183e-06 0.000000000000000000e+00 3.514496364693397317e-04 2.625302895470749511e-05 4.166960370265316822e-08 1.240936028889333439e-06 3.315566790129050441e-09 1.920406827482495289e-05 1.661273813789156142e-05 0.000000000000000000e+00
4.875000000000000444e-01 7.070707070707072124e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.745243057854482348e-04 1.950155575359748485e-05 9.641252590267053331e-09 1.170229842906394366e-06 4.573667037264098504e-09 1.469140636277975530e-05 1.269487952175219907e-05 0.000000000000000000e+00
5.124999999999999556e-01 9.090909090909092731e-06 1.010127967337191313e-06 0.000000000000000000e+00 2.123899916314392095e-04 1.934821637499149017e-05 1.299937632830366745e-08 9.330459148919605359e-07 3.531018002938467161e-09 1.127279901389325004e-05 9.741820652621962324e-06 0.000000000000000000e+00
5.375000000000000888e-01 8.080808080808082427e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.715927693975046440e-04 1.311234326706526574e-05 1.767771010061653719e-08 8.000217336275164441e-07 5.788808832123310955e-09 8.614037802454432052e-06 7.417455338790407217e-06 0.000000000000000000e+00
5.625000000000000000e-01 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.334357281113931169e-04 1.386304887991088572e-05 1.871894002035228709e-08 6.911275486146198332e-07 2.806942883758091456e-09 6.552478099313208869e-06 5.634629996738147904e-06 0.000000000000000000e+00
5.875000000000001332e-01 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.037961127039087534e-04 1.082683991664753360e-05 4.907554047644590926e-08 5.397345333261807499e-07 9.755335817394442626e-10 5.003080403602935591e-06 4.301047592444482065e-06 0.000000000000000000e+00
6.125000000000000444e-01 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.686138865806031890e-05 7.132987699102074769e-06 1.073308318125797423e-08 6.557865500461950097e-07 7.936602307106047235e-10 3.827201935782779036e-06 3.275631297039317526e-06 0.000000000000000000e+00
6.374999999999999556e-01 2.020202020202020183e-06 0.000000000000000000e+00 1.010101010101010092e-06 6.131896324159482909e-05 6.404664153387986560e-06 5.809044556532832341e-08 3.833901448108760093e-07 5.186950314751964536e-10 2.883168399742571356e-06 2.494318337093255694e-06 0.000000000000000000e+00
6.625000000000000888e-01 3.030303030303030487e-06 1.010101010101010092e-06 0.000000000000000000e+00 4.908140537816017786e-05 5.403079806516366323e-06 6.293967842223288425e-09 3.654930831030476850e-07 1.549331001803871611e-09 2.205568096306639901e-06 1.898679848465731626e-06 0.000000000000000000e+00
6.875000000000000000e-01 4.040404040404040367e-06 1.010101010101010092e-06 0.000000000000000000e+00 4.051728789641114993e-05 5.416254980293339245e-06 9.915885944076093229e-09 3.015698846340552172e-07 1.138022009965259060e-09 1.672955327425896592e-06 1.446003981582231965e-06 0.000000000000000000e+00
7.125000000000001332e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.111667032077598263e-05 3.048984285786097829e-06 3.443352168600271079e-09 3.316327158774454147e-07 2.500739141523509715e-10 1.257135486824192469e-06 1.088662555597795686e-06 0.000000000000000000e+00
7.375000000000000444e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.685470633657034269e-05 2.024785010494018962e-06 1.745542885478724660e-09 1.998525445921437364e-07 1.259382697611685585e-10 9.535600804829943819e-07 8.178449890032820032e-07 0.000000000000000000e+00
7.624999999999999556e-01 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.822272165668018337e-05 2.181572631518090595e-06 5.550316141803777433e-09 1.290031182229809850e-07 1.393974262706605325e-10 7.624839550846837427e-07 6.352173541812689980e-07 0.000000000000000000e+00
7.875000000000000888e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.526882432230109921e-05 1.860160316353500555e-06 1.088700566419521452e-08 1.389736914409138703e-07 7.006827609217689429e-11 5.654343418564647374e-07 4.784883019088988271e-07 0.000000000000000000e+00
8.125000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.172714537341888728e-06 1.827985673719328675e-06 1.252782480309219815e-08 1.192156888151644510e-07 1.419140581835984053e-10 4.521182563905382264e-07 3.892363073419280440e-07 0.000000000000000000e+00
8.375000000000001332e-01 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.562741898940281204e-06 1.471718955083225507e-06 5.706345245064915543e-10 8.846989982405898015e-08 6.015511869271253362e-10 3.262578280215462090e-07 2.968900786698392914e-07 0.000000000000000000e+00
8.625000000000000444e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.454015244805860566e-06 9.083478896701733378e-07 5.719842600159068404e-11 5.649728752539534173e-08 5.901384658255309588e-11 2.661127985844227471e-07 2.134303843584085874e-07 0.000000000000000000e+00
8.874999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.232950159355881592e-06 4.535921165864595930e-07 1.517430084027056378e-09 3.945189073866648302e-08 1.400792089550861331e-10 1.968230872736430326e-07 1.815684561227599174e-07 0.000000000000000000e+00
9.125000000000000888e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.507507772992907550e-06 4.567255532967306260e-07 3.645529190778868311e-11 1.316526962435712889e-07 2.431371275722275751e-10 1.471038215122497699e-07 1.393846600877727680e-07 0.000000000000000000e+00
9.375000000000000000e-01 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.615472928126652597e-06 2.776259626035887912e-07 2.784876356494717124e-11 2.934594430771747333e-08 2.870296099648481044e-11 1.169441752454264508e-07 9.796887654017222893e-08 0.000000000000000000e+00
9.625000000000001332e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.532959524033798162e-06 8.744978975840841124e-07 7.290220323086111249e-10 2.205252478508469583e-08 1.338519001637586002e-11 8.584865767500905561e-08 7.373564650026728600e-08 0.000000000000000000e+00
9.875000000000000444e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.490769737902782538e-06 8.241161200720084458e-08 7.162549904598023035e-09 1.419150186559766156e-08 1.073580562248518956e-11 7.328543099416244665e-08 5.898193995679271610e-08 0.000000000000000000e+00
1.012500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.925918817018886320e-06 6.052876243031810962e-07 2.006200867166131497e-11 1.150733907877267669e-08 7.849338138836097315e-12 6.531396261124928879e-08 4.415974667915757314e-08 0.000000000000000000e+00
1.037500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.179132457130919600e-07 3.243519441655815213e-07 1.467865351469462716e-11 2.419127997558760845e-08 7.124848080601324582e-12 4.237949185394179748e-08 3.576471890403709240e-08 0.000000000000000000e+00
1.062500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.079522692879299200e-07 2.064832185821672072e-07 1.033681825903212099e-11 8.534096111356537708e-09 4.138003531195947056e-12 2.727457827968882883e-08 2.637450487027445961e-08 0.000000000000000000e+00
1.087499999999999911e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.853392752965691564e-07 1.824594334473426190e-08 7.298173823389148130e-12 7.126492635657791103e-09 2.153515897248256821e-12 2.734496573626957195e-08 2.275382110184961954e-08 0.000000000000000000e+00
1.112500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.632510978246283126e-07 5.437134054535795453e-08 6.778168569972861497e-12 5.036184357153934823e-09 2.956120408270551580e-12 1.488164228077345951e-08 1.342166392524231942e-08 0.000000000000000000e+00
1.137500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.975107544840354374e-07 5.705604725873293369e-08 3.796214714712250454e-12 2.210254074670769656e-09 1.689568969369950513e-12 1.675673870763713048e-08 1.230076265482047282e-08 0.000000000000000000e+00
1.162500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.932263630131997166e-08 4.776772676405327854e-08 2.436433445394544229e-12 2.437301566007459760e-09 8.901189748224046272e-13 9.865904403886650152e-09 1.061290839883376241e-08 0.000000000000000000e+00
1.187500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.122294539376765792e-08 2.154926783519894441e-07 5.372093974012912062e-12 1.547293179710548038e-09 1.611927910716072509e-12 7.760693024544059019e-09 7.913039180196361791e-09 0.000000000000000000e+00
1.212500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.334118968641904657e-07 7.966050124291799236e-09 2.064898655479736975e-12 2.317556889839907887e-09 6.203969919651972222e-11 5.350544320723628585e-09 4.085782424951274798e-09 0.000000000000000000e+00
1.237500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.436548755243351951e-08 0.000000000000000000e+00 2.631226615049516001e-12 8.792983573044264069e-10 1.041886286532963254e-12 3.887123827973656082e-09 4.537733949360827017e-09 0.000000000000000000e+00
1.262500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.534325953505822992e-08 6.307693747839300136e-09 9.889912119117993614e-13 6.829319488301633749e-10 1.565739644493614517e-13 2.752795563714801871e-09 2.917109588541408545e-09 0.000000000000000000e+00
1.287500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.212272974894508861e-08 9.974270187399785318e-08 5.185666538324539609e-13 5.390010395026541210e-10 2.963685430794847861e-13 3.101913193253250516e-09 2.492968720341515175e-09 0.000000000000000000e+00
1.312500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.330747153284511021e-08 0.000000000000000000e+00 3.049981186279506491e-12 4.238636633748798808e-10 5.304914188029845992e-13 8.465925678369386441e-09 2.924303265711561329e-09 0.000000000000000000e+00
1.337500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.337418100179825113e-07 4.652233471977494742e-08 2.960603424971475683e-13 1.105534071420594754e-09 2.029389495348019249e-13 7.619741484662476904e-10 1.048147374094638138e-09 0.000000000000000000e+00
1.362500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.050702418777093539e-07 0.000000000000000000e+00 6.202812735111140627e-13 1.791533936085142128e-10 3.822801163155753154e-14 1.240654315971810601e-09 6.776238374230144720e-10 0.000000000000000000e+00
1.387500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.896649170952336681e-11 0.000000000000000000e+00 4.724010615355145688e-13 2.853019353534011022e-10 9.578976488119152398e-13 1.042618244525917151e-09 6.610151415387542766e-10 0.000000000000000000e+00
1.412500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.738438399719946106e-11 0.000000000000000000e+00 1.513045043412608991e-14 1.198146562904428075e-10 8.624942027592520718e-14 8.274304185805470209e-10 3.060691795223613843e-10 0.000000000000000000e+00
1.437500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.879900416000645713e-11 0.000000000000000000e+00 9.296850267035304830e-09 3.549110308580583396e-10 2.793401018748641871e-13 3.689764555397604017e-10 3.969510521456066093e-10 0.000000000000000000e+00
1.462500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.024323573494552128e-10 0.000000000000000000e+00 1.182142207690771378e-13 7.995842565372922921e-11 2.013040187009093707e-14 1.809663922187489028e-10 1.706817616449549217e-10 0.000000000000000000e+00
1.487500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.365698408694748885e-10 0.000000000000000000e+00 4.601272040944923969e-15 7.296825097155910027e-11 9.958978229500239545e-15 3.496771071438534730e-10 2.628398371028850058e-10 0.000000000000000000e+00
1.512500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.739971239760988420e-11 0.000000000000000000e+00 1.512113628657705531e-14 2.327244481883722262e-11 4.554417119681704964e-15 1.101438260462967873e-10 1.604043002832231624e-10 0.000000000000000000e+00
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.095556398319818412e-11 0.000000000000000000e+00 2.125645976681723727e-15 4.208750831512411023e-12 1.531121135645291928e-13 6.426192968960226743e-11 1.599724774256892635e-10 0.000000000000000000e+00
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.944678190369004566e-16 1.286185447463353953e-11 4.356643799528177495e-16 7.667403129100839421e-11 2.771380606119003023e-11 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.084192670845290987e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.814160373655703702e-11 1.033149745053925026e-13 1.787929096213851358e-11 1.051064698412989991e-11 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.149805225953293309e-14 6.821523292210379672e-12 0.000000000000000000e+00 4.300293542999445748e-12 1.307282219235635120e-12 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.675674914488155175e-11 0.000000000000000000e+00 3.983150837084524188e-11 4.600299996904175681e-12 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.051641370222494615e-11 0.000000000000000000e+00 1.020380213031393853e-11 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.199899159112903043e-12 0.000000000000000000e+00 1.289784174074247741e-12 2.126240054737222235e-11 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.831780102486645612e-13 0.000000000000000000e+00 0.000000000000000000e+00 5.103560952850210520e-11 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.345913906025363767e-13 0.000000000000000000e+00 7.701071448214971027e-11 8.282206085602674453e-11 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.471535037652315910e-12 0.000000000000000000e+00 2.172409779332013269e-11 7.728235234682797189e-12 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.799482294619740351e-14 0.000000000000000000e+00 7.829430521828147256e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.323232637068843108e-14 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.574565720935034845e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_pt_150_470.txt <==
1.250000000000000069e-02 2.210893272548853399e-07 1.176233152086159691e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.010548740708091474e-06 3.835094509661924841e-10 2.280296454300390182e-08 5.557347839799173460e-11 6.230126514806732506e-07 5.387840375910912923e-07 0.000000000000000000e+00
3.750000000000000555e-02 8.688933376060248913e-07 3.067035959503326167e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.005223066958173058e-06 1.273416956833973054e-11 6.753982303052615531e-08 1.686311595229115498e-10 1.884438626124129340e-06 1.630876958268995409e-06 0.000000000000000000e+00
6.250000000000000000e-02 3.980516578958577067e-06 4.072403438614072147e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.986496688847623627e-06 6.724906200062529604e-10 1.202289871113692848e-07 3.274183364478262918e-10 3.170827607016862811e-06 2.745499128177262847e-06 0.000000000000000000e+00
8.750000000000000833e-02 5.057806376892419018e-06 9.823105516449287418e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.841240322510731410e-06 4.993294634595211412e-10 1.705479697422771464e-07 2.524029467063283973e-10 4.439152852501625046e-06 3.843319393766087569e-06 0.000000000000000000e+00
1.125000000000000028e-01 4.384786251332653691e-06 2.347521921496494583e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.855939362205493465e-06 2.302632438465894345e-09 2.230843305675533877e-07 4.591909938373277835e-10 5.583413736050271875e-06 4.838575850837915478e-06 0.000000000000000000e+00
1.375000000000000111e-01 5.541645858450821988e-06 1.573522355789724806e-07 0.000000000000000000e+00 0.000000000000000000e+00 9.119923282470305821e-06 2.504857044727541121e-09 2.755954642275318592e-07 5.372112668091967167e-10 6.466058742794678120e-06 5.603631203942013949e-06 0.000000000000000000e+00
1.625000000000000333e-01 6.621883847196182604e-06 4.035817127295862518e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.002408988672342652e-05 2.365830464551847390e-09 3.084666104108327840e-07 6.169223436560163573e-10 6.965555017105684772e-06 6.037204476091263690e-06 0.000000000000000000e+00
1.875000000000000000e-01 1.285321606665690165e-05 8.782028652124413746e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.047896606963000914e-05 2.026826213123968756e-09 3.503793890635525101e-07 8.710216947838371914e-10 7.057693818315006063e-06 6.116186079266640037e-06 0.000000000000000000e+00
2.125000000000000222e-01 5.579040528009601883e-06 5.376085200061716930e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.007600869794527549e-05 4.823310065990255697e-09 3.759789161731821273e-07 1.036519956644409788e-09 6.791347399475406754e-06 5.890101447137272280e-06 0.000000000000000000e+00
2.374999999999999889e-01 7.594797111036298653e-06 4.618810099284686516e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.744207284485923720e-06 2.926805089262528360e-09 3.813898217983590345e-07 1.046806777318589979e-09 6.281394710434765269e-06 5.445570735984444816e-06 0.000000000000000000e+00
2.625000000000000111e-01 3.686839817208913393e-06 1.007672163058271454e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.018220689839489578e-06 2.791699332930316581e-09 3.971432495639275914e-07 9.056789009128750559e-10 5.625681144515883280e-06 4.876724212139418647e-06 0.000000000000000000e+00
2.875000000000000333e-01 5.510704255902708743e-06 1.406166406133735581e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.459154520303866742e-06 4.150731439844886265e-09 4.029739440918388338e-07 8.640098392807632604e-10 4.919911888567171601e-06 4.262004956355732450e-06 0.000000000000000000e+00
3.125000000000000000e-01 4.203199825666543300e-06 5.787065881493022587e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.716340109576195691e-06 3.054477279917425728e-09 4.023697733452048825e-07 1.000961173090655582e-09 4.221998163830612142e-06 3.658017857537285112e-06 0.000000000000000000e+00
3.375000000000000222e-01 2.932773014732120908e-06 1.052091726634013591e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.964499320846208839e-06 4.036821018012253264e-09 3.679971489310389656e-07 7.615626582255850529e-10 3.572173009197539625e-06 3.092373477414256348e-06 0.000000000000000000e+00
3.625000000000000444e-01 5.969301531759878668e-06 1.387425693985337251e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.872258013604478850e-06 3.199007254595902390e-09 3.399069924302307169e-07 7.031119192480613249e-10 2.986490311361455448e-06 2.583804940133244068e-06 0.000000000000000000e+00
3.875000000000000111e-01 4.457603427819900089e-06 1.577884688419840288e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.919133085420449894e-06 2.823116370422265599e-09 3.137403442061600698e-07 7.086109681802457438e-10 2.476053395333249364e-06 2.139951386308446511e-06 0.000000000000000000e+00
4.125000000000000333e-01 1.251485454124751613e-06 3.058464222081993816e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.486601747536071950e-06 4.968351814887303705e-09 2.981026453225811841e-07 7.164494177437606994e-10 2.033674147456548674e-06 1.756581581167835384e-06 0.000000000000000000e+00
4.375000000000000000e-01 3.443359437936771496e-06 1.623976428704870723e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.839429990429613185e-06 3.952598825924054026e-09 2.469066150940129098e-07 5.057022183884518706e-10 1.663416222631299805e-06 1.433691731720074039e-06 0.000000000000000000e+00
4.625000000000000222e-01 4.179575959669277479e-06 2.456312041830177569e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.157458638006136688e-06 3.447514070654237778e-09 2.310474486823060839e-07 4.314592230831905876e-10 1.345821852944450800e-06 1.161871875688198374e-06 0.000000000000000000e+00
4.875000000000000444e-01 2.935481529479437496e-06 1.141070063304598980e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.818400004108872532e-06 3.972528703325949863e-09 1.970666599635210020e-07 2.450057934530807460e-10 1.086551119421601684e-06 9.338089879906378014e-07 0.000000000000000000e+00
5.124999999999999556e-01 1.757732764498906401e-06 1.834893739029577542e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.316646621866859454e-06 4.100404589445057349e-09 1.751009638375544886e-07 2.830600541624848923e-10 8.714425261515125200e-07 7.497988355990678767e-07 0.000000000000000000e+00
5.375000000000000888e-01 1.733797648677491433e-06 1.253829430672377737e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.886270772928473799e-06 3.621796821367171916e-09 1.545975385873337415e-07 2.593822407830700569e-10 6.978831838074460206e-07 5.983839375048435245e-07 0.000000000000000000e+00
5.625000000000000000e-01 5.886607407347491639e-07 8.955444131800866736e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.538091042684680923e-06 2.266965288279154948e-09 1.382272745930049065e-07 2.348278097325031484e-10 5.526659688134501259e-07 4.750318697271147767e-07 0.000000000000000000e+00
5.875000000000001332e-01 1.385314264636467933e-06 7.100326935251872816e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.262818505537023022e-06 1.233325435178808689e-09 1.101620691417186337e-07 1.679176094984431233e-10 4.400222750878838367e-07 3.746295533554147931e-07 0.000000000000000000e+00
6.125000000000000444e-01 3.675523389480019115e-07 6.879101862120214623e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.053290334570550618e-06 3.527508135152087927e-09 9.444102429251717651e-08 1.712618522821044368e-10 3.467114708384888178e-07 2.961885826744981049e-07 0.000000000000000000e+00
6.374999999999999556e-01 4.065706541872314023e-07 6.111263887822804180e-11 0.000000000000000000e+00 0.000000000000000000e+00 8.551177045452967623e-07 6.919317877055283872e-10 8.035744175357202781e-08 7.017798880711759115e-11 2.732725409274125758e-07 2.350668078016324424e-07 0.000000000000000000e+00
6.625000000000000888e-01 2.217957286816885977e-07 1.593479752676235344e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.792188809121159714e-07 1.150056150275829858e-09 7.208259429326004539e-08 3.000649544810956234e-11 2.141947569482072293e-07 1.856003069304558649e-07 0.000000000000000000e+00
6.875000000000000000e-01 2.591883147300825312e-07 1.771606453861108071e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.916667361665479855e-07 2.076565821473872470e-09 5.655576171057694554e-08 8.431484275814185132e-11 1.690124306962274426e-07 1.463123345290868096e-07 0.000000000000000000e+00
7.125000000000001332e-01 2.766332184572734196e-07 2.234455014105581906e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.413545636030464259e-07 1.000915346635978106e-09 4.467922193479535463e-08 8.466770935772379992e-11 1.336018276147099303e-07 1.136255513876640045e-07 0.000000000000000000e+00
7.375000000000000444e-01 1.701461196764980059e-07 3.407436976352373961e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.578698085333510301e-07 1.038087536922070744e-09 4.385818181755519104e-08 5.474644799891950471e-11 1.050696191493653877e-07 8.921215955160982462e-08 0.000000000000000000e+00
7.624999999999999556e-01 1.007817479230574010e-07 1.872368169099159945e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.174823009793645737e-07 1.627819035784642448e-09 2.921628280964510049e-08 1.945526663544234121e-11 8.202398324629180814e-08 7.032724355892800428e-08 0.000000000000000000e+00
7.875000000000000888e-01 6.561481007356970299e-08 5.468231680133719830e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.591929250831076463e-07 8.016641691898393174e-10 2.678653562439256475e-08 3.799226347199795305e-11 6.312813565022038965e-08 5.476754004190657464e-08 0.000000000000000000e+00
8.125000000000000000e-01 6.672255937364581705e-08 2.583267868305924553e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.991553496191766451e-07 9.640708889852541111e-10 2.141558765254213421e-08 2.467660061975157500e-11 5.048404267551233308e-08 4.326718450706986025e-08 0.000000000000000000e+00
8.375000000000001332e-01 6.775579319535155229e-07 2.511225536603926499e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.613765645151887945e-07 7.024167363718466551e-10 1.441394609715853724e-08 8.885954346878049322e-12 3.888416511322835573e-08 3.420494534481336168e-08 0.000000000000000000e+00
8.625000000000000444e-01 5.679035755356140128e-08 6.291995400393525137e-13 0.000000000000000000e+00 0.000000000000000000e+00 1.295400138422260102e-07 4.936826309446969483e-10 1.744635193112903738e-08 4.065953646762911617e-12 3.020256076840203295e-08 2.671790698026789920e-08 0.000000000000000000e+00
8.874999999999999556e-01 3.640427459028179028e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.419221777977696421e-07 8.068804363680978245e-12 1.103746761734323120e-08 3.955925249292204180e-12 2.384334009602227509e-08 2.106134753716284501e-08 0.000000000000000000e+00
9.125000000000000888e-01 2.930577093377928278e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.053388136388972431e-07 3.441021033240142055e-10 9.692748446209859649e-09 2.675499396958565654e-12 1.884695535447103507e-08 1.730382721159809969e-08 0.000000000000000000e+00
9.375000000000000000e-01 1.406161961177831404e-08 1.942995387062937688e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.774226573834438647e-08 3.248431305085290533e-10 8.370702387271317017e-09 9.267131051866698362e-12 1.467521476947000241e-08 1.324442172726158643e-08 0.000000000000000000e+00
9.625000000000001332e-01 1.938894211652648847e-08 5.106683613904718552e-13 0.000000000000000000e+00 0.000000000000000000e+00 5.315674259844822056e-08 4.160255720240162681e-12 5.692062580145378857e-09 1.799603448302876100e-12 1.115340618632336544e-08 1.027466401931684092e-08 0.000000000000000000e+00
9.875000000000000444e-01 2.987784261717513889e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.303686671386176953e-08 3.573408327854893987e-12 6.683335112981154930e-09 5.706991766234620610e-12 9.038240471172510973e-09 7.815785220578253181e-09 0.000000000000000000e+00
1.012500000000000178e+00 2.803716237085147243e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.132215022210196725e-08 3.041882301340619126e-12 2.606875412372797389e-09 9.767911057335631873e-13 6.754732096641138563e-09 5.897295447097870416e-09 0.000000000000000000e+00
1.037500000000000089e+00 1.046238723751454726e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.137303450858950155e-08 1.892752053018876384e-12 3.332736788275781492e-09 1.423760216609580489e-11 5.196085141672957750e-09 4.662924174771391629e-09 0.000000000000000000e+00
1.062500000000000000e+00 1.170452968962427344e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.572336050483489605e-08 2.004352580286775755e-12 2.452628130782011775e-09 6.499799644852408430e-13 3.988368380535488782e-09 3.561603211023325210e-09 0.000000000000000000e+00
1.087499999999999911e+00 3.291019855710841330e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.527478793171310019e-09 1.353518020756662153e-12 1.945421156554573842e-09 5.828259844083668784e-13 3.091716040468942224e-09 2.669872173531868021e-09 0.000000000000000000e+00
1.112500000000000044e+00 6.809559476045960831e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.776241524669753238e-08 1.098487419798938346e-12 1.404294412805377791e-09 4.088868915080864502e-13 2.422396719154652949e-09 2.421235965146304595e-09 0.000000000000000000e+00
1.137500000000000178e+00 4.040370585687791785e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.684997039486285726e-09 8.180618644522241115e-13 1.071133498478421406e-09 3.394774066027615328e-13 1.981013238076808308e-09 1.654004423902142358e-09 0.000000000000000000e+00
1.162500000000000089e+00 7.115732547707300787e-09 7.802277530023563341e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.397868170718389808e-09 7.286409021296142794e-13 3.420133390014539107e-10 2.111798162967183520e-13 1.462828238217491149e-09 1.462324548273635985e-09 0.000000000000000000e+00
1.187500000000000000e+00 1.873520420533502718e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.713248593432258172e-09 4.894036270858162771e-13 5.095866410874834110e-10 2.420600863310335793e-13 1.087364896791804982e-09 1.067749156872428388e-09 0.000000000000000000e+00
1.212500000000000133e+00 8.500038096701124885e-10 8.668319480896480321e-12 0.000000000000000000e+00 0.000000000000000000e+00 7.030497093790360493e-10 3.488002137161162610e-13 6.410865164279180421e-10 2.132066928779469769e-13 8.680197611385798193e-10 6.203226050209003802e-10 0.000000000000000000e+00
1.237500000000000044e+00 2.163903914283512811e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.025805837971965387e-09 3.963657838497897342e-13 6.483701726937419316e-10 9.382943781825773408e-14 6.773094733045042712e-10 5.529694463149555916e-10 0.000000000000000000e+00
1.262500000000000178e+00 1.554718542769894408e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.721578883304248333e-10 3.472056380290062838e-13 1.194645376965427591e-10 1.446513166483132912e-13 6.063347464742309182e-10 4.802778264968703269e-10 0.000000000000000000e+00
1.287500000000000089e+00 1.852394020873401159e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.557161883765490061e-10 1.570418663323572070e-13 7.980411248355901383e-11 6.037125737770786649e-12 4.076521002924190802e-10 2.612757570066252010e-10 0.000000000000000000e+00
1.312500000000000000e+00 2.684134884976426242e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.013384505025254629e-09 1.926883490467220876e-10 3.272626705909370729e-10 5.627527365225696732e-14 2.973281367387469456e-10 3.264957122592255988e-10 0.000000000000000000e+00
1.337500000000000133e+00 2.275403589948170194e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.739075985273670863e-09 1.102140762689644129e-13 4.976664755622418094e-10 2.871608550517533537e-14 2.470491130098271522e-10 1.789941178090346341e-10 0.000000000000000000e+00
1.362500000000000044e+00 2.228568205566941997e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.669515825926550735e-14 5.134807177566531004e-11 3.098944026497756605e-14 2.826299036908811384e-10 1.370135519443940070e-10 0.000000000000000000e+00
1.387500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.189223517100766943e-09 1.120174009686502066e-13 4.819759749531748393e-11 3.874069214528649694e-14 9.869451322430134331e-11 8.310170175273898020e-11 0.000000000000000000e+00
1.412500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.575729959763390077e-09 4.973932721819494356e-14 2.873039803911355929e-11 3.965430326116760099e-14 7.534296225010579912e-11 7.178009345175431813e-11 0.000000000000000000e+00
1.437500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.352228213905563538e-14 2.177971362957472235e-11 1.889559393100872583e-14 7.502077221674063925e-11 2.887952370830602853e-11 0.000000000000000000e+00
1.462500000000000133e+00 2.409621530209715065e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.200365837477821273e-14 2.053172337616836637e-11 6.922473846916920117e-15 5.970683958746241481e-11 9.216592883873935504e-11 0.000000000000000000e+00
1.487500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.641697879080322506e-14 1.199781795318452368e-11 3.894739413132786712e-15 4.269516364624619308e-11 2.482164262545208202e-11 0.000000000000000000e+00
1.512500000000000178e+00 1.307790551761953082e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.341607239172765099e-14 8.827643729198992816e-12 1.164665693018607372e-14 4.068214270894471887e-11 2.254577117777448478e-11 0.000000000000000000e+00
1.537500000000000089e+00 5.660956961531548416e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.212133136936174347e-15 5.255897782339341919e-12 1.119998201862674999e-14 2.496519563155623049e-11 1.572956990017945047e-11 0.000000000000000000e+00
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.229153889332247343e-15 7.753730885172310150e-12 4.902480339483997283e-15 2.368381188252659082e-11 1.757768688683240730e-11 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.008175289954487070e-15 5.465062930184792931e-12 9.350146322049000885e-17 4.165093925672248453e-12 1.166646382119318894e-11 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.836680899892529469e-15 3.596053671113285815e-12 0.000000000000000000e+00 2.514624075624658659e-12 5.980915893865906843e-12 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.520074513665152608e-15 2.697862906170369971e-12 0.000000000000000000e+00 9.855772729298640020e-12 7.087635622899219110e-13 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.001773717991559982e-12 0.000000000000000000e+00 8.109041870270706546e-12 6.483899898944683753e-12 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.685842349022158574e-12 0.000000000000000000e+00 1.911340630097510390e-12 4.303588015244026588e-12 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.109769543990388203e-12 0.000000000000000000e+00 1.175936923805543701e-12 9.358891758926848877e-13 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.525602637826114735e-12 0.000000000000000000e+00 7.771529861485784104e-13 2.397314205381501368e-12 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.306360513588463030e-14 0.000000000000000000e+00 2.151473050420343525e-12 6.102947783344871749e-12 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.871405502596173488e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 8.529180634072255260e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.218597109590073084e-14 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_pt_470_700.txt <==
1.250000000000000069e-02 1.187917960728426600e-07 2.011052680468384347e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.464350860019383365e-09 1.552560422133803817e-10 8.073567799260443859e-09 1.926371794112539798e-12 2.546818523200889246e-09 2.232860834022164340e-09 0.000000000000000000e+00
3.750000000000000555e-02 3.324068699970095219e-07 6.779842425197724266e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.178921343556046715e-08 9.819800090368193633e-11 2.218725577831577546e-08 2.233362896280785279e-12 7.605387678634866552e-09 6.621075861590924139e-09 0.000000000000000000e+00
6.250000000000000000e-02 5.553557269782963977e-07 2.236753731045689827e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.738771370904751921e-08 1.978695299233816050e-10 3.438773340817887172e-08 7.347966326997917990e-12 1.279647402847788606e-08 1.073795282493273387e-08 0.000000000000000000e+00
8.750000000000000833e-02 7.626286077040971132e-07 6.119488348766238838e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.245043227446946051e-08 3.046587158704873168e-10 4.785406786164782354e-08 5.181214129436496631e-12 1.755166016289669598e-08 1.501835585834345749e-08 0.000000000000000000e+00
1.125000000000000028e-01 9.242536780125155294e-07 3.131692721868080052e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.561140395327188882e-08 4.494814097868461622e-10 5.895427202639295806e-08 1.104912470339315663e-11 2.217284835916361260e-08 1.895078416738833433e-08 0.000000000000000000e+00
1.375000000000000111e-01 1.036443364183622246e-06 2.698323044338906235e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.043776913775946006e-08 4.259056158803142890e-10 6.697101629143268676e-08 7.136739183105649118e-12 2.648298107101221171e-08 2.262790486946117039e-08 0.000000000000000000e+00
1.625000000000000333e-01 1.138867305772869599e-06 3.043890793267998782e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.618282819190708522e-08 3.552766717087096185e-10 7.436470059632011668e-08 7.034824021806918862e-12 3.003792893082972242e-08 2.595697894639079377e-08 0.000000000000000000e+00
1.875000000000000000e-01 1.207361418187559659e-06 3.197980315703792904e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.535365937319056755e-08 2.538431397545916963e-10 7.582201609157729208e-08 6.568114395733572124e-12 3.362681946064593042e-08 2.845722457465646000e-08 0.000000000000000000e+00
2.125000000000000222e-01 1.213078512022730403e-06 3.519701445816356086e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.585559264741820084e-08 2.387094335622967246e-10 8.189395689424959900e-08 1.321594143490658920e-11 3.590849001288895330e-08 3.075318085706533978e-08 0.000000000000000000e+00
2.374999999999999889e-01 1.238189487459427855e-06 3.238549772903038996e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.753693758664020644e-08 4.979176926783343308e-10 8.201640294560656575e-08 2.054480626153976230e-11 3.759191675352171069e-08 3.235745957635501316e-08 0.000000000000000000e+00
2.625000000000000111e-01 1.210177764948031134e-06 3.141305151133747610e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.477692283679296341e-08 5.386647251862524697e-10 7.692724687057399487e-08 8.268956110030848620e-12 3.858071191160196148e-08 3.278568839973436236e-08 0.000000000000000000e+00
2.875000000000000333e-01 1.144221991020329883e-06 3.148040362713457235e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.327577210677446509e-08 5.536915729013923935e-10 7.746628702739452365e-08 3.851134845993589904e-11 3.858615609500284047e-08 3.285632084250663079e-08 0.000000000000000000e+00
3.125000000000000000e-01 1.106089434063389284e-06 3.817271951817405341e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.210872751685785884e-08 5.915128717790019602e-10 7.277690427692017668e-08 1.423147446961989724e-11 3.794757717551890912e-08 3.222632418456420854e-08 0.000000000000000000e+00
3.375000000000000222e-01 1.036208366437161527e-06 2.079677354068927553e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.069582853517001132e-08 4.257171328322824330e-10 6.660803353034866015e-08 1.412356455366051802e-11 3.680794825906407839e-08 3.131104232333050362e-08 0.000000000000000000e+00
3.625000000000000444e-01 9.350435137132456006e-07 4.576306664691188973e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.902553069807696614e-08 4.357737138215649892e-10 6.164367690875664368e-08 7.393297979020619261e-12 3.452186637817794324e-08 2.946148233378122717e-08 0.000000000000000000e+00
3.875000000000000111e-01 8.518724702378655168e-07 1.282274820045870230e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.601484336471799871e-08 3.227775706013637969e-10 5.606558763441019878e-08 1.246714414881681113e-11 3.257432655217250890e-08 2.748356038287024620e-08 0.000000000000000000e+00
4.125000000000000333e-01 8.063794037057335084e-07 2.290972160004936806e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.520097863893806647e-08 3.776549266450900319e-10 5.150960455394687725e-08 1.190919701989698879e-11 2.981595068709775222e-08 2.550475687279186510e-08 0.000000000000000000e+00
4.375000000000000000e-01 7.201798852639920990e-07 1.073964882489213220e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.197964133300767165e-08 4.675477352583154205e-10 4.925789906291535838e-08 1.080330219156810280e-11 2.744694171492591215e-08 2.323540975905031215e-08 0.000000000000000000e+00
4.625000000000000222e-01 6.083591230362714574e-07 1.468268784488776948e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.865594351469816101e-08 1.912760723077197101e-10 4.124113309713141663e-08 4.614746310094179311e-12 2.421217515484392741e-08 2.078165930850567258e-08 0.000000000000000000e+00
4.875000000000000444e-01 5.528137649507225719e-07 2.031931242677125235e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.748272624377766093e-08 1.406152565998417856e-10 3.951275801065063212e-08 7.935307024369286031e-12 2.197404669987899217e-08 1.844927088124192661e-08 0.000000000000000000e+00
5.124999999999999556e-01 4.809953630831825993e-07 1.889864633893730795e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.237792002615452059e-08 2.520459047527735311e-10 3.170049339632165463e-08 1.070530667654702672e-11 1.854550543417019974e-08 1.632467385432155385e-08 0.000000000000000000e+00
5.375000000000000888e-01 4.109484655732850286e-07 1.164467080772129129e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.219930567545621161e-08 4.641070798628446995e-10 2.689249141346707411e-08 1.018309310598084637e-11 1.658650595681544422e-08 1.405956120467986754e-08 0.000000000000000000e+00
5.625000000000000000e-01 3.593617171988812627e-07 8.270188280078176577e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.366445210122722601e-09 4.028579045517549275e-10 2.478021499554586724e-08 3.865345060485346951e-12 1.436095249373730815e-08 1.218698566057064669e-08 0.000000000000000000e+00
5.875000000000001332e-01 3.120882986644022188e-07 5.201831350905708210e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.944233208289135998e-09 3.202744621293034516e-10 2.030392232590421082e-08 5.261211004331895721e-12 1.238192038971177312e-08 1.041839333066410877e-08 0.000000000000000000e+00
6.125000000000000444e-01 2.641723983859075548e-07 7.341798889408966463e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.048396621491771305e-09 3.065842482715485180e-10 1.718895603302613073e-08 6.449253126572378656e-12 1.046315412008270974e-08 8.957306625101314030e-09 0.000000000000000000e+00
6.374999999999999556e-01 2.372889152675450551e-07 1.176797888182225915e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.725581117594209995e-09 1.013050087748792078e-10 1.292876924670029835e-08 5.710675402191666962e-12 8.680151115278840681e-09 7.652846151249331110e-09 0.000000000000000000e+00
6.625000000000000888e-01 1.925369753587898297e-07 6.169323885213848305e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.172140496702519805e-09 6.850410844913957153e-11 1.104398648256647392e-08 5.830446175664519942e-12 7.387862882990679127e-09 6.403406235541481731e-09 0.000000000000000000e+00
6.875000000000000000e-01 1.700612433492318807e-07 5.949873182822074674e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.675489211221604264e-09 1.018860988319945253e-10 9.965898613417920525e-09 6.005270247953339948e-12 6.240552224660091850e-09 5.261902758012543572e-09 0.000000000000000000e+00
7.125000000000001332e-01 1.550745375597985611e-07 9.235936100549878501e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.688683020046631413e-09 1.457990421002403116e-10 7.907001565890874693e-09 3.674222895001831555e-12 5.238370613741667960e-09 4.452130412705930271e-09 0.000000000000000000e+00
7.375000000000000444e-01 1.239018014428603365e-07 9.008968560121589304e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.007709195713624410e-09 9.901018577527641140e-11 7.458793733256948302e-09 6.676872162785319998e-12 4.265382927169620828e-09 3.523140562241109704e-09 0.000000000000000000e+00
7.624999999999999556e-01 9.649158696950044669e-08 7.553414094403489061e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.461459995281302595e-09 9.886244134881741337e-11 5.690497716050509866e-09 5.925013872566029559e-13 3.583355706023296984e-09 3.111050534824946589e-09 0.000000000000000000e+00
7.875000000000000888e-01 8.679089216667503201e-08 4.631487218181443136e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.305079815797022609e-09 7.960516130181597688e-11 5.503448430135725336e-09 1.635768795085532896e-12 2.784724193701319872e-09 2.469862321750147070e-09 0.000000000000000000e+00
8.125000000000000000e-01 7.339766144656112429e-08 1.052640642263522106e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.409798353913845727e-09 1.548943587608818954e-10 3.649353146534490622e-09 3.953783364834630606e-13 2.307574183144712938e-09 2.073830846344860022e-09 0.000000000000000000e+00
8.375000000000001332e-01 5.383459780314054620e-08 3.844172918907275957e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.156974900020564018e-09 7.792645494236679654e-11 3.028718671265327358e-09 2.808235054340758025e-12 1.945602340060506673e-09 1.590905139208056559e-09 0.000000000000000000e+00
8.625000000000000444e-01 4.979447933906121353e-08 1.587526401797723503e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.054218850051976877e-09 7.150699317379750622e-11 2.843337147636902720e-09 6.228298708537517383e-13 1.591512132341279917e-09 1.332137139909058100e-09 0.000000000000000000e+00
8.874999999999999556e-01 4.387488414775972633e-08 1.263199698993034627e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.997559247981251371e-10 3.625371930992144573e-11 2.390719348524996338e-09 2.366480528123211779e-13 1.276799559587545289e-09 1.152718924969822378e-09 0.000000000000000000e+00
9.125000000000000888e-01 3.253245759940816553e-08 8.134181932209955119e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.103127830171174096e-10 6.599920620854979745e-13 1.378979934193218642e-09 1.809711857874079297e-13 9.329172651076627649e-10 9.170719576626454237e-10 0.000000000000000000e+00
9.375000000000000000e-01 2.949016120881962118e-08 4.029298943950221970e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.781466657925117277e-10 4.004185690557454525e-11 1.368546154090563647e-09 5.577452009150669140e-13 8.168281283871459789e-10 6.959335636005689677e-10 0.000000000000000000e+00
9.625000000000001332e-01 1.741551855418849831e-08 3.508947872444088846e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.941876149988408276e-10 5.721311104386017411e-11 1.128066512842766832e-09 1.253294047447286823e-13 6.291508039609394641e-10 5.507996693936800011e-10 0.000000000000000000e+00
9.875000000000000444e-01 1.878532917714998411e-08 4.010080274196879441e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.381365019032849325e-10 3.703273011671762343e-13 6.560579292349505660e-10 1.142481900563286098e-13 4.478092028332762816e-10 4.598258226392067995e-10 0.000000000000000000e+00
1.012500000000000178e+00 1.698189899784451988e-08 4.770372319616123608e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.749618671379090048e-10 2.918552413695870115e-13 8.930045318066802630e-10 8.671911277236124591e-14 3.695273216965005648e-10 3.451745952834837965e-10 0.000000000000000000e+00
1.037500000000000089e+00 1.127534369406686219e-08 4.348970790828931475e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.776506510953118565e-10 7.062400654262848800e-11 3.996318432903373495e-10 8.184844617450823919e-14 3.349459825509864904e-10 2.976086254049485903e-10 0.000000000000000000e+00
1.062500000000000000e+00 9.558167321077902719e-09 1.731130226077927456e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.599434902104244637e-10 1.668093755638283641e-13 4.694148928329924781e-10 6.047789712501687589e-14 2.887260958511541377e-10 2.279640795238493618e-10 0.000000000000000000e+00
1.087499999999999911e+00 8.441089442331197463e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.756252556090616165e-11 1.578747134941084591e-13 7.145458766642228794e-10 3.583291810103732570e-14 1.756545072921511511e-10 1.731764060190403500e-10 0.000000000000000000e+00
1.112500000000000044e+00 7.373543179459781428e-09 8.401804850813984071e-12 0.000000000000000000e+00 0.000000000000000000e+00 2.067956568418118081e-10 1.237236469377000398e-13 5.302181650161752578e-10 3.214643433496436836e-14 1.683383502347953990e-10 1.201865233063619174e-10 0.000000000000000000e+00
1.137500000000000178e+00 4.458027312922370758e-09 4.004559856805063244e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.989472518798747862e-11 9.494039558299830753e-14 8.803278032241664408e-11 9.013028462505666205e-13 1.442864164638977242e-10 1.154746316815598933e-10 0.000000000000000000e+00
1.162500000000000089e+00 3.803372877607980897e-09 3.242981863281951077e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.471385840947555461e-13 1.609234238523490790e-11 7.124889350809791457e-11 2.705145337841531648e-14 1.042081544259802847e-10 8.438102263184335099e-11 0.000000000000000000e+00
1.187500000000000000e+00 4.043422372714759303e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.167220451538397779e-11 5.593344236513304212e-14 3.327258418923305152e-10 2.357153040967675140e-14 8.066741499064332544e-11 8.678355535175184775e-11 0.000000000000000000e+00
1.212500000000000133e+00 2.277910051169792268e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.888590726465673237e-11 5.069144452264057143e-14 3.654672879330963823e-11 2.767277871807934006e-14 6.066444875663254554e-11 7.779472606791209513e-11 0.000000000000000000e+00
1.237500000000000044e+00 1.586503860426940879e-09 7.901898383767250109e-13 0.000000000000000000e+00 0.000000000000000000e+00 1.941389907748487012e-11 3.146463183767826711e-14 3.004737926971938472e-11 1.450857183489173226e-14 4.073147441794995099e-11 4.141397334089967899e-11 0.000000000000000000e+00
1.262500000000000178e+00 1.205562145893401862e-09 2.276269019483360229e-12 0.000000000000000000e+00 0.000000000000000000e+00 8.125917708989847585e-11 4.098309119309543941e-14 3.633303966958657644e-10 7.071497827229709262e-15 4.245687408768584276e-11 3.213801645807790536e-11 0.000000000000000000e+00
1.287500000000000089e+00 7.898434168934158503e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.457957967907205625e-13 3.375551848133479542e-14 2.024416392899176511e-11 4.047628735121181749e-15 2.568164124542154676e-11 1.753409010890955482e-11 0.000000000000000000e+00
1.312500000000000000e+00 7.628855649617394141e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.561331991579871521e-11 1.396000506032981044e-14 1.059797241552825461e-11 4.112199021249152786e-15 4.109267701674086699e-11 7.180367129381584575e-12 0.000000000000000000e+00
1.337500000000000133e+00 7.033000529332936630e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.293302630093063274e-14 1.113952581439187545e-11 8.517423324116193825e-15 4.947373527934183557e-11 3.652402133349705377e-12 0.000000000000000000e+00
1.362500000000000044e+00 2.467037906307777581e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.970492952108447202e-15 8.728021101467058162e-12 5.368949694127470791e-15 2.113367834692073084e-11 3.674765951511542703e-12 0.000000000000000000e+00
1.387500000000000178e+00 5.459605528177171523e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.041330995773600691e-11 1.618128642090945422e-15 5.724812030576323874e-12 2.843518883002423844e-15 8.699780219533132274e-12 6.548309739923750512e-12 0.000000000000000000e+00
1.412500000000000089e+00 4.413562769635709701e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.478558227116505921e-11 5.728203097977417149e-15 1.399785991721023807e-11 1.832964033008210003e-15 5.721790301626690427e-12 8.370226192905299954e-12 0.000000000000000000e+00
1.437500000000000000e+00 6.394698777951317224e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.680857566038205624e-15 3.584944677975546118e-12 1.768720456091739505e-15 1.118555092161421592e-11 6.206525347740087588e-13 0.000000000000000000e+00
1.462500000000000133e+00 1.161945686318119920e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.421198000987740806e-15 2.584045103944051767e-12 2.710646840118260658e-15 1.533404700170287121e-12 2.381767915923250074e-12 0.000000000000000000e+00
1.487500000000000044e+00 9.676862168802300136e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.084082347980355415e-15 5.179951844307300023e-12 1.792602063943225763e-15 2.798372684292833616e-12 1.546640101871376803e-12 0.000000000000000000e+00
1.512500000000000178e+00 1.660810989157434065e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.828424373776911399e-11 8.609438044962309100e-16 2.538500994093038935e-12 1.430314454362333705e-15 2.483588530848271721e-13 1.363139646365681798e-12 0.000000000000000000e+00
1.537500000000000089e+00 1.586914427807200123e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.356871912527727424e-15 2.173792702362028894e-12 1.264537663301588201e-16 1.354394675069641015e-12 1.424474378955192361e-12 0.000000000000000000e+00
1.562500000000000000e+00 3.420943146011966792e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.563716650461858526e-17 1.998552331982213305e-12 1.243414383393256710e-16 9.228827579195716319e-12 5.881009436928611136e-12 0.000000000000000000e+00
1.587500000000000133e+00 1.057104155975419004e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.788596462209443310e-16 1.273974073238450024e-12 0.000000000000000000e+00 1.636202741497936365e-12 1.226430386968629532e-13 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.436323453000126178e-12 0.000000000000000000e+00 2.689856960278632995e-12 4.859084909276221223e-13 0.000000000000000000e+00
1.637500000000000178e+00 8.679285402551472968e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.790940135970034688e-16 0.000000000000000000e+00 3.675725862157251033e-13 0.000000000000000000e+00 6.589799122613261170e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 6.037054023363581556e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.649971991652546269e-14 0.000000000000000000e+00 1.163818389595224117e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.231464602016626262e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 3.221604161671545482e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.329867135339478638e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 4.066441579516578980e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.356594632405202675e-14 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.883400104847803485e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 1.752308844621350986e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 4.771847672661127208e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_pt_700.txt <==
1.250000000000000069e-02 2.662551890015517262e-08 1.250206973734390166e-08 3.945395119929886536e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.045270891389915942e-12 1.259088185082496001e-12 2.197341905659471760e-14 1.021564661732385567e-10 8.565271499157523626e-11 0.000000000000000000e+00
3.750000000000000555e-02 8.656365648207200979e-08 3.221143448982974579e-08 2.824986355457404180e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.245343971558002411e-11 1.086384322630570271e-11 7.977270466981241941e-14 3.181704184905581380e-10 2.743315104702443493e-10 0.000000000000000000e+00
6.250000000000000000e-02 1.455911013709006322e-07 5.547491909662851552e-08 7.456408078793537667e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.785683350824808401e-11 2.545802512496882072e-11 7.009140489597209248e-13 5.372271996461208135e-10 4.818421558988094359e-10 0.000000000000000000e+00
8.750000000000000833e-02 1.946346769287138280e-07 8.132404512691545821e-08 9.982940335130196786e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.037548503955168258e-11 2.957922451724436774e-11 7.074351347932012737e-13 7.261389537932660483e-10 6.190825602643486489e-10 0.000000000000000000e+00
1.125000000000000028e-01 2.406803050201572697e-07 9.850850053361049245e-08 4.731854577872811670e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.764307734838236619e-11 3.817324376109715375e-11 8.137717007608602022e-13 8.956390007143016979e-10 7.591468304913188682e-10 0.000000000000000000e+00
1.375000000000000111e-01 2.829781665698333961e-07 1.158614260412179511e-07 7.818667944691086603e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.741275259593935985e-11 4.784013149953486731e-11 1.472812525348803349e-12 1.055889713864607582e-09 9.192286311535034021e-10 0.000000000000000000e+00
1.625000000000000333e-01 3.115000565170282705e-07 1.268743665072984936e-07 1.284145031472930929e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.675807662420173102e-11 4.211183574452607291e-11 4.205023754853109481e-13 1.244748506842679156e-09 1.095280774493117167e-09 0.000000000000000000e+00
1.875000000000000000e-01 3.290927558241705541e-07 1.436450138926624874e-07 1.038197418946730409e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.348309999716140995e-11 5.005493825298714000e-11 7.724955292385498273e-13 1.438122113976846450e-09 1.154328501824068517e-09 0.000000000000000000e+00
2.125000000000000222e-01 3.572849038699432611e-07 1.457450503027125108e-07 8.746074567707381727e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.115343023090924682e-11 5.518312781835692756e-11 1.175228449213906137e-12 1.481135990690870801e-09 1.298087363969942547e-09 0.000000000000000000e+00
2.374999999999999889e-01 3.726524549225495871e-07 1.551345994983160941e-07 1.383009123145625732e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.018081856636366332e-11 5.741782384174122479e-11 7.835509312618743240e-13 1.621878329566712654e-09 1.377345937175434958e-09 0.000000000000000000e+00
2.625000000000000111e-01 3.688826983199964989e-07 1.606340839566716654e-07 1.204989291108343205e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.738083992951692903e-11 5.485563934330482913e-11 1.071094976758486702e-12 1.645783092271867052e-09 1.441116649487251676e-09 0.000000000000000000e+00
2.875000000000000333e-01 3.677661397564908298e-07 1.601275246441563903e-07 1.155608398914704429e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.836974317815120619e-11 5.721075937803503402e-11 9.232521871469614749e-13 1.673091381478483813e-09 1.438315735351275666e-09 0.000000000000000000e+00
3.125000000000000000e-01 3.630330026570970581e-07 1.599047097793194441e-07 2.021249653456544957e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.502522291643359433e-11 5.911320963177147224e-11 1.216254271960088869e-12 1.732310898956713763e-09 1.374171688388499658e-09 0.000000000000000000e+00
3.375000000000000222e-01 3.437116326522198587e-07 1.577772764188491294e-07 1.770118893656670331e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.478987798004382570e-11 6.120873297770626753e-11 1.017666054138791113e-12 1.658983270569255649e-09 1.419528368971106572e-09 0.000000000000000000e+00
3.625000000000000444e-01 3.394517171884966146e-07 1.581189475384343940e-07 9.881649281099167308e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.072896711903639153e-11 4.556870596087864169e-11 1.003604104857315860e-12 1.619210756060628960e-09 1.382587990030085200e-09 0.000000000000000000e+00
3.875000000000000111e-01 3.164009347296928387e-07 1.536449775477679415e-07 1.541391530860105318e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.745956997968471850e-11 6.401650377248605379e-11 1.101062024418250815e-12 1.552635177620499329e-09 1.354971186937005874e-09 0.000000000000000000e+00
4.125000000000000333e-01 2.980001799377731607e-07 1.433540274449738230e-07 1.692607748191665263e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.224312729872170002e-11 5.384103628253315609e-11 6.300728544869079362e-13 1.453902315246945040e-09 1.297079657254082933e-09 0.000000000000000000e+00
4.375000000000000000e-01 2.740543712446915885e-07 1.364652732810847691e-07 3.069461524343580420e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.087737735990620488e-11 4.608025865142537095e-11 4.127714409486682822e-13 1.419611236395334003e-09 1.155355326766712606e-09 0.000000000000000000e+00
4.625000000000000222e-01 2.573635971817654832e-07 1.332858240565238486e-07 1.189886081046366584e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.723195159439924551e-11 3.558865056368426348e-11 5.111670973659977026e-13 1.280812984217421386e-09 1.043243404638556170e-09 0.000000000000000000e+00
4.875000000000000444e-01 2.289316996747046449e-07 1.229901841096265218e-07 8.846314760409878267e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.179135245844191901e-11 3.557863274656277597e-11 3.819526256526969536e-13 1.234910898278951997e-09 1.074945168050158989e-09 0.000000000000000000e+00
5.124999999999999556e-01 2.149254193493034554e-07 1.108343065161868510e-07 1.235058045564916413e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.671251075363855070e-11 2.096614565088751572e-11 3.894438956291478904e-13 1.103550887574473400e-09 9.552610585786719259e-10 0.000000000000000000e+00
5.375000000000000888e-01 1.854244740358206053e-07 1.069132693981448414e-07 1.030058176634249213e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.696376205158999702e-11 2.319796745915824900e-11 9.180023786218519981e-13 9.524056498540231784e-10 7.827360314813736921e-10 0.000000000000000000e+00
5.625000000000000000e-01 1.654374639389316675e-07 9.059153997743436113e-08 1.018642270801168274e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.821324723653210133e-11 2.389196535472586678e-11 4.453853792966794174e-13 8.787117105002418445e-10 7.239384180455217018e-10 0.000000000000000000e+00
5.875000000000001332e-01 1.517401003540533924e-07 8.387516825137203771e-08 9.467856007416529067e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.365431615903556113e-11 1.658723248690614411e-11 1.340661872579498211e-12 7.444822363157291229e-10 6.612362677386713365e-10 0.000000000000000000e+00
6.125000000000000444e-01 1.332289657181394277e-07 7.738246290311577231e-08 2.798026885508971866e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.218445739570614227e-11 2.947041200465172265e-11 4.143084981706759098e-13 6.162250832102183233e-10 6.227804107506480636e-10 0.000000000000000000e+00
6.374999999999999556e-01 1.141405586252071821e-07 6.854128433244701425e-08 9.010957935583169442e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.386096121819918641e-11 1.163865788520981396e-11 3.054259690451387771e-13 5.902745375771163616e-10 4.736327560168407364e-10 0.000000000000000000e+00
6.625000000000000888e-01 1.029776808783818761e-07 6.195058710932693363e-08 5.953398918201217056e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.463980071911705120e-12 1.551032945600068915e-11 1.983438463062274152e-13 4.706455165027802749e-10 4.432195885540937997e-10 0.000000000000000000e+00
6.875000000000000000e-01 8.894614886660320879e-08 5.370030286502562914e-08 3.853143265174459588e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.218012158297466160e-12 1.085578737649427333e-11 5.988708759061385483e-13 4.213002148557707817e-10 3.712868607491044190e-10 0.000000000000000000e+00
7.125000000000001332e-01 7.698296886669406254e-08 4.830307450987961171e-08 1.160899072620832297e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.406067851595007317e-11 5.998140530527957991e-12 1.404644426465701987e-13 3.814627518376044181e-10 3.571560419584289660e-10 0.000000000000000000e+00
7.375000000000000444e-01 6.817196114400531616e-08 4.606335156484063498e-08 6.505059070285939449e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.928599807024592212e-12 2.655746106612658358e-11 2.495808859636421075e-13 2.893252183119801020e-10 2.675430541069074135e-10 0.000000000000000000e+00
7.624999999999999556e-01 5.779324050664766577e-08 4.027942332785747484e-08 4.490476497411007926e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.432832223118754883e-12 5.678326312523393288e-12 3.022468046178767499e-13 2.435779402517190483e-10 2.371708151052897317e-10 0.000000000000000000e+00
7.875000000000000888e-01 4.648021588202266964e-08 3.111620019896018082e-08 3.927066283251062315e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.466150387031382866e-11 4.481081765059001096e-12 3.607194305326227434e-14 2.025781236308049322e-10 2.013643967426483837e-10 0.000000000000000000e+00
8.125000000000000000e-01 4.222753834081486762e-08 2.516441603204708439e-08 3.289603893757314132e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.748501930806572259e-13 6.751047195986019235e-12 1.024111978397066586e-13 1.669540129600603716e-10 1.585624856974847667e-10 0.000000000000000000e+00
8.375000000000001332e-01 3.616840013234293417e-08 2.309902617570724627e-08 1.551814881282282631e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.523344088815057924e-12 4.091491366847561079e-12 3.061691328022401773e-14 1.836622601155313094e-10 1.372009274698604571e-10 0.000000000000000000e+00
8.625000000000000444e-01 3.156854111696190155e-08 2.176629407061949484e-08 1.615091020919009083e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.493608279252162761e-11 2.967850449257398987e-12 1.930582682384595463e-14 1.221343123612596590e-10 1.292569935139948500e-10 0.000000000000000000e+00
8.874999999999999556e-01 2.706213768076501032e-08 1.873695226349650366e-08 6.985899464107660751e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.974143522797499568e-12 2.305300560165487298e-12 1.603906660605156139e-14 8.875860853874251004e-11 6.866395326768249568e-11 0.000000000000000000e+00
9.125000000000000888e-01 2.165565367074501654e-08 1.463914244847078740e-08 4.398070813231763202e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.429383586720361942e-12 1.277837430181606843e-12 1.354283332363065284e-14 7.702338940730069072e-11 6.211016698390533233e-11 0.000000000000000000e+00
9.375000000000000000e-01 1.818974220227101442e-08 1.429891928994644380e-08 1.390004266211132451e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.182249637038008479e-13 9.132467803210559076e-13 1.209829011542393502e-14 5.814005730098680366e-11 5.457611545063900883e-11 0.000000000000000000e+00
9.625000000000001332e-01 1.440161334135437493e-08 1.226319717825752817e-08 4.095328701987234173e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.885128267753891412e-14 1.107443093271611870e-12 7.654574545990716237e-15 5.519584561548407790e-11 6.069158499987498247e-11 0.000000000000000000e+00
9.875000000000000444e-01 1.084063466368845388e-08 1.012928218880076516e-08 1.510672180381285293e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.961690223206040539e-14 2.818107840155408355e-13 1.209271783302313228e-13 4.349096176617153375e-11 5.212264356821942783e-11 0.000000000000000000e+00
1.012500000000000178e+00 9.862463349785573808e-09 8.349129192301291743e-09 1.117946482029940603e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.378589989303524039e-14 3.244318026647860632e-13 2.767339147271810326e-13 2.405799773969518890e-11 2.525308774586939657e-11 0.000000000000000000e+00
1.037500000000000089e+00 9.945354997148238312e-09 7.769316386463877385e-09 6.935185331585349542e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.210646130696452657e-12 3.905723513403063478e-13 1.060026651390262074e-14 3.110797451639515287e-11 3.058405050207781450e-11 0.000000000000000000e+00
1.062500000000000000e+00 7.229216870850237339e-09 5.297968911730805495e-09 4.560643378216581893e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.524064356877229502e-14 6.324098376041679444e-13 5.267232186747966475e-15 2.363532542141150371e-11 2.381158991244599200e-11 0.000000000000000000e+00
1.087499999999999911e+00 5.808133269239999450e-09 4.400871505325282476e-09 3.747752240346765548e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.748265415669520001e-14 1.204543966406353274e-13 3.412457775700524501e-15 1.810484546534405955e-11 1.220079859517716976e-11 0.000000000000000000e+00
1.112500000000000044e+00 5.724601353041971052e-09 3.358280292864861839e-09 1.117452913528341426e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.481217542293747345e-15 3.722267723926394438e-13 3.703382903401251209e-15 2.045294716434693839e-11 1.842742773073494524e-11 0.000000000000000000e+00
1.137500000000000178e+00 4.773348627035599504e-09 2.897711042471341869e-09 1.040664818743734508e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.934610670579097862e-15 2.737773173490936751e-14 9.868008246750902484e-14 9.137844024276015488e-12 1.242047438582489827e-11 0.000000000000000000e+00
1.162500000000000089e+00 3.001238035929331941e-09 3.745847206323086250e-09 4.850493578197020905e-11 0.000000000000000000e+00 0.000000000000000000e+00 5.024410957865962698e-12 1.408225063646139241e-13 1.267976054244323975e-15 1.159457483263815256e-11 8.836925484452808603e-12 0.000000000000000000e+00
1.187500000000000000e+00 2.433185203340718283e-09 2.114800045393818902e-09 9.984400595878880474e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.831584324405404925e-15 5.417851174557086842e-14 2.349965528894507898e-15 1.122216956124688860e-11 6.350584321054341066e-12 0.000000000000000000e+00
1.212500000000000133e+00 2.808543306385324496e-09 2.396645672851705095e-09 3.126579994442057320e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.111126110623127340e-15 5.206831036652887688e-15 2.303893205865121140e-15 9.522747414358344157e-12 3.964246745236474393e-12 0.000000000000000000e+00
1.237500000000000044e+00 2.574463155470073830e-09 1.471837688047899874e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.988067698334158164e-15 3.646216700530469630e-14 1.181455470333510768e-15 1.787761618357225538e-11 1.981100159721337757e-12 0.000000000000000000e+00
1.262500000000000178e+00 1.244495888043683406e-09 9.865262649518288400e-10 1.977225020960350488e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.593919585268702292e-12 2.310760589319144933e-17 8.890493541827981212e-16 3.917531295279506540e-12 8.217852537617397060e-13 0.000000000000000000e+00
1.287500000000000089e+00 1.253088546249374728e-09 6.703351500278855902e-10 3.650441674469856509e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.309095640857774598e-15 2.693836083747538086e-15 9.173360628739793831e-16 1.629252229635843696e-12 1.514139307498664932e-12 0.000000000000000000e+00
1.312500000000000000e+00 8.059340150074403089e-10 1.153238866494296452e-09 4.005344979724709743e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.329364987336472343e-16 2.551343079583659820e-17 8.531377960282442941e-16 3.508824010436375699e-13 1.705261139847234642e-12 0.000000000000000000e+00
1.337500000000000133e+00 1.027835462431342810e-09 5.042332696998009698e-10 3.396005284139977864e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.900620486747868477e-15 2.866152722317503088e-15 5.292481530440600200e-16 3.248421348978176052e-13 7.024818885237703347e-13 0.000000000000000000e+00
1.362500000000000044e+00 5.444916732638732792e-10 4.117092541062850201e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.176702583420340600e-16 1.099803687288264655e-14 2.587099821690444221e-16 2.514879613592026701e-12 8.089552952073598901e-13 0.000000000000000000e+00
1.387500000000000178e+00 2.782526691344074968e-10 4.671058729010647450e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.903423864184651066e-16 4.900051085311998648e-15 1.009762934033112913e-16 0.000000000000000000e+00 8.137539262948061338e-13 0.000000000000000000e+00
1.412500000000000089e+00 4.690345660542998518e-10 4.156104528830674704e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.306623531452355673e-16 4.736924040345470322e-15 2.589604128049232829e-16 2.915189165075160712e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.437500000000000000e+00 3.563989524023688719e-10 1.571523003636577339e-10 5.866297141419276373e-12 0.000000000000000000e+00 0.000000000000000000e+00 2.393685088188894527e-16 1.555258109607223925e-14 2.145533863280406902e-16 2.062053450946823378e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.462500000000000133e+00 1.882079284339605415e-10 3.515897482511228389e-10 4.040535549323311268e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.618867640041595336e-16 4.887448970325879187e-16 1.541539026656024762e-16 0.000000000000000000e+00 1.485471427620979523e-13 0.000000000000000000e+00
1.487500000000000044e+00 1.537042533956779323e-10 9.984928217870856700e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.656311630474955047e-16 0.000000000000000000e+00 6.507896819366627704e-17 5.908925165933800580e-13 4.809050329919667171e-13 0.000000000000000000e+00
1.512500000000000178e+00 1.716695215171705233e-10 1.115315657902545917e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.533218134251035918e-17 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.734464618337279830e-14 0.000000000000000000e+00
1.537500000000000089e+00 1.155530623437313762e-10 1.327275706990013217e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.326973541339975729e-17 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.562500000000000000e+00 1.059999832775902643e-10 3.093348521676841267e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.547510471106639643e-16 0.000000000000000000e+00 0.000000000000000000e+00 1.052256221840785239e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 4.335982213423416289e-10 9.997624642873769374e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.612500000000000044e+00 5.482813373745494318e-11 1.658763777712726341e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 3.152334104867104978e-11 6.159812749279482424e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 2.253096568225637334e-10 1.315211726390173730e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 1.427048989312661667e-11 2.334151048173381043e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 2.589253939908893983e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 1.147101942402082927e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 5.330359822683604184e-11 1.575800532987760202e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 4.217937129137832533e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 3.047023697942967284e-11 7.047103114456902848e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 7.235479239980762869e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_pt_omega.txt <==
1.250000000000000069e-02 0.000000000000000000e+00 6.242988637549095596e-10 1.020408025552851839e-06 1.364428176267888432e-09 2.483939308480883667e-10 2.487332910084475271e-10 7.644715440319020658e-11 1.761428864895601531e-09
3.750000000000000555e-02 0.000000000000000000e+00 2.413159708758078183e-09 5.824583526145851828e-08 3.048417294346350869e-09 9.990649265051125926e-10 6.336477429238242911e-10 1.593470049097175990e-10 4.162164571159189731e-09
6.250000000000000000e-02 0.000000000000000000e+00 4.025959921410181724e-09 7.877293156221391123e-08 1.029948729622610254e-08 2.049453112199818379e-09 6.618391827092533163e-10 2.634298845778804729e-10 3.890096993091552539e-07
8.750000000000000833e-02 0.000000000000000000e+00 1.626534698818953688e-08 3.174784105725556901e-06 1.017629561632381017e-06 1.915436620471088037e-09 1.680403872342868504e-09 4.752239959318001939e-10 1.332855020934354797e-08
1.125000000000000028e-01 0.000000000000000000e+00 1.019624982761502671e-06 1.334480060245503793e-06 1.035100621618611952e-08 3.558054264287165947e-09 1.321140371607489495e-09 5.134110641125592557e-10 1.493098518076494560e-08
1.375000000000000111e-01 0.000000000000000000e+00 6.842478519965710216e-09 1.265762748610972689e-06 1.565090261184628951e-08 2.563181925350940915e-09 1.634788606826078737e-09 6.409523534226163996e-10 1.720284953620441023e-08
1.625000000000000333e-01 0.000000000000000000e+00 9.459668309944686419e-09 4.534668932182309790e-06 1.193741827460439445e-08 5.260605763711344989e-09 1.410956359292734906e-09 8.340552591282739445e-10 3.772739142458894953e-08
1.875000000000000000e-01 0.000000000000000000e+00 1.077931324292322985e-08 2.071829963129033097e-07 1.266674326818764058e-08 5.013054981613434425e-09 2.314891443635987216e-09 5.493621384109867392e-10 2.493874218326983508e-08
2.125000000000000222e-01 0.000000000000000000e+00 9.578127860279762275e-09 2.193212058768385446e-06 1.268381506116440980e-08 4.659480706528466672e-09 1.845036269019300870e-09 8.938075320334549942e-10 3.203261076610184870e-08
2.374999999999999889e-01 2.006448453368372221e-11 1.053538546697570757e-08 1.186531088829033604e-06 1.444839187754194935e-08 4.149397108023446458e-09 2.319236537448921472e-09 9.038240885603828322e-10 2.490181992908080903e-08
2.625000000000000111e-01 0.000000000000000000e+00 1.062167322332239126e-08 3.178095033317596477e-06 1.592374254798624601e-08 5.774565972501540462e-09 2.647049266459058721e-09 1.172683613647205047e-09 1.015787580887807342e-06
2.875000000000000333e-01 0.000000000000000000e+00 1.126904784767706613e-08 3.504362371443061169e-06 1.441399313647658417e-08 5.403271184243820746e-09 2.849089363471423267e-09 4.501393579659860982e-09 7.517718805246317512e-08
3.125000000000000000e-01 0.000000000000000000e+00 1.048582640570440755e-08 3.209409744207142240e-06 1.405384173949542627e-08 5.997009720002177292e-09 2.258101860496736332e-09 1.315748965141629008e-09 4.273084551746115672e-08
3.375000000000000222e-01 0.000000000000000000e+00 1.419832227716073859e-08 2.175635525023048175e-06 1.386700594846119634e-08 6.550036587325680583e-09 3.582451587382582601e-09 1.528491559421313215e-09 2.540495371175301391e-08
3.625000000000000444e-01 0.000000000000000000e+00 2.078236981337513910e-08 2.677690120529606665e-07 1.825757262388745062e-08 4.788409137581830440e-09 2.658256019132038900e-09 1.135409382019908923e-09 2.723355455492289626e-08
3.875000000000000111e-01 0.000000000000000000e+00 1.013741911801995061e-08 2.139218992958780797e-06 1.517897930675974460e-08 5.297675840559051597e-09 2.883766233267747043e-09 1.500592324782826007e-09 2.823116705227224624e-08
4.125000000000000333e-01 0.000000000000000000e+00 9.362037856041961495e-09 1.145634224493942120e-06 1.420507507229285375e-08 6.583653001093252182e-09 2.933030323951992618e-09 1.457098704009388128e-09 2.677428191552322302e-08
4.375000000000000000e-01 0.000000000000000000e+00 1.746586332578501977e-08 2.469493602465539058e-07 1.367833702626261058e-08 4.376232755112359523e-09 3.352335936915831996e-09 1.050437116504682288e-09 2.272999856932982233e-08
4.625000000000000222e-01 0.000000000000000000e+00 7.883492223526384691e-09 2.359307214902754719e-06 1.207562487767500865e-08 4.589023821421841993e-09 1.937164516138542056e-09 1.314197261303066993e-09 2.669501868364542779e-08
4.875000000000000444e-01 0.000000000000000000e+00 6.246991293461921585e-09 2.043978744671385326e-07 1.258633389145734176e-08 4.987846678091368411e-09 2.819232192380672155e-09 1.495281527824368807e-09 2.488294281650311035e-08
5.124999999999999556e-01 0.000000000000000000e+00 6.384803970925481743e-09 1.268401975806091259e-06 1.034513943357827772e-08 4.380803690735067544e-09 1.976277703177764678e-09 1.469999282241840187e-09 3.039129420851921430e-08
5.375000000000000888e-01 0.000000000000000000e+00 4.926982575968047685e-09 7.203805409882094863e-08 1.133554451620135646e-08 4.938982249804478215e-09 2.163437822927911590e-09 9.379871591289915833e-10 2.234233472608153573e-08
5.625000000000000000e-01 0.000000000000000000e+00 5.621122781911971014e-09 1.466455253361079401e-07 8.688540115561859598e-09 5.300407072072263497e-09 2.431624036538114027e-09 1.604994920568469592e-09 1.812395531276062548e-08
5.875000000000001332e-01 0.000000000000000000e+00 5.885683909503974252e-09 1.211423861182153437e-07 8.009622361949790087e-09 3.918753766668312513e-09 2.547502092342174463e-09 1.165554028227179619e-09 1.741076667788970999e-08
6.125000000000000444e-01 0.000000000000000000e+00 5.915610053720711771e-09 7.362876468595654563e-07 7.682816107263776684e-09 2.572993431132815165e-09 1.952282552944211448e-09 1.327408448520032014e-09 1.689569055139851195e-08
6.374999999999999556e-01 0.000000000000000000e+00 6.680267644024320082e-09 4.765251063057253864e-08 5.972958457463505023e-09 2.738976983263575114e-09 1.565341818353076716e-09 8.868609727207199280e-10 1.487345934674964863e-08
6.625000000000000888e-01 0.000000000000000000e+00 3.284352792554751826e-09 1.066566195328373460e-06 5.312975774405353390e-09 3.522349840305295461e-09 1.459400330108300863e-09 5.445375865479229934e-10 1.346590697001825942e-08
6.875000000000000000e-01 0.000000000000000000e+00 2.123726888586395139e-09 1.062723417490937474e-06 4.141572920724386029e-09 2.337949589667651042e-09 7.505950679375266100e-10 1.374677963780460518e-09 1.401531076584382314e-08
7.125000000000001332e-01 0.000000000000000000e+00 2.194421077375259767e-09 5.742733474035154563e-08 3.689586386740209958e-09 2.266478663564435867e-09 1.544533285617486908e-09 1.313676217632204049e-09 1.144753038020421487e-08
7.375000000000000444e-01 0.000000000000000000e+00 5.434848310572468358e-09 2.850285940985440650e-08 4.294918783619847243e-09 2.263510190886850932e-09 1.294228344206459330e-09 1.088509229252252591e-09 1.222752022633347310e-08
7.624999999999999556e-01 0.000000000000000000e+00 2.189834155233822118e-09 1.992584143046387243e-08 3.439894218154162572e-09 1.601139458487348864e-09 9.395542477663909072e-10 1.491355969357743208e-09 1.146586893952546516e-08
7.875000000000000888e-01 0.000000000000000000e+00 4.151629638073669350e-09 2.376551523991740719e-08 2.415485866703039134e-09 1.435607092835647344e-09 1.368369167079535579e-09 5.962698263756667014e-10 7.483042266290386762e-09
8.125000000000000000e-01 0.000000000000000000e+00 1.806775086272543096e-09 1.379561194841824154e-08 1.570245149561163661e-09 9.695421552065899383e-10 8.184171457884338726e-10 5.584740596343898166e-10 5.776447230075149058e-09
8.375000000000001332e-01 0.000000000000000000e+00 5.614075004097649654e-10 4.251201104498577819e-08 1.665233640779532041e-09 9.402575579663742984e-10 5.827363010874285440e-10 5.846131134596904697e-10 5.209195301965178387e-09
8.625000000000000444e-01 0.000000000000000000e+00 1.229462602370992678e-09 1.160841365467322052e-08 1.645829609141406389e-09 1.012519888792447890e-09 1.003877761211807811e-09 9.430792852153809094e-10 5.911266870552001935e-09
8.874999999999999556e-01 0.000000000000000000e+00 6.651892881370129641e-10 1.112754820703325241e-08 1.840453877124270313e-09 8.789706771637463085e-10 5.265289534253313593e-10 9.638328218129598152e-11 4.865077677424641323e-09
9.125000000000000888e-01 0.000000000000000000e+00 9.429948680739867154e-10 1.493193469923927342e-08 1.500166057464160813e-09 4.995000597807449636e-10 8.798524243427060148e-10 2.431941628584688494e-10 3.775682108921386699e-09
9.375000000000000000e-01 0.000000000000000000e+00 1.163053803910842275e-08 1.639881634003623596e-08 1.198206848629112506e-09 6.138065032053573343e-10 3.294628674881942940e-11 4.263130154783536769e-10 3.831176021764561589e-09
9.625000000000001332e-01 0.000000000000000000e+00 4.516437477149871353e-10 6.478236533500160795e-09 1.558433386770663903e-09 4.054296664523825603e-10 2.375836969449843501e-10 4.820181463422700790e-10 3.001257456137883268e-09
9.875000000000000444e-01 0.000000000000000000e+00 5.955033713249705434e-10 5.646058885250417906e-09 5.324544947401687376e-10 1.726575975610771301e-10 1.595427012241254151e-10 9.666744800432541880e-11 3.327405718115367978e-09
1.012500000000000178e+00 0.000000000000000000e+00 6.434655422137755500e-10 8.171460748552885216e-09 4.390149692761298299e-10 3.545374015770228326e-10 4.410564354390491713e-11 3.768676120864371730e-10 3.090049594667254656e-09
1.037500000000000089e+00 0.000000000000000000e+00 2.374413683423654262e-10 8.223530331599325648e-09 6.307502189725860164e-10 3.322782249025604679e-10 4.513731632692266468e-11 2.583666140035440349e-10 2.390783103145507768e-09
1.062500000000000000e+00 0.000000000000000000e+00 1.856321457097282554e-10 4.661933685513952570e-09 3.349101752448173769e-10 1.264785838459415456e-11 1.579879585704365322e-10 2.833373578310219037e-10 1.392649956554182880e-09
1.087499999999999911e+00 0.000000000000000000e+00 2.957701308599441130e-11 1.714020918247537021e-09 1.608462039151722906e-10 4.287134399265575614e-10 2.108003489259392623e-10 2.899880115835196421e-10 1.566925569640562107e-09
1.112500000000000044e+00 0.000000000000000000e+00 2.576393252126196352e-10 1.840225830947915892e-09 1.736108612802732012e-10 1.207380132753670023e-10 8.192403826093283621e-11 1.137705239918806444e-10 7.787735047466847166e-10
1.137500000000000178e+00 0.000000000000000000e+00 1.252688620215150451e-10 1.880411007234895969e-09 1.436989834606661305e-10 2.163155890789754137e-12 4.345823787252833118e-10 1.301031965159817842e-11 6.990323211671003623e-10
1.162500000000000089e+00 0.000000000000000000e+00 2.774449817840881507e-12 8.329070588977391522e-08 1.504524909980969206e-10 4.063123019495527308e-12 1.246937513643516937e-10 1.217945344907801583e-10 1.317120130376127149e-09
1.187500000000000000e+00 0.000000000000000000e+00 1.170953165249200009e-10 1.194361675520317818e-09 8.863083164780669389e-11 2.791263357339464562e-11 1.093501373394266083e-10 9.063405934334396888e-12 5.683860448536181891e-10
1.212500000000000133e+00 0.000000000000000000e+00 9.403043235530775927e-12 1.167673675215533380e-09 5.131637577688422967e-13 8.268419301412594691e-12 3.555694696049974534e-13 1.376948957056140203e-10 1.081405225647137534e-09
1.237500000000000044e+00 0.000000000000000000e+00 1.186148650838328343e-11 4.199717584047917333e-10 2.820690570948126890e-10 6.335677669435586747e-11 3.006340209578448092e-11 1.375384243803055332e-10 5.277669727078434340e-10
1.262500000000000178e+00 0.000000000000000000e+00 6.812699299334677228e-12 6.509888445014615192e-10 1.033161464552764738e-11 2.860201916532990974e-11 1.411107001066462716e-11 2.614565622816649316e-11 2.518106301208280259e-10
1.287500000000000089e+00 0.000000000000000000e+00 5.717709300528390574e-12 3.670960667607755819e-10 1.092229893965504231e-10 2.021220313447873537e-11 4.222391470354463397e-12 1.192749081804334741e-11 1.519362991471547946e-10
1.312500000000000000e+00 0.000000000000000000e+00 1.964825602866361469e-12 4.520719986490882639e-10 1.091684200651561010e-10 1.117226077571200898e-12 0.000000000000000000e+00 2.009342464532121087e-10 3.879821496464019510e-10
1.337500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.837160750502911878e-10 0.000000000000000000e+00 6.898145416395321361e-13 0.000000000000000000e+00 8.298762297830485580e-11 2.368397571295656049e-10
1.362500000000000044e+00 0.000000000000000000e+00 4.354772825846072730e-14 2.492075067025069227e-10 8.136331231941739713e-13 1.040457206670603952e-10 4.136408370879863263e-13 1.200401089574891767e-11 4.518119415242813581e-11
1.387500000000000178e+00 0.000000000000000000e+00 5.309801321392051234e-13 1.618794583398926995e-10 8.191408936455903957e-11 0.000000000000000000e+00 1.055040583228802270e-12 0.000000000000000000e+00 2.217263044812447934e-10
1.412500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.068441609298555695e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.087662919532119913e-10
1.437500000000000000e+00 0.000000000000000000e+00 9.476989569772843102e-13 1.499994545293391697e-10 1.043323645572188138e-12 0.000000000000000000e+00 5.778419964797664806e-14 0.000000000000000000e+00 5.104039032121121125e-12
1.462500000000000133e+00 0.000000000000000000e+00 2.766007948942844873e-12 2.632745034471463168e-10 5.374133609360682673e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.017510324567288594e-11
1.487500000000000044e+00 0.000000000000000000e+00 2.081849542979692294e-13 8.819829701161925239e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.875911425429440595e-11
1.512500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.147713742710819079e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.351820511308127030e-12 0.000000000000000000e+00 9.370260785183825532e-11
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.043227210665103774e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.223166574527927913e-13 1.015729819348974805e-10
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.093348521676841267e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.997624642873769374e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.658763777712726341e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 7.941944602605603418e-16 6.151870804676877342e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.096986360211195541e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.105513090369054079e-10
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.334151048173381043e-13
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.589253939908893983e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.147101942402082927e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.575800532987760202e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.047103114456902848e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_pt_rho.txt <==
1.250000000000000069e-02 0.000000000000000000e+00 1.350952190961172027e-07 1.334570234080598487e-07 0.000000000000000000e+00 1.042427363668867840e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.333577023266987013e-08 0.000000000000000000e+00 7.105309722418334317e-11 9.920830597884204177e-11 0.000000000000000000e+00 1.875573223668447416e-09 0.000000000000000000e+00 9.101708335389872476e-10 0.000000000000000000e+00 1.010261558370758162e-05 1.557989678517303914e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.026273808187777768e-06
3.750000000000000555e-02 0.000000000000000000e+00 3.924351316017964796e-07 2.541729286332378998e-06 0.000000000000000000e+00 3.134316605342212525e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.467938328595221405e-07 0.000000000000000000e+00 3.368434973936419495e-09 1.734744506513127639e-09 0.000000000000000000e+00 4.946033928064564108e-09 0.000000000000000000e+00 3.251899725269506016e-09 1.748021348138104763e-11 1.214043998192055364e-05 1.750589506975106978e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.083142719429809200e-06
6.250000000000000000e-02 0.000000000000000000e+00 6.174109035150545444e-07 1.002360996791881083e-05 0.000000000000000000e+00 2.218387248778868947e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.617087558553190733e-06 0.000000000000000000e+00 6.510167962729031464e-09 1.471678684170163169e-09 0.000000000000000000e+00 8.944239603207188508e-09 0.000000000000000000e+00 6.659108739144016488e-09 9.234073344725318809e-11 1.622320185172457485e-05 1.105099915084933924e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.206523779544999974e-06
8.750000000000000833e-02 0.000000000000000000e+00 7.669257668089705617e-07 1.135905826088018921e-05 1.469709621180914292e-11 4.318768866588342714e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.404240372757437053e-06 0.000000000000000000e+00 4.602487677060055244e-09 3.036399942296995486e-09 0.000000000000000000e+00 2.094985022727172877e-08 0.000000000000000000e+00 9.179999686617494906e-09 0.000000000000000000e+00 2.430093025677249340e-05 2.374201086637882076e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.207661096262354865e-06
1.125000000000000028e-01 0.000000000000000000e+00 1.011765037198415889e-06 1.946698523293159132e-05 2.919057014109599946e-12 3.325083543517046971e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.538180524371298094e-06 0.000000000000000000e+00 4.584781322245113403e-09 3.581335747728166905e-09 0.000000000000000000e+00 1.462145092788379242e-08 0.000000000000000000e+00 1.977055349223526595e-08 0.000000000000000000e+00 1.927554031398994811e-05 1.120508198206805629e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.223641798148559987e-06
1.375000000000000111e-01 0.000000000000000000e+00 1.115961153802443434e-06 1.250045285809588571e-05 0.000000000000000000e+00 3.346019914589046034e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.886944504111106818e-11 4.671041369720982030e-06 0.000000000000000000e+00 4.812892561886808223e-09 4.167696089682375616e-09 0.000000000000000000e+00 1.653976523302828537e-08 0.000000000000000000e+00 1.242489702485515019e-08 2.714274248727053499e-10 1.324986541288494559e-05 3.049898179202776377e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.243098306664197153e-06
1.625000000000000333e-01 0.000000000000000000e+00 1.201349203849688940e-06 1.556410275524198347e-05 0.000000000000000000e+00 3.342369235787233125e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.783565910534081466e-11 0.000000000000000000e+00 1.504806791013077069e-06 0.000000000000000000e+00 6.513425241672266592e-09 4.943766165055650186e-09 0.000000000000000000e+00 1.681595256721066766e-08 0.000000000000000000e+00 1.647072575137844701e-08 7.205727023911487882e-11 2.135674301687247886e-05 3.056409137949984379e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.415758720258357487e-06
1.875000000000000000e-01 0.000000000000000000e+00 1.192315081102144308e-06 1.477364845749948624e-05 0.000000000000000000e+00 4.410326160190664542e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.647829200780668000e-06 0.000000000000000000e+00 1.014424637197273642e-06 3.758143103118521126e-09 0.000000000000000000e+00 3.809902146945081159e-08 0.000000000000000000e+00 1.464145730338437844e-08 1.623616387166411304e-10 1.326699524188782371e-05 3.063317950953319553e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.287384850774917700e-06
2.125000000000000222e-01 0.000000000000000000e+00 1.115265139329852208e-06 9.709436895555147360e-06 0.000000000000000000e+00 3.450403739240865826e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.591964867860460427e-06 0.000000000000000000e+00 7.386476624047925118e-09 3.599625768578095431e-09 0.000000000000000000e+00 2.120917541496646786e-08 0.000000000000000000e+00 2.315615989070372940e-08 5.975457196085324115e-11 9.147479057088657911e-06 2.043955409101810994e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.257709865677436727e-06
2.374999999999999889e-01 0.000000000000000000e+00 1.015708259854051745e-06 1.983810131228328207e-05 0.000000000000000000e+00 6.455615636925471630e-06 0.000000000000000000e+00 1.032111438792852158e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.648624425803933329e-06 0.000000000000000000e+00 8.179882422617149529e-09 5.694086042562063599e-09 0.000000000000000000e+00 3.498885944183745338e-08 0.000000000000000000e+00 1.905127521292594913e-08 2.413393369787185966e-10 1.423502511775287044e-05 5.075357128221590652e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.293190943218658958e-06
2.625000000000000111e-01 0.000000000000000000e+00 1.110249646853458187e-06 1.871316124197016289e-05 0.000000000000000000e+00 4.493634488101844925e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.320768837674930778e-11 0.000000000000000000e+00 1.621822182868739517e-06 0.000000000000000000e+00 5.864339991474283792e-09 5.274545584334524334e-09 0.000000000000000000e+00 2.360429448941465610e-08 0.000000000000000000e+00 2.080026331652614272e-08 1.442927281089101337e-09 1.219712784039477141e-05 5.367184838728879205e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.372748807084834878e-06
2.875000000000000333e-01 0.000000000000000000e+00 9.440914620796644428e-07 1.467530887591713173e-05 0.000000000000000000e+00 2.535896699817671959e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.584308217288059840e-06 0.000000000000000000e+00 1.015027840347693052e-06 4.702948099456522477e-09 0.000000000000000000e+00 2.176435048098916583e-08 0.000000000000000000e+00 2.226740349927490478e-08 0.000000000000000000e+00 1.119161381446001603e-05 1.047804037235654392e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.272836030383202060e-06
3.125000000000000000e-01 0.000000000000000000e+00 8.302217708038561779e-07 1.545124434034579600e-05 0.000000000000000000e+00 5.489841064794153770e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.622210265280840055e-06 0.000000000000000000e+00 5.646377990020337018e-08 5.249462231356546419e-09 0.000000000000000000e+00 2.363286403503879528e-08 0.000000000000000000e+00 2.323071591734667406e-08 1.623495082571569726e-10 9.208024649131637098e-06 2.039379512814238496e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.255994820957623782e-06
3.375000000000000222e-01 0.000000000000000000e+00 7.824315393791429288e-07 1.827567204995116456e-05 0.000000000000000000e+00 7.499252176669379308e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.585177019593141178e-06 0.000000000000000000e+00 6.038656126193240620e-09 5.743457378049098918e-09 0.000000000000000000e+00 2.567263629043992876e-08 0.000000000000000000e+00 2.465347940887306692e-08 1.746849757582963141e-10 1.221500030027915556e-05 4.486730188945560709e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.231848095719128941e-06
3.625000000000000444e-01 0.000000000000000000e+00 7.075526628523494830e-07 1.036494729704025313e-05 0.000000000000000000e+00 2.339677914418630312e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.550911330434518472e-06 0.000000000000000000e+00 5.732079589063495428e-09 3.346092727610924892e-09 0.000000000000000000e+00 2.400114313524913575e-08 0.000000000000000000e+00 2.519324003793732498e-08 1.690237534103930625e-10 7.117620846375464152e-06 3.085900532154889069e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.291471872869506110e-06
3.875000000000000111e-01 0.000000000000000000e+00 7.064751572322314651e-07 1.190982845886498198e-05 5.380721252499445403e-12 2.303217908936401681e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.181525271047872613e-11 0.000000000000000000e+00 2.430702564318327539e-06 0.000000000000000000e+00 5.459481112005806727e-09 4.333080287749904892e-09 0.000000000000000000e+00 2.177791435341742046e-08 0.000000000000000000e+00 2.426747003402782394e-08 2.654918215921717409e-10 5.123723473266236520e-06 3.057611060510591091e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.250318788197145316e-06
4.125000000000000333e-01 0.000000000000000000e+00 6.148572941007598819e-07 8.802830745433739163e-06 0.000000000000000000e+00 1.342892810402347908e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.780337408259221519e-07 0.000000000000000000e+00 4.153757671014770800e-09 3.760446283321263076e-09 0.000000000000000000e+00 2.216655334441748871e-08 0.000000000000000000e+00 2.737031354120340346e-08 1.460409647431611661e-09 3.065122525296742284e-06 1.025595793396551667e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.989337791379239817e-07
4.375000000000000000e-01 0.000000000000000000e+00 6.063958893072811534e-07 4.824134149346367232e-06 0.000000000000000000e+00 2.359291438875040595e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.174300694791982991e-11 1.414696995351964200e-06 0.000000000000000000e+00 6.667478993869617974e-09 3.624460524486647860e-09 0.000000000000000000e+00 2.102990051709234411e-08 0.000000000000000000e+00 2.871728771578942111e-08 3.311707942961625686e-11 6.094658114786979750e-06 1.023319017311284464e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.196398243043059270e-06
4.625000000000000222e-01 0.000000000000000000e+00 4.863955005876331266e-07 9.659891229666218402e-06 0.000000000000000000e+00 1.364466629968259233e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.358485830996835298e-06 0.000000000000000000e+00 6.706381295116540479e-09 2.582039979876275931e-09 0.000000000000000000e+00 2.097789469790176588e-08 1.087459355892780805e-11 2.580345987666197470e-08 2.815444845905921406e-10 3.057937585640649398e-06 1.033792851223232529e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.794820083919354801e-07
4.875000000000000444e-01 0.000000000000000000e+00 4.021659044545177987e-07 3.545623806873490601e-06 0.000000000000000000e+00 4.283134761325160607e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.928788133185691393e-07 0.000000000000000000e+00 4.371590199747726724e-09 3.238869443986616806e-09 0.000000000000000000e+00 1.905574873414139638e-08 0.000000000000000000e+00 2.835908612652674787e-08 4.658751201260332045e-11 1.036936035266491530e-06 1.609270021571159855e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.156030161341580923e-06
5.124999999999999556e-01 0.000000000000000000e+00 3.967846084693925952e-07 6.404138376195277195e-06 0.000000000000000000e+00 1.215757313679363751e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.279116983310836577e-06 0.000000000000000000e+00 5.331194485917190369e-09 3.402360413688024664e-09 0.000000000000000000e+00 1.475736898409056353e-08 0.000000000000000000e+00 2.224180382011839758e-08 4.809577307524472036e-11 1.041656684538496445e-06 1.110125989386728268e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.150226588276371294e-06
5.375000000000000888e-01 0.000000000000000000e+00 2.740254454163716117e-07 7.543101186089797881e-06 0.000000000000000000e+00 1.710803919397536301e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.223569073737189678e-06 0.000000000000000000e+00 1.741010202087115683e-09 4.404279208686060418e-09 0.000000000000000000e+00 1.448064722122963919e-08 0.000000000000000000e+00 2.209757965841381609e-08 5.185370212464101440e-11 1.365131614028450560e-08 1.027213931164856875e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.155619546138929830e-07
5.625000000000000000e-01 0.000000000000000000e+00 2.846408756871719798e-07 2.323010276353353812e-06 0.000000000000000000e+00 1.335580254143010946e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.352213135394756199e-12 0.000000000000000000e+00 1.204324026498930960e-06 0.000000000000000000e+00 2.191879177060337157e-09 2.588417115086719663e-09 0.000000000000000000e+00 1.561012885739170352e-08 0.000000000000000000e+00 2.187500971187834713e-08 4.111392934296564548e-11 1.026203077656910111e-06 1.554686821862202053e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.242719114434184763e-07
5.875000000000001332e-01 0.000000000000000000e+00 2.474183410854468757e-07 4.226882977204418386e-06 0.000000000000000000e+00 9.842761115089861985e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.478690122104343270e-07 0.000000000000000000e+00 1.709881577476719560e-09 1.966363595793591092e-09 0.000000000000000000e+00 1.151521193082179908e-08 0.000000000000000000e+00 1.744641916781394325e-08 4.899503677903101972e-11 1.086962062758933437e-08 7.297509309630562101e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.079937510608536304e-07
6.125000000000000444e-01 0.000000000000000000e+00 2.046273487619969952e-07 2.166917478532418270e-06 5.777426330321354511e-12 1.315477220786631344e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.127874903589689037e-06 0.000000000000000000e+00 1.940976701606054119e-09 2.242224431265134514e-09 0.000000000000000000e+00 2.351456399954103961e-08 0.000000000000000000e+00 1.666270943447141040e-08 0.000000000000000000e+00 1.686777301715119593e-08 7.152623194743948230e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.590263218720563394e-08
6.374999999999999556e-01 0.000000000000000000e+00 2.231887511772725321e-07 1.153631242574007222e-06 0.000000000000000000e+00 1.193653592271774814e-07 0.000000000000000000e+00 3.775664039601216872e-12 0.000000000000000000e+00 0.000000000000000000e+00 1.114461912903122929e-07 0.000000000000000000e+00 1.096629642850668721e-09 1.216051210242451566e-09 0.000000000000000000e+00 9.120190724474116556e-09 0.000000000000000000e+00 1.407734131094357687e-08 0.000000000000000000e+00 1.031369747863486621e-08 3.580659245811152920e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.098936325523935117e-06
6.625000000000000888e-01 0.000000000000000000e+00 1.452203364520259356e-07 2.107591636364645666e-06 0.000000000000000000e+00 8.624790116890149708e-08 0.000000000000000000e+00 2.723236474590072150e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.087792717142827898e-06 1.241081676757569653e-11 6.930788193682442870e-10 1.983492919311423759e-09 0.000000000000000000e+00 1.230866883283526186e-08 0.000000000000000000e+00 1.442629918486888536e-08 6.356141961549852464e-11 1.080379250422171845e-08 6.837733571505518039e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.360455366025009507e-08
6.875000000000000000e-01 0.000000000000000000e+00 1.232495111100835730e-07 3.104048335218641598e-06 0.000000000000000000e+00 1.109217854604578316e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.042210425612469003e-07 0.000000000000000000e+00 6.752400230902108245e-10 1.260288423618701758e-09 0.000000000000000000e+00 1.028586193997630484e-08 0.000000000000000000e+00 2.706472001304648906e-08 1.288386903484414556e-10 5.585877680972809640e-09 9.549857553960280613e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.331231953039396315e-08
7.125000000000001332e-01 0.000000000000000000e+00 1.555968641642336500e-07 1.007928445132963127e-07 0.000000000000000000e+00 6.987432249093223381e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.100942299595969623e-08 0.000000000000000000e+00 8.549414502058917620e-10 7.995742907832903505e-10 0.000000000000000000e+00 7.118834687518496543e-09 0.000000000000000000e+00 1.067510845170813984e-08 3.678650967352296177e-10 5.611421498163382046e-09 1.571609674516053365e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.027342849906917252e-08
7.375000000000000444e-01 0.000000000000000000e+00 1.028666588535607993e-07 8.400504325562197096e-08 0.000000000000000000e+00 3.933362881316616184e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.513909032402666091e-08 0.000000000000000000e+00 3.039968061451696950e-10 7.007643572346896675e-10 0.000000000000000000e+00 4.598084042924278383e-09 0.000000000000000000e+00 9.136767673965184811e-09 3.938502958456915168e-11 5.684528818194604829e-09 3.992452684870882141e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.641948160406861538e-08
7.624999999999999556e-01 0.000000000000000000e+00 8.554744551005611385e-08 1.047103177355136863e-06 0.000000000000000000e+00 2.759706306733577993e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.479264675513915920e-08 0.000000000000000000e+00 4.083107056208325988e-10 3.823207097444184974e-10 0.000000000000000000e+00 4.401725751782273693e-09 0.000000000000000000e+00 1.056482349142919517e-08 0.000000000000000000e+00 5.527622497446933877e-09 5.846808936850440158e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.299564071967377891e-08
7.875000000000000888e-01 0.000000000000000000e+00 5.380401405803828171e-08 2.883521914844555161e-08 0.000000000000000000e+00 2.998517710445562694e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.974275549933555579e-08 0.000000000000000000e+00 6.651384344883419501e-10 6.631624957376306209e-10 0.000000000000000000e+00 5.140676269623014303e-09 0.000000000000000000e+00 7.997291502602171924e-09 0.000000000000000000e+00 3.012032198897711387e-09 3.093756504476589389e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.594669490616697018e-08
8.125000000000000000e-01 0.000000000000000000e+00 6.117490569097247662e-08 2.852085948903224448e-08 0.000000000000000000e+00 2.246175641396271080e-08 0.000000000000000000e+00 2.136480369868228040e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.413791672900617251e-08 0.000000000000000000e+00 3.221091452680445725e-10 3.646463142426863718e-10 0.000000000000000000e+00 3.270903906240759617e-09 0.000000000000000000e+00 6.980520963728837494e-09 0.000000000000000000e+00 2.086903545997642967e-09 3.218486497476097249e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.978738566139541415e-08
8.375000000000001332e-01 0.000000000000000000e+00 5.111807090233446182e-08 1.041020985587775287e-06 0.000000000000000000e+00 1.030314859768242700e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.257103123179504690e-07 0.000000000000000000e+00 2.109577956087889442e-10 2.958038575910318172e-10 0.000000000000000000e+00 3.087797079081655654e-09 0.000000000000000000e+00 1.016759013164025627e-06 1.166985416020992097e-10 2.780465300106471138e-09 2.966245151772599118e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.348275072593776103e-08
8.625000000000000444e-01 0.000000000000000000e+00 4.279088799128568519e-08 1.985221005804936698e-08 0.000000000000000000e+00 1.189650233751169855e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.879190758795107312e-08 0.000000000000000000e+00 1.552946995421643584e-10 8.459257251833838489e-10 0.000000000000000000e+00 2.337011018143407149e-09 0.000000000000000000e+00 5.180235392610710878e-09 4.930654150274100443e-11 1.395515086316735960e-09 3.001529681326064299e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.185705189016147089e-08
8.874999999999999556e-01 0.000000000000000000e+00 3.802960778983033164e-08 6.636888778389985339e-09 0.000000000000000000e+00 1.150593912838597430e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.255187083887313870e-08 0.000000000000000000e+00 2.556066680954684032e-10 1.767411428928259263e-10 0.000000000000000000e+00 1.804390961322708480e-09 0.000000000000000000e+00 3.597509009832981743e-09 0.000000000000000000e+00 8.502888278186998333e-10 1.599372713549587834e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.033308055981483797e-08
9.125000000000000888e-01 0.000000000000000000e+00 3.224359215068813711e-08 6.008466794990018335e-09 0.000000000000000000e+00 8.734836564758114915e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.150293120819815735e-08 0.000000000000000000e+00 6.957102869924893406e-11 9.351998187947677962e-11 0.000000000000000000e+00 2.288005157536804811e-09 0.000000000000000000e+00 3.661552113409908277e-09 0.000000000000000000e+00 2.573329891773468999e-09 1.567909516083893869e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.475016779591521036e-08
9.375000000000000000e-01 0.000000000000000000e+00 2.239353551054337417e-08 1.013366887349135081e-06 0.000000000000000000e+00 4.587367974861039681e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.991756600830467404e-09 0.000000000000000000e+00 2.825669228433195333e-11 2.900711658107001570e-10 0.000000000000000000e+00 1.450956848627624388e-09 0.000000000000000000e+00 3.214550513823172777e-09 0.000000000000000000e+00 1.687570280748012398e-09 1.089357152724173320e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.374222303449173071e-08
9.625000000000001332e-01 0.000000000000000000e+00 1.392770274835851575e-08 2.640307068541873243e-09 0.000000000000000000e+00 2.750829955644957695e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.720348455532708288e-08 0.000000000000000000e+00 4.556630390572670674e-11 8.889430336721788774e-11 0.000000000000000000e+00 6.497112909689080645e-10 0.000000000000000000e+00 1.924248326773088249e-09 4.161123207116429260e-11 6.734125646183673046e-10 1.842161105835790153e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.418144556656660820e-09
9.875000000000000444e-01 0.000000000000000000e+00 3.251096185983741517e-08 2.902885081208905125e-09 0.000000000000000000e+00 2.785804836104699467e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.805433308425985268e-09 0.000000000000000000e+00 2.439681039813232791e-11 5.526994886332694988e-10 0.000000000000000000e+00 6.011102507219988927e-10 0.000000000000000000e+00 2.978274854160755073e-09 0.000000000000000000e+00 4.223440734211343787e-10 6.550183595307958728e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.326487753557048587e-08
1.012500000000000178e+00 0.000000000000000000e+00 1.175535117830984815e-08 3.929756305432517299e-09 0.000000000000000000e+00 2.002335379879211810e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.726922518091997598e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.047908982984520542e-11 0.000000000000000000e+00 6.567067193921283031e-10 0.000000000000000000e+00 1.223209031066128254e-09 0.000000000000000000e+00 7.778447200744121436e-10 6.697209335705621780e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.108818042392200478e-08
1.037500000000000089e+00 0.000000000000000000e+00 1.319163763000967609e-08 8.441503367471991887e-10 0.000000000000000000e+00 3.833318735759521792e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.895851521821017535e-09 0.000000000000000000e+00 4.510717140781176642e-12 1.618680633933101437e-10 0.000000000000000000e+00 4.247932449450466373e-10 0.000000000000000000e+00 1.741267640071682808e-09 0.000000000000000000e+00 5.151362098503089638e-10 8.029771319326585812e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.267574697058446013e-09
1.062500000000000000e+00 0.000000000000000000e+00 7.995850420707003740e-09 3.009097624912439983e-09 0.000000000000000000e+00 3.129723332343550296e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.890717123555673722e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.189980062954621773e-10 0.000000000000000000e+00 5.277350434990856712e-10 4.361928211502580318e-11 4.338459431436536107e-10 5.189179825064281869e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.623409122474088600e-09
1.087499999999999911e+00 0.000000000000000000e+00 7.336902446466143928e-09 2.104846700436082182e-09 0.000000000000000000e+00 5.771253604603269012e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.447565719933036025e-09 0.000000000000000000e+00 9.028699986019706013e-11 4.165597479342077122e-11 0.000000000000000000e+00 2.295982578826295625e-10 0.000000000000000000e+00 4.953025644428412142e-10 0.000000000000000000e+00 3.833766503812668702e-10 4.176810244905832135e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.415900868135512265e-09
1.112500000000000044e+00 0.000000000000000000e+00 9.197243379397476407e-09 1.679913879723199320e-10 0.000000000000000000e+00 1.090986742776731712e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.215234131953963979e-09 0.000000000000000000e+00 1.758623998094308831e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.603977219803573722e-10 0.000000000000000000e+00 8.174063866412414153e-10 0.000000000000000000e+00 8.507286222180716524e-10 3.215498158756868394e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.968579579750917731e-09
1.137500000000000178e+00 0.000000000000000000e+00 5.879129536557683086e-09 1.078468531393078202e-09 0.000000000000000000e+00 5.908279530715441092e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.554964692215147352e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.940840027195583699e-10 0.000000000000000000e+00 9.797457886349097442e-10 0.000000000000000000e+00 4.672953326690996748e-10 3.815701521143561082e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.645128759264019568e-09
1.162500000000000089e+00 0.000000000000000000e+00 2.874632872923374358e-09 3.488012448807448426e-10 0.000000000000000000e+00 4.005483491702449621e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.539713926471846823e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.296984999146048870e-10 0.000000000000000000e+00 1.609334883323740006e-09 0.000000000000000000e+00 1.371961525169104933e-10 6.822048614617129490e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.198212670581433633e-09
1.187500000000000000e+00 0.000000000000000000e+00 3.409150200282038832e-09 2.508691117754887964e-10 0.000000000000000000e+00 1.722754305361303515e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.959789796128244112e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.368735445061028095e-11 0.000000000000000000e+00 6.603125465404575576e-10 0.000000000000000000e+00 1.057995365807782061e-11 1.200127007040821163e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.787261719029270422e-09
1.212500000000000133e+00 0.000000000000000000e+00 2.421697421170481770e-09 7.808531621002789505e-10 0.000000000000000000e+00 5.295798182149579588e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.725919970583837045e-10 0.000000000000000000e+00 4.143249555812834730e-12 0.000000000000000000e+00 0.000000000000000000e+00 7.330653941944051753e-11 0.000000000000000000e+00 2.106924841770156793e-10 0.000000000000000000e+00 7.091019696081103367e-11 7.766183485384518549e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.595020463714200101e-09
1.237500000000000044e+00 0.000000000000000000e+00 3.981671232751305559e-09 4.784234159991867215e-11 0.000000000000000000e+00 1.983453665949555678e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.084534422499257421e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.244214642388629522e-11 0.000000000000000000e+00 2.011431102866743192e-10 0.000000000000000000e+00 6.598324344497446200e-11 2.206332905317311535e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.088356756297156588e-09
1.262500000000000178e+00 0.000000000000000000e+00 1.827848212740378996e-09 1.080146265602840722e-10 0.000000000000000000e+00 5.242929068694067345e-16 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.216786401863353353e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.643656115217736803e-12 0.000000000000000000e+00 9.480516624381957129e-11 0.000000000000000000e+00 2.362290466322439141e-11 1.751769741083413063e-11 0.000000000000000000e+00 0.000000000000000000e+00 7.095373868169606828e-10
1.287500000000000089e+00 0.000000000000000000e+00 1.025546999699292049e-09 4.768783842629791826e-11 0.000000000000000000e+00 1.107089125530280551e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.621909489754514600e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.219858999202462102e-11 0.000000000000000000e+00 1.591480242751867670e-10 0.000000000000000000e+00 1.576288144391027824e-10 7.869216155022880660e-12 0.000000000000000000e+00 0.000000000000000000e+00 5.451920207147235047e-10
1.312500000000000000e+00 0.000000000000000000e+00 6.062820980617855920e-10 2.055046007848580218e-09 0.000000000000000000e+00 3.615533253263075342e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.070978856282687541e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.725308206039803734e-11 0.000000000000000000e+00 1.708309973042529720e-10 0.000000000000000000e+00 3.441472658013414159e-11 6.627344283106173502e-11 0.000000000000000000e+00 0.000000000000000000e+00 9.105909963702585397e-10
1.337500000000000133e+00 0.000000000000000000e+00 7.499754135976918494e-10 1.201502276702436434e-11 0.000000000000000000e+00 1.917072455153351588e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.350917018755654695e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.178335505910218092e-11 0.000000000000000000e+00 2.133751577592560110e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.682639658449084812e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.379015812009877527e-10
1.362500000000000044e+00 0.000000000000000000e+00 4.371834135030270988e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.379539038006325357e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.490739270808480197e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.908764982015254169e-10 0.000000000000000000e+00 2.414834616081701057e-11 2.717760727856842747e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.617971018464959260e-10
1.387500000000000178e+00 0.000000000000000000e+00 1.401802169122607619e-10 5.762871103558264917e-13 0.000000000000000000e+00 8.337100108741127226e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.554019618108325725e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.130907220865058149e-13 0.000000000000000000e+00 3.824094979206900605e-12 0.000000000000000000e+00 2.493183718731331272e-10 2.947306272031740082e-13 0.000000000000000000e+00 0.000000000000000000e+00 3.309952324593837308e-10
1.412500000000000089e+00 0.000000000000000000e+00 3.670096691059255865e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.582069710568968346e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.450880051154853399e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.142419650568555257e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.331781165866936165e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.077304635264153430e-10
1.437500000000000000e+00 0.000000000000000000e+00 2.315261171073291160e-10 2.874375321154599783e-10 0.000000000000000000e+00 5.986844994187181411e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.693809763835069502e-11 0.000000000000000000e+00 0.000000000000000000e+00 7.749619154049141758e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.423490142404399218e-10
1.462500000000000133e+00 0.000000000000000000e+00 8.278408739283860451e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.217624379031174825e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.117958472258263031e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.148757431247725936e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.508712221496594482e-10
1.487500000000000044e+00 0.000000000000000000e+00 6.772462195725852338e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.365677864080265357e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.887715177619205674e-12 0.000000000000000000e+00 1.850046826234701605e-11 1.236399640065310571e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.428286877796522036e-12
1.512500000000000178e+00 0.000000000000000000e+00 1.434106171425069885e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.927614307826655407e-12 0.000000000000000000e+00 0.000000000000000000e+00 3.550588547063905544e-12 0.000000000000000000e+00 0.000000000000000000e+00 5.248380889073740040e-11
1.537500000000000089e+00 0.000000000000000000e+00 1.283697130393704634e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.660956961531548416e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.387307999707921021e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.200171208800172781e-11
1.562500000000000000e+00 0.000000000000000000e+00 2.212124075023506420e-10 2.267807435614550707e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.937645153358472573e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.386394901983044303e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.262668066862790327e-11
1.587500000000000133e+00 0.000000000000000000e+00 1.943258890858668158e-10 0.000000000000000000e+00 0.000000000000000000e+00 9.594995575760295709e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.816268471689648698e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.908701073795173663e-10
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.482813373745494318e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 8.340271772383032963e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.186235467883949140e-11
1.662500000000000089e+00 0.000000000000000000e+00 1.555113546375520494e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.307167314174853289e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.709716927689896670e-11
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.455331838159541849e-13 0.000000000000000000e+00 0.000000000000000000e+00 1.382495670931066158e-11
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.221604161671545482e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 2.043392399467311147e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.046007655521906601e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 5.330359822683604184e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 1.752308844621350986e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.217937129137832533e-13
1.812500000000000000e+00 0.000000000000000000e+00 8.529180634072255260e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.047023697942967284e-11
1.837500000000000133e+00 0.000000000000000000e+00 5.458999635520439115e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.253664371726435970e-12
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_y.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.895106041582697330e-06 0.000000000000000000e+00 7.423887130961678781e-15 2.329014303613167857e-10 0.000000000000000000e+00 2.599367993740937876e-08 2.415384225946336569e-08 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.845098286039468946e-06 0.000000000000000000e+00 1.508474794481243791e-13 2.970803073119562524e-10 5.671733078704880839e-12 5.243077101231500994e-08 4.673289974747185741e-08 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.568954370760426522e-06 0.000000000000000000e+00 2.069859865421751919e-12 1.109135495927572265e-09 3.320493539772013003e-14 9.956735552181780845e-08 8.769730215109355651e-08 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.455947063037468191e-06 0.000000000000000000e+00 8.980500928931478664e-13 2.861062931869898091e-09 6.742411446657794682e-12 1.832129219472618716e-07 1.554899664377975885e-07 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.687913010088018771e-05 6.496906829655916479e-08 3.287320065939346515e-12 4.363290331472815922e-09 1.547187240206298942e-11 3.267226746542249704e-07 2.852009442949397534e-07 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.953297799723788798e-05 1.827816681351360221e-07 1.220773953699601596e-11 8.999450564546840179e-09 1.272117810455853161e-11 5.881519934389322209e-07 5.055610727589729731e-07 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.731322677841255910e-05 2.154292015275269621e-07 9.375702553906979196e-12 1.942672147469253960e-08 2.501569328847080175e-11 1.051700860741655031e-06 8.958421586981869177e-07 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.598765384237324234e-04 5.171507411776444447e-07 1.269537766346570654e-11 6.026023643596681974e-08 3.577868697534872808e-11 1.832738706753998504e-06 1.595438738102804097e-06 0.000000000000000000e+00
-1.875000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.960305381904048631e-04 2.167552974238529658e-06 2.610848957097037562e-11 6.522471806695644521e-08 7.576165828590838004e-11 3.235054586964979704e-06 2.784166893944339279e-06 0.000000000000000000e+00
-1.625000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.138059682751904868e-04 3.564202675372623950e-06 5.189817077851381394e-09 8.456139543262515044e-08 1.395573081429445429e-10 5.661435545943240852e-06 4.801538750644316641e-06 0.000000000000000000e+00
-1.375000000000000000e+00 6.060606060606060973e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.885782602556915660e-04 6.220743621865569578e-06 8.696787337410241692e-10 1.923084913471074958e-07 1.184757757845097828e-09 9.593714091646231632e-06 8.266420635003699584e-06 0.000000000000000000e+00
-1.125000000000000000e+00 7.074779920219903743e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.480015037385107486e-03 1.065651996898981895e-05 1.673544420904554090e-08 3.154522929081210016e-07 4.246199343693234292e-10 1.626194430909770928e-05 1.385788799965451602e-05 0.000000000000000000e+00
-8.750000000000000000e-01 1.517863417883708701e-05 1.397902632236816764e-10 0.000000000000000000e+00 2.402167780315898026e-03 1.888028835790674147e-05 1.586436858745839411e-08 5.513256515847086444e-07 3.609029980414750644e-09 2.675586430365707705e-05 2.283074679954887040e-05 0.000000000000000000e+00
-6.250000000000000000e-01 1.436054376197693965e-05 2.030300735046309496e-06 0.000000000000000000e+00 3.776858768255505344e-03 2.915754420173531997e-05 3.972956129680656819e-09 8.925298293312270731e-07 1.390337361611020481e-09 4.202329475075071034e-05 3.605413833446606509e-05 0.000000000000000000e+00
-3.750000000000000000e-01 2.748669399942500611e-05 1.060448302506278506e-06 2.153514572449727688e-11 5.641492660173524909e-03 4.170547102263029080e-05 5.590017816236866030e-08 1.304773878083289479e-06 3.758279356071092284e-09 6.361207875722114957e-05 5.482390251115837045e-05 0.000000000000000000e+00
-1.250000000000000000e-01 4.954659049922628108e-05 2.176849691338304541e-06 3.356256926095581283e-09 7.939524548047182176e-03 6.954808866469488159e-05 2.829663239402782263e-08 2.431403176945742998e-06 6.746833345716110799e-09 9.121793069854724654e-05 7.859820214405736113e-05 0.000000000000000000e+00
1.250000000000000000e-01 5.079371831241519090e-05 3.365846731641354958e-06 1.774957369993771484e-08 1.039117831125417439e-02 9.742447019930597157e-05 6.355312069325815092e-08 3.173380942976826010e-06 1.565623170888722265e-08 1.216856804015522365e-04 1.051252318747059126e-04 0.000000000000000000e+00
3.750000000000000000e-01 8.159342403927204168e-05 3.378664678278562802e-06 4.981584464200003038e-08 1.266004388702326663e-02 1.185122385197581773e-04 5.878335021646330971e-08 4.149496927981549624e-06 1.540144376296171348e-08 1.496185219089558481e-04 1.297200350269195682e-04 0.000000000000000000e+00
6.250000000000000000e-01 8.751660622541106421e-05 5.118539619301395533e-06 1.076793366998246199e-06 1.426740872459991011e-02 1.434460435796384688e-04 6.978090748383980574e-08 4.803369644144359014e-06 1.375098382131315053e-08 1.687976073890769854e-04 1.465389236259539703e-04 0.000000000000000000e+00
8.750000000000000000e-01 8.237827247999634638e-05 6.394640879803711762e-06 9.399933222046096446e-08 1.469843106071840912e-02 1.445887945139870910e-04 5.402466147915699938e-08 5.369573040613296583e-06 1.508843318097334537e-08 1.732014287409951235e-04 1.504412654999903926e-04 0.000000000000000000e+00
1.125000000000000000e+00 6.342898560516985608e-05 4.081425022792393321e-06 9.650285060459074253e-08 1.389709005476599639e-02 1.394143166287726838e-04 1.129882940444210548e-07 4.809931026907926987e-06 1.499620746516453495e-08 1.618696514476858936e-04 1.401907224689072069e-04 0.000000000000000000e+00
1.375000000000000000e+00 7.416329422337014253e-05 3.613632695594179347e-06 3.175756799443712451e-08 1.205302781345710984e-02 1.204041482666386934e-04 6.588339775192796144e-08 3.688140151084146326e-06 1.659610601457075263e-08 1.376229330479454430e-04 1.192087241510568420e-04 0.000000000000000000e+00
1.625000000000000000e+00 5.094733189309351884e-05 4.630298408722361237e-06 1.132962809168934131e-08 9.691230572276790523e-03 9.337276004310088404e-05 5.654843935272109147e-08 2.793480103596980299e-06 1.065543771544374230e-08 1.074828904498513986e-04 9.320313664341325433e-05 0.000000000000000000e+00
1.875000000000000000e+00 3.834458135163256191e-05 2.408990844696744703e-06 1.336165355570558619e-09 7.280481627266852281e-03 6.726624476438645538e-05 1.864180496935155522e-08 1.874537913280010248e-06 1.215158263428876672e-08 7.787966204761440721e-05 6.701237281029011393e-05 0.000000000000000000e+00
2.125000000000000000e+00 2.587875076385741556e-05 4.048629353565263777e-06 0.000000000000000000e+00 5.084825374587399575e-03 4.499190193181183261e-05 5.613138160952764236e-08 1.289135307346307023e-06 2.893187243299040015e-09 5.252889774264120137e-05 4.539409011412479333e-05 0.000000000000000000e+00
2.375000000000000000e+00 2.149315226312943134e-05 3.709461744030483470e-08 0.000000000000000000e+00 3.336235790707942593e-03 2.925285947212230081e-05 9.954166934866537574e-09 6.871204793018534439e-07 1.144586994625336842e-09 3.388052012026863269e-05 2.911576865248756421e-05 0.000000000000000000e+00
2.625000000000000000e+00 1.315253258016626821e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.143224313685748381e-03 1.609601815720444182e-05 5.507899980038503902e-09 5.087720328488869782e-07 1.737570388811931972e-09 2.097884044984576354e-05 1.803364960420713467e-05 0.000000000000000000e+00
2.875000000000000000e+00 5.050637844873497680e-06 1.010101010101010092e-06 0.000000000000000000e+00 1.288063431736285926e-03 1.155010139786767646e-05 1.673287499905922586e-08 2.349485822420091590e-07 1.193586294011367947e-09 1.255927792538331252e-05 1.077972197839110835e-05 0.000000000000000000e+00
3.125000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.612075717231013344e-04 5.380593543468268369e-06 6.833675037814173734e-09 1.785432165766093959e-07 1.540844413351126805e-10 7.403756273485533094e-06 6.386486756625266586e-06 0.000000000000000000e+00
3.375000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.401762793735609284e-04 3.510139502340577976e-06 2.516139968604886270e-11 1.098722563531351908e-07 9.772956471296154301e-10 4.283736205385079072e-06 3.700809220717281250e-06 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.544443806093009582e-04 1.985126633103376775e-06 1.781251479664530313e-11 4.353183742339022597e-08 4.997433841655645938e-11 2.478372880722559916e-06 2.123610736033066332e-06 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.347349006211220467e-04 1.593461329646832772e-06 1.186607741433485016e-11 1.772619032004772021e-08 2.864937350628742521e-11 1.395958425301961653e-06 1.212500933427411059e-06 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_y_0_150.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.895106041582697330e-06 0.000000000000000000e+00 7.423887130961678781e-15 2.329014303613167857e-10 0.000000000000000000e+00 2.599367993740937876e-08 2.415384225946336569e-08 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.845098286039468946e-06 0.000000000000000000e+00 1.508474794481243791e-13 2.970803073119562524e-10 5.671733078704880839e-12 5.243077101231500994e-08 4.673289974747185741e-08 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.568954370760426522e-06 0.000000000000000000e+00 2.069859865421751919e-12 1.109135495927572265e-09 3.320493539772013003e-14 9.956735552181780845e-08 8.769730215109355651e-08 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.455947063037468191e-06 0.000000000000000000e+00 8.980500928931478664e-13 2.861062931869898091e-09 6.742411446657794682e-12 1.832129219472618716e-07 1.554899664377975885e-07 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.687913010088018771e-05 6.496906829655916479e-08 3.287320065939346515e-12 4.363290331472815922e-09 1.547187240206298942e-11 3.267226746542249704e-07 2.852009442949397534e-07 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.953297799723788798e-05 1.827816681351360221e-07 1.220773953699601596e-11 8.999450564546840179e-09 1.272117810455853161e-11 5.881519934389322209e-07 5.055610727589729731e-07 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.731322677841255910e-05 2.154292015275269621e-07 9.375702553906979196e-12 1.942672147469253960e-08 2.501569328847080175e-11 1.051700860741655031e-06 8.958421586981869177e-07 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.598765384237324234e-04 5.171507411776444447e-07 1.269537766346570654e-11 6.025992638496715172e-08 3.577868697534872808e-11 1.832738706753998504e-06 1.595438738102804097e-06 0.000000000000000000e+00
-1.875000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.960305381904048631e-04 2.167552974238529658e-06 2.607296103489593264e-11 6.520241292245290921e-08 7.575403377722749059e-11 3.234968539835286569e-06 2.784122893508116097e-06 0.000000000000000000e+00
-1.625000000000000000e+00 5.050505050505050670e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.138059682751904868e-04 3.564202675372623950e-06 5.189346799489549209e-09 8.427375878427573329e-08 1.392326372820771295e-10 5.660069447662643243e-06 4.800359314684889062e-06 0.000000000000000000e+00
-1.375000000000000000e+00 6.060606060606060973e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.885782602556915660e-04 6.192280223665456116e-06 8.677095600646782855e-10 1.907144433418874207e-07 1.183577446852924125e-09 9.578716402913068772e-06 8.254227986581700064e-06 0.000000000000000000e+00
-1.125000000000000000e+00 7.070707070707072124e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.480015037385107486e-03 1.049233514327792041e-05 1.672875831952975858e-08 3.073767148588239982e-07 4.173352513652198426e-10 1.616678316238340826e-05 1.377808254825132660e-05 0.000000000000000000e+00
-8.750000000000000000e-01 1.515151515151515625e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.402167780315898026e-03 1.828962375091961197e-05 1.552804378647541422e-08 5.220036365900750174e-07 3.567187115977240310e-09 2.636025837893875333e-05 2.249429727994555549e-05 0.000000000000000000e+00
-6.250000000000000000e-01 1.313131313131313564e-05 2.020202020202020183e-06 0.000000000000000000e+00 3.776858768255505344e-03 2.761724726157420179e-05 3.290306695301189536e-09 8.139364692064162091e-07 1.230300811979588036e-09 4.086581444752891842e-05 3.506779467090586304e-05 0.000000000000000000e+00
-3.750000000000000000e-01 2.424242424242424051e-05 1.010101010101010092e-06 0.000000000000000000e+00 5.641492660173524909e-03 3.817099799560375549e-05 5.319492302528665273e-08 1.119000722068201690e-06 3.369381470523934891e-09 6.101711735519298901e-05 5.260245997198534124e-05 0.000000000000000000e+00
-1.250000000000000000e-01 4.242424242424241580e-05 2.020228977438201616e-06 0.000000000000000000e+00 7.939524548047182176e-03 6.250874189680834258e-05 2.334954858583044145e-08 2.058525836410543297e-06 6.188374468641271949e-09 8.646272676329398179e-05 7.449820811313657759e-05 0.000000000000000000e+00
1.250000000000000000e-01 4.242424242424242258e-05 3.030303030303030487e-06 0.000000000000000000e+00 1.039117831125417439e-02 8.549855254916663221e-05 5.747944720820798584e-08 2.531728684185522361e-06 1.454139624778100105e-08 1.142434815082801986e-04 9.868701402798402773e-05 0.000000000000000000e+00
3.750000000000000000e-01 6.060606060606061821e-05 2.020202020202020183e-06 0.000000000000000000e+00 1.266004388702326663e-02 1.017419257429338355e-04 4.781058871679100214e-08 3.194102760771752789e-06 1.384572260886499351e-08 1.395072177986910334e-04 1.209481211784176909e-04 0.000000000000000000e+00
6.250000000000000000e-01 6.565656565656565109e-05 3.030303030303030487e-06 1.010101010101010092e-06 1.426740872459991011e-02 1.226361413899251546e-04 5.590247030444208158e-08 3.557912488628457200e-06 1.185289487032799074e-08 1.567863089565695153e-04 1.361142143632294290e-04 0.000000000000000000e+00
8.750000000000000000e-01 5.959595959595957910e-05 5.050505050505050670e-06 0.000000000000000000e+00 1.469843106071840912e-02 1.225330683315823635e-04 4.171632489746541980e-08 4.063986163725851611e-06 1.267341191070240290e-08 1.607363992463591181e-04 1.396073108868669025e-04 0.000000000000000000e+00
1.125000000000000000e+00 4.747474747474744869e-05 2.020202020202020183e-06 0.000000000000000000e+00 1.389709005476599639e-02 1.191531365575420644e-04 9.967977181207352154e-08 3.661133858795590287e-06 1.300282207824975752e-08 1.505530391576069191e-04 1.303642369603467716e-04 0.000000000000000000e+00
1.375000000000000000e+00 6.262626262626263542e-05 2.020202020202020183e-06 0.000000000000000000e+00 1.205302781345710984e-02 1.040780624861415885e-04 5.579372981661444513e-08 2.807961867967845152e-06 1.476830045023447024e-08 1.286438037585003569e-04 1.114270094195590749e-04 0.000000000000000000e+00
1.625000000000000000e+00 4.444444444444441947e-05 4.040404040404040367e-06 0.000000000000000000e+00 9.691230572276790523e-03 8.257042221019538473e-05 4.869157461560743925e-08 2.222794583488062570e-06 9.524537868453964379e-09 1.012785222961704805e-04 8.783787882708451620e-05 0.000000000000000000e+00
1.875000000000000000e+00 3.535353535353534537e-05 1.010101010101010092e-06 0.000000000000000000e+00 7.280481627266852281e-03 6.080575695050145676e-05 1.464549605480794587e-08 1.558715399948442971e-06 1.150600770353108488e-08 7.418521603230708301e-05 6.383382023630227006e-05 0.000000000000000000e+00
2.125000000000000000e+00 2.222222222222222329e-05 4.040404040404040367e-06 0.000000000000000000e+00 5.084825374587399575e-03 4.167930161829448010e-05 5.279378125770124676e-08 1.141200907030462252e-06 2.646451468266871566e-09 5.068994970205112680e-05 4.381788921111881769e-05 0.000000000000000000e+00
2.375000000000000000e+00 2.020202020202020607e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.336235790707942593e-03 2.792320321275699584e-05 9.072002842614418826e-09 6.263708293322329036e-07 1.042303548903577995e-09 3.314851223161380955e-05 2.849347892599450108e-05 0.000000000000000000e+00
2.625000000000000000e+00 1.313131313131313564e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.143224313685748381e-03 1.560271655373989084e-05 4.854806985575590548e-09 4.860510192414838839e-07 1.723722052348282784e-09 2.076362387897680108e-05 1.785226028168259799e-05 0.000000000000000000e+00
2.875000000000000000e+00 5.050505050505050670e-06 1.010101010101010092e-06 0.000000000000000000e+00 1.288063431736285926e-03 1.139901673917258751e-05 1.673026667715980843e-08 2.291037446662527260e-07 1.191741322858515907e-09 1.251611973710415480e-05 1.074375979577874463e-05 0.000000000000000000e+00
3.125000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.612075717231013344e-04 5.355270010563030052e-06 6.833314540380896211e-09 1.772157263939183123e-07 1.539322310282487677e-10 7.398263230136710045e-06 6.382047521138422081e-06 0.000000000000000000e+00
3.375000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.401762793735609284e-04 3.510139502340577976e-06 2.514766856800563620e-11 1.098312685647642257e-07 9.772920303384858107e-10 4.283340559043839449e-06 3.700505781298826959e-06 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.544443806093009582e-04 1.985126633103376775e-06 1.781251479664530313e-11 4.353056178898205063e-08 4.997433841655645938e-11 2.478354730451232834e-06 2.123604718841411453e-06 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.347349006211220467e-04 1.593461329646832772e-06 1.186607741433485016e-11 1.772619032004772021e-08 2.864937350628742521e-11 1.395958425301961653e-06 1.212500933427411059e-06 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_y_150_470.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.100509996621729031e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.552853607444590763e-14 2.230514450355654078e-11 7.624508680884277534e-15 8.604712969365023541e-11 4.400043622312065101e-11 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.702783618313556961e-13 2.876366483494009149e-10 3.246708608674336633e-13 1.366098280599767421e-09 1.179435959428172325e-09 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.846339820011233713e-08 1.969173676345783962e-12 1.594048005219907823e-09 1.180310992173789586e-12 1.499768873316353495e-08 1.219264842199644556e-08 0.000000000000000000e+00
-1.125000000000000000e+00 4.072849512831979532e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.641848257118984338e-07 6.685889515785840102e-12 8.075414953055782467e-09 7.284683004103693234e-12 9.516114671431099854e-08 7.980545140317495135e-08 0.000000000000000000e+00
-8.750000000000000000e-01 2.678462112967359366e-08 1.328732646584515094e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.906646069871343695e-07 3.362886235524351274e-10 2.927415765472921928e-08 4.184001968959156969e-11 3.955798676583594220e-07 3.364402993578015794e-07 0.000000000000000000e+00
-6.250000000000000000e-01 1.209451161960074997e-06 9.671525587684139129e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.539760328067619425e-06 6.821811669692335584e-10 7.754240547239014946e-08 1.575041659319764274e-10 1.157000495610156259e-06 9.859734977639361169e-07 0.000000000000000000e+00
-3.750000000000000000e-01 3.103639924962189835e-06 3.843236682845750860e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.528900548426343106e-06 2.702546928962555155e-09 1.772418028721248057e-07 3.870374050795886916e-10 2.590632511176327385e-06 2.217649055496397646e-06 0.000000000000000000e+00
-1.250000000000000000e-01 6.473335657767452922e-06 6.407446791448843617e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.017920214591718609e-06 4.825594398104127097e-09 3.394916251763639028e-07 5.486331186017893535e-10 4.734806949188400113e-06 4.083101401016436066e-06 0.000000000000000000e+00
1.250000000000000000e-01 6.434930976396492447e-06 6.065452160818020997e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.187838384148519466e-05 5.505136206443748454e-09 5.460627866962287386e-07 1.092401680758994987e-09 7.388528619532855106e-06 6.392830808183978908e-06 0.000000000000000000e+00
3.750000000000000000e-01 1.716001588396290551e-05 8.049247561754139899e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.669270744246789334e-05 9.695481229880732966e-09 7.785673452167739096e-07 1.507283098756082430e-09 1.001392260503869131e-05 8.688368092283316836e-06 0.000000000000000000e+00
6.250000000000000000e-01 1.627725083680373766e-05 1.292616034783990459e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.070357238697586143e-05 1.142193510167442247e-08 9.908573702291845190e-07 1.849752774137115380e-09 1.187647388830765831e-05 1.031000068850905698e-05 0.000000000000000000e+00
8.750000000000000000e-01 1.677678352337729609e-05 4.791244713685392020e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.194402909517237594e-05 9.846849140197389762e-09 1.020350878511346918e-06 2.342423327313967544e-09 1.232118873242604240e-05 1.071062121867389951e-05 0.000000000000000000e+00
1.125000000000000000e+00 1.096952108883752502e-05 1.322868710610484881e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.016215691413906591e-05 1.133977667382796167e-08 9.131910596792461661e-07 1.943994368271738306e-09 1.119564812250112828e-05 9.722811039812065970e-06 0.000000000000000000e+00
1.375000000000000000e+00 8.490017507914839742e-06 1.125923119111940908e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.624989330349932423e-05 8.901089190263162786e-09 7.237958373503647984e-07 1.795659359872574505e-09 8.901441546650306748e-06 7.714865172641122525e-06 0.000000000000000000e+00
1.625000000000000000e+00 5.191935660089923111e-06 3.870995926170553703e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.075890686456657096e-05 7.229743538806659977e-09 4.984285292257922042e-07 1.117448462509361026e-09 6.167196319582537482e-06 5.333686455182099334e-06 0.000000000000000000e+00
1.875000000000000000e+00 2.609019420188833356e-06 1.344458806195392997e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.440935847900034068e-06 3.788296962928105983e-09 2.917377948707829392e-07 6.415784116848482292e-10 3.683294106083995560e-06 3.169148758390234346e-06 0.000000000000000000e+00
2.125000000000000000e+00 3.588567415391288880e-06 5.061503250355610811e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.309077669736194871e-06 3.280668371560589117e-09 1.436994862108441142e-07 2.450183508765185126e-10 1.837214196049768055e-06 1.574783474220862278e-06 0.000000000000000000e+00
2.375000000000000000e+00 1.284805473432724375e-06 3.698660104717749264e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.329340127708805536e-06 8.821169509079466409e-10 6.013523583746779555e-08 1.022644056237194957e-10 7.318478170546252087e-07 6.221641360527401645e-07 0.000000000000000000e+00
2.625000000000000000e+00 2.104553727821360625e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.933016034645522502e-07 6.530929944629149051e-10 2.271797035008410936e-08 1.384781729801983898e-11 2.152135547891927275e-07 1.813881540323847286e-07 0.000000000000000000e+00
2.875000000000000000e+00 1.327943684475479080e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.510846586950856221e-07 2.608321899420324735e-12 5.844837575756510751e-09 1.844971152852073335e-12 4.315818827916572965e-08 3.596218261236467924e-08 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.532353290523844943e-08 3.604974332757094917e-13 1.327490182691087065e-09 1.522103068638430533e-13 5.493043348822188816e-09 4.439235486846484794e-09 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.373111804321753104e-14 4.098778837093333378e-11 3.616791129655124941e-15 3.956463412389258462e-10 3.034394184555296570e-10 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.275634408165197775e-12 0.000000000000000000e+00 1.815027132648052155e-11 6.017191654485125019e-12 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_y_470_700.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.630962414289133634e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 3.344061922598518206e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.617743055063291311e-14 4.785733990469900229e-11 2.844747919255799181e-15 2.605705997125854418e-11 9.220245508491042353e-12 0.000000000000000000e+00
-6.250000000000000000e-01 1.874854992577345743e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.366120935109475082e-10 4.665987315108599947e-13 1.050954652420316006e-09 2.531985780238578827e-12 4.792964636750648595e-10 3.701657962824176618e-10 0.000000000000000000e+00
-3.750000000000000000e-01 1.247609073645045829e-07 1.928129663960193124e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.572478600164133873e-09 2.639628450163130322e-12 8.523131632080206767e-09 1.844860760707662295e-12 4.298590101200865422e-09 3.773873906932737943e-09 0.000000000000000000e+00
-1.250000000000000000e-01 5.454033711361292583e-07 2.430830045760806549e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.142655329484645181e-08 1.176771924327789663e-10 3.337322253401237994e-08 9.605243611916306180e-12 2.004188323882567839e-08 1.660959856339975492e-08 0.000000000000000000e+00
1.250000000000000000e-01 1.526108736147048327e-06 4.833719928381657890e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.753380865410146594e-08 5.065727763474952035e-10 9.553759719905496491e-08 2.121308769425697459e-11 5.194609630444275729e-08 4.395827859017148141e-08 0.000000000000000000e+00
3.750000000000000000e-01 2.845933044712166401e-06 9.044934643035232326e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.760533435645599475e-08 1.129595001398743976e-09 1.766855375458069738e-07 4.562219968791634512e-11 9.289909915081374514e-08 7.961145322950975721e-08 0.000000000000000000e+00
6.250000000000000000e-01 4.015081398639938864e-06 9.746408965700814353e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.063298027375016441e-07 2.266546923320739033e-09 2.543668203667246875e-07 4.292524161642034324e-11 1.276063377338114986e-07 1.083624208502099852e-07 0.000000000000000000e+00
8.750000000000000000e-01 4.287921829700073944e-06 1.052782091916849872e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.116970872322713719e-07 2.217918847643903591e-09 2.849766386461625598e-07 6.866880314973660375e-11 1.357862735977037502e-07 1.164056068607839617e-07 0.000000000000000000e+00
1.125000000000000000e+00 3.634999299577300417e-06 1.105307396390282494e-07 0.000000000000000000e+00 0.000000000000000000e+00 9.902315709163449894e-08 1.813083701631793928e-09 2.353929539021852316e-07 4.475565036215073434e-11 1.146135308142201206e-07 9.827879002738400146e-08 0.000000000000000000e+00
1.375000000000000000e+00 2.325135575430455331e-06 7.535157686326025476e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.619247699782765972e-08 1.095123627135753620e-09 1.562633547686455948e-07 3.040355717009290827e-11 7.447667218831870480e-08 6.406166031558870577e-08 0.000000000000000000e+00
1.625000000000000000e+00 1.056272512256603312e-06 3.134198658622403088e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.343096833887935003e-08 5.804077703828161446e-10 7.220985226833241626e-08 1.235292667264729321e-11 3.616987645354795974e-08 3.077634522076556985e-08 0.000000000000000000e+00
1.875000000000000000e+00 3.337927023656158764e-07 1.410945731568221714e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.955196598497355385e-08 2.028362912072940517e-10 2.408283951852075402e-08 3.800304716239951098e-12 1.101752299110541284e-08 9.310829318333124839e-09 0.000000000000000000e+00
2.125000000000000000e+00 6.293615186795902232e-08 5.051002436142736183e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.522643781157422580e-09 5.692782114288885259e-11 4.234696144980403635e-09 1.714768765902892667e-12 1.726336172939134384e-09 1.411794066882698390e-09 0.000000000000000000e+00
2.375000000000000000e+00 6.247199022674865397e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.161316564783049343e-10 4.714134417027296894e-14 6.144141321527807067e-10 1.904009803953470919e-14 1.600653833326591878e-10 1.254534419427002169e-10 0.000000000000000000e+00
2.625000000000000000e+00 1.739115749161531813e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.043257318942516157e-12 5.191656278478759364e-16 3.016079759973174540e-12 1.168492149223751813e-12 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_y_700.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 0.000000000000000000e+00 6.916998565230143629e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.250000000000000000e-01 1.030918777959495704e-09 4.271892566050630603e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.668678725273231601e-15 0.000000000000000000e+00 3.979192178503427996e-16 5.111479254914227429e-13 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e-01 1.586892467406635140e-08 9.986795912850586468e-09 2.153514572449727688e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.857966930754543809e-14 8.221510882315322676e-12 1.561970685940686783e-14 3.030075060820567212e-11 1.960976969114969755e-11 0.000000000000000000e+00
-1.250000000000000000e-01 1.036090460802646233e-07 6.823794552800832841e-08 3.356256926095581283e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.812217660479054330e-12 1.249282482453256382e-11 2.205148611351866904e-13 3.551028258883964395e-10 2.830313408406792973e-10 0.000000000000000000e+00
1.250000000000000000e-01 4.084361756292418952e-07 2.265519804463324273e-07 1.774957369993771484e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.196450225892855971e-11 5.187489601950130633e-11 1.220692652969171308e-12 1.724177434367060818e-09 1.428759948519661984e-09 0.000000000000000000e+00
3.750000000000000000e-01 9.814145045363670217e-07 4.630885554707939870e-07 4.981584464200003038e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.476852683927933229e-10 1.412844472133602697e-10 2.815855652718152240e-12 4.482406076164197179e-09 3.934302989429315514e-09 0.000000000000000000e+00
6.250000000000000000e-01 1.567708333401912357e-06 6.981564645573476633e-07 6.669235689723193820e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.899551544026221401e-10 2.329649199931808645e-10 5.410935231633519219e-12 7.218206464798771675e-09 6.346153365049350472e-09 0.000000000000000000e+00
8.750000000000000000e-01 1.717607530959397029e-06 7.597331487383753211e-07 9.399933222046096446e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.435685938502925825e-10 2.593597299409741581e-10 3.929139807238376270e-12 8.054488613141713628e-09 6.927787588534702005e-09 0.000000000000000000e+00
1.125000000000000000e+00 1.349717742007468879e-06 6.278235523408794499e-07 9.650285060459074253e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.556618568877320111e-10 2.131545309009936865e-10 4.635368280881578567e-12 6.350636763050581656e-09 5.395678721142316376e-09 0.000000000000000000e+00
1.375000000000000000e+00 7.218785137622482400e-07 3.921559794169322857e-07 3.175756799443712451e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.345511791460255108e-11 1.190909972926042846e-10 1.742647293607312459e-12 3.211070606979783863e-09 2.787898540832481154e-09 0.000000000000000000e+00
1.625000000000000000e+00 2.546792763024948635e-07 1.714527891150620100e-07 1.132962809168934131e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.671342792418651958e-11 4.713861479286164453e-11 1.098457807768572028e-12 1.001957644675037418e-09 7.950159265902243851e-10 0.000000000000000000e+00
1.875000000000000000e+00 4.823387554278831800e-08 4.032157108466850772e-08 1.336165355570558619e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.175660408216672609e-12 1.878942264444035354e-12 1.962143565922360016e-13 1.343862322615226731e-10 9.298627939337833957e-11 0.000000000000000000e+00
2.125000000000000000e+00 5.024974375961477539e-09 3.123695692572767771e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.159122863426429079e-15 2.179600201457859974e-13 2.655389748718018977e-15 7.508367169448752367e-12 5.634718215461331053e-12 0.000000000000000000e+00
2.375000000000000000e+00 7.938865382393734189e-11 1.080163931273411054e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.216817067111247028e-15 1.369983639049383871e-13 0.000000000000000000e+00
2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_y_omega.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.442884257966075019e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.536142064402091332e-11
-6.250000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.029989146651455006e-06 6.013307221483923166e-13 2.810436389558167761e-12 1.105561933094366157e-11 1.883210691099384603e-13 2.969326873424563757e-10
-3.750000000000000000e-01 0.000000000000000000e+00 1.387923414887673436e-10 4.572573027767299934e-08 1.011460756612485417e-06 3.153522862138494431e-10 2.522824885459941813e-10 4.000462264130509943e-10 2.155342273458524966e-09
-1.250000000000000000e-01 2.006448453368372221e-11 2.453296723738865453e-08 2.125504246663583152e-06 5.187522474782469959e-09 2.975907910911571967e-09 1.565006187948462774e-09 4.532302942772710674e-09 1.253167343638441218e-08
1.250000000000000000e-01 0.000000000000000000e+00 1.802601903290011775e-08 3.267331238934629349e-06 2.038806797009799872e-08 1.011291785338052214e-08 3.755637694687795814e-09 3.180700220070971409e-09 4.305214993559910115e-08
3.750000000000000000e-01 0.000000000000000000e+00 3.890167023381244084e-08 2.751094636021229857e-06 3.993449902014361050e-08 1.712716523528346661e-08 1.005344455064975138e-08 5.316630723683540293e-09 5.162366324937660320e-07
6.250000000000000000e-01 0.000000000000000000e+00 4.554556668729340285e-08 4.826228193176530714e-06 7.455630343046820208e-08 2.764185873185249854e-08 1.300420052273601658e-08 6.913554145315610073e-09 1.246499426071934730e-07
8.750000000000000000e-01 0.000000000000000000e+00 6.920127834334680497e-08 6.059764323354963826e-06 7.776591254273251761e-08 2.710755924935001759e-08 1.390608226141236391e-08 6.722973729113411553e-09 1.401727503227769264e-07
1.125000000000000000e+00 0.000000000000000000e+00 1.049701627548868200e-06 1.793489377730123942e-06 6.143535387729140323e-08 2.050271262288759726e-08 1.257216573640872017e-08 6.836895422517751363e-09 1.136886889854310286e-06
1.375000000000000000e+00 0.000000000000000000e+00 2.508182375855375404e-08 3.450745332126346783e-06 3.651002761347413315e-08 1.587721021653608623e-08 7.963929211540595578e-09 4.334515614038345926e-09 7.311985705368691328e-08
1.625000000000000000e+00 0.000000000000000000e+00 9.078853152955387397e-09 4.557199231042549463e-06 1.403524946774069038e-08 5.749033822270196784e-09 2.985453780086564192e-09 2.197817639784969848e-09 3.905276981699944347e-08
1.875000000000000000e+00 0.000000000000000000e+00 2.687682618130933351e-09 2.390811312033711065e-06 2.477868830485872041e-09 1.322399420073509478e-09 1.419775520082248358e-09 6.530631725990572927e-10 9.618743101665285772e-09
2.125000000000000000e+00 0.000000000000000000e+00 2.143337569390108510e-11 4.047230785506721526e-06 1.309578751560841224e-10 3.089024180070208255e-10 1.961434989534437090e-12 1.233513644201391152e-12 9.340794410468096091e-10
2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.886654577176794215e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.822807166853689255e-08
2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/hist_y_rho.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 3.675048671470163520e-09 1.010275800595979769e-06 0.000000000000000000e+00 2.020208612933317285e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020286151306570242e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.322865105451518620e-10
-8.750000000000000000e-01 0.000000000000000000e+00 1.313715095298190811e-08 5.058738291611846244e-06 0.000000000000000000e+00 2.022445942729214375e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.013033356651273214e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.143909860367326022e-10 0.000000000000000000e+00 5.050505050505050670e-06 2.020642429161714515e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.756623896932287679e-11
-6.250000000000000000e-01 0.000000000000000000e+00 3.802812059611598685e-08 6.131606526687435889e-06 0.000000000000000000e+00 3.088958514286008778e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.182200518775122190e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.878189234321559500e-10 0.000000000000000000e+00 1.052132904868093830e-08 0.000000000000000000e+00 3.030805086695682434e-06 2.024278438419214992e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.383592213261569100e-08
-3.750000000000000000e-01 0.000000000000000000e+00 2.563164723617114129e-07 8.651352898079616761e-06 0.000000000000000000e+00 4.166404789481373000e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.173314442596451898e-06 0.000000000000000000e+00 1.652356518068977338e-09 9.584943099459849350e-10 0.000000000000000000e+00 3.095071191302063215e-09 0.000000000000000000e+00 8.707062888883749717e-09 0.000000000000000000e+00 9.098267872796886180e-06 2.022920173210906496e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.103704365989860247e-06
-1.250000000000000000e-01 0.000000000000000000e+00 8.275524898913908432e-07 1.829108167721832826e-05 0.000000000000000000e+00 5.403367521748770386e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.181525271047872613e-11 0.000000000000000000e+00 3.468405847709259481e-06 0.000000000000000000e+00 1.013127169635408615e-06 2.641000992538752073e-09 0.000000000000000000e+00 1.721648771501492795e-08 0.000000000000000000e+00 2.008976841138690431e-08 0.000000000000000000e+00 1.018028992208286294e-05 4.086830242834290818e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.235976555734297801e-06
1.250000000000000000e-01 0.000000000000000000e+00 1.407341733085882935e-06 1.699621141542417675e-05 0.000000000000000000e+00 8.741433259472399924e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.796169216054749563e-06 1.241081676757569653e-11 6.972912188798671638e-09 6.955980975641396367e-09 0.000000000000000000e+00 4.049205098819089422e-08 0.000000000000000000e+00 4.419147774884613702e-08 1.412546568151812025e-09 1.119434509908603476e-05 5.363854100057279678e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.504541669004990630e-06
3.750000000000000000e-01 0.000000000000000000e+00 2.445835112483621766e-06 2.734534766982583062e-05 0.000000000000000000e+00 7.068752287537367246e-06 0.000000000000000000e+00 1.342191726647871607e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.049058699805402910e-06 0.000000000000000000e+00 1.029618827848774723e-06 1.382550917756386896e-08 0.000000000000000000e+00 6.810703372431209038e-08 0.000000000000000000e+00 8.677692857307037133e-08 2.032385956763922406e-10 2.447759135440092594e-05 5.154713119505444687e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.853460038621363926e-06
6.250000000000000000e-01 0.000000000000000000e+00 3.275340118359955813e-06 3.149769477990768538e-05 1.469709621180914292e-11 5.488915314033763098e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.783565910534081466e-11 0.000000000000000000e+00 6.296171724637512027e-06 0.000000000000000000e+00 2.082517723572415034e-08 1.943298065591890476e-08 0.000000000000000000e+00 1.006403899423136203e-07 0.000000000000000000e+00 1.008628830730896992e-07 1.193116740032859818e-09 2.951789279088402310e-05 5.173365788800554002e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.024218628385346714e-06
8.750000000000000000e-01 0.000000000000000000e+00 3.401323734213340348e-06 3.543101027345196363e-05 1.407720459693039905e-11 7.344031343681949819e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.555990151214406074e-11 4.886944504111106818e-11 3.131644544663389026e-06 0.000000000000000000e+00 6.828543764073736092e-08 1.889306282723357436e-08 0.000000000000000000e+00 1.124310427674153868e-07 0.000000000000000000e+00 1.121114134384441758e-06 1.182013849830917792e-09 2.152942524317052070e-05 6.173262626341779059e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.045570516452680718e-06
1.125000000000000000e+00 0.000000000000000000e+00 2.846923487696466040e-06 2.692048473039186570e-05 0.000000000000000000e+00 6.137574070244006972e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.808095270606625008e-06 0.000000000000000000e+00 2.870411720961583345e-08 1.889215039811440506e-08 0.000000000000000000e+00 1.127694052625258138e-07 1.087459355892780805e-11 1.010187949921706862e-07 1.350028271930667557e-09 1.743384684452638857e-05 1.266444606775887774e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.892671370298911285e-06
1.375000000000000000e+00 0.000000000000000000e+00 2.017498079698674359e-06 2.485241398455106541e-05 0.000000000000000000e+00 7.954845465535162740e-06 0.000000000000000000e+00 2.136480369868228040e-11 0.000000000000000000e+00 4.174300694791982991e-11 6.119007451703361988e-06 0.000000000000000000e+00 1.238677558305908292e-08 1.111901049732720925e-08 0.000000000000000000e+00 5.307873076520908312e-08 0.000000000000000000e+00 6.683791552365594000e-08 3.011963660051391053e-10 2.639670835479711355e-05 1.054574907523456791e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.624459243015468264e-06
1.625000000000000000e+00 0.000000000000000000e+00 1.184081176559451421e-06 1.450650734705446889e-05 0.000000000000000000e+00 5.583358788199520927e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.663034088456007543e-06 0.000000000000000000e+00 5.084312578265882959e-09 4.426645837187239627e-09 0.000000000000000000e+00 3.405644475021828570e-08 0.000000000000000000e+00 4.377082159437903447e-08 3.517011365370725722e-10 2.035825178329201426e-05 2.231668165610960827e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.332740618024434991e-06
1.875000000000000000e+00 0.000000000000000000e+00 4.806529200463062427e-07 1.612540907509065773e-05 0.000000000000000000e+00 6.243039689144468736e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.209719762645112303e-06 0.000000000000000000e+00 7.963043640704517916e-09 1.203520885709607755e-09 0.000000000000000000e+00 9.629880430229319586e-09 0.000000000000000000e+00 1.322072533324336297e-08 0.000000000000000000e+00 1.214398508040147349e-05 1.036684354804724665e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.099390810466625455e-06
2.125000000000000000e+00 0.000000000000000000e+00 1.547609747333498796e-07 7.313562298373730400e-06 0.000000000000000000e+00 1.069717436535872789e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.097338685408386195e-06 0.000000000000000000e+00 1.125236242253782138e-09 1.236466291357123889e-10 0.000000000000000000e+00 1.140308865986440358e-09 0.000000000000000000e+00 4.728812282019499999e-09 0.000000000000000000e+00 1.213402528782199987e-05 1.011838594803322045e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.053135175043668203e-06
2.375000000000000000e+00 0.000000000000000000e+00 6.859904273805577725e-08 1.028121758039212772e-05 0.000000000000000000e+00 1.032170654619345727e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.015805332556619598e-06 0.000000000000000000e+00 3.482236191815962484e-11 8.086180406469445498e-11 0.000000000000000000e+00 2.959838907633882935e-10 0.000000000000000000e+00 5.112740347875907901e-10 0.000000000000000000e+00 6.061441534294547448e-06 1.010117361660379765e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.022877814776812570e-06
2.625000000000000000e+00 0.000000000000000000e+00 1.969835971238336868e-09 6.065605231239922104e-06 0.000000000000000000e+00 1.011294082776185082e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.031025266085255219e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.795800831998997464e-09 0.000000000000000000e+00 4.040416604357723171e-06 2.597743425502895126e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.659845613903025300e-10
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.030303030303030487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.020202020202020183e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.327943684475479080e-10
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010101010101010092e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/other.version.dat <==
smash_version: SMASH-1.6


==> anc/dileptons/AgAg/plot_hist.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import os
import argparse  # command line argument parser
from definitions import *  # IMPORT BINS, LINESTYLES AND CHANNELS

matplotlib.rcParams.update({'font.size': 18,
                            'axes.labelsize': 24,
                            'xtick.labelsize': 18,
                            'ytick.labelsize': 18,
                            'legend.fontsize': 19,
                            'mathtext.default':'rm'})

desc = """
        Plotting script for dilepton analysis.

        """

parser = argparse.ArgumentParser(description=desc)
parser.add_argument("system", help="collision system that was used")
parser.add_argument(
    "energy", help="kinetic energy (Ekin) per nucleon of target")
parser.add_argument("data_dir", nargs='?', default="",
                    help="directory containing the experimental data")
args = parser.parse_args()

plot_with_data = False
if args.data_dir != "":
    plot_with_data = True
    print "Plotting with (HADES) data ..."

cross_sections_dict = {"pp1.25": 46.96,
                       "np1.25": 40.0,
                       "pp2.2": 42.16,
                       "pp3.5": 43.40,
                       "pNb3.5": 848.0}

def version():
    data = np.genfromtxt("other.version.dat", dtype='str')
    return data[1]

def normalization_AA():  # CC and ArKCl
    with open("other.avg_pion.dat") as avg:
        raw_norm = np.loadtxt(avg)
        norm_AA = raw_norm[1]  # use average of (n_piz+n_pim)/2
        print "Using avg. no. of pion =", norm_AA, "for normalization off AA spectra ..."
    return norm_AA

# create wider bins


def rebin(x, y, ch, bin_factor):

    if bin_factor == 0:
        return x, y

    cut = len(x) % bin_factor
    if cut > 0:
        x = x[:-cut]
        y = y[:, :-cut]

    x_new_list = []
    y_new_list = [[] for i in range(ch)]

    for i in range(0, len(x), bin_factor):
        x_new_list.append(sum(x[i: i + bin_factor]) / bin_factor)
        for c in range(ch):
            y_new_list[c].append(sum(y[c][i: i + bin_factor]) / bin_factor)

    x_new = np.asarray(x_new_list)
    len(x_new)
    y_new = [[] for i in range(ch)]
    for c in range(ch):
        y_new[c] = np.asarray(y_new_list[c])
        len(y_new[c])

    return x_new, y_new


def plot(name, bin_factor, ch_list, style_dict, datafile="", cut_legend=""):

    print "Plotting %s histogram ..." % name

    n_ch = len(ch_list)

    # import hist_data
    with open("hist_" + name + ".txt") as df_smash:
        data = np.loadtxt(df_smash, delimiter=' ', unpack=True)

    bin_centers = data[0, :]
    hist = data[1:n_ch + 1, :]

    # make dN/dx plot
    bin_width = bin_centers[1] - bin_centers[0]
    hist_dx = hist[:] / bin_width

    # renormalize for data comparison (currently only mass spectra compared with data)
    if datafile != "":
        # do cross section plot for pp, data in mub
        if args.system == "pp" or args.system == "np" or args.system == "pNb":
            hist_dx = hist_dx * \
                cross_sections_dict[args.system + args.energy] * 1000
        # spectra for CC is normalized with averaged number of pions
        if args.system == "CC" or args.system == "ArKCl":
            hist_dx = hist_dx / normalization_AA()

    # rebin
    bin_centers_new, hist_new = rebin(bin_centers, hist_dx, n_ch, bin_factor)

    # for storing dat files
    store_x = bin_centers_new
    store_y = []
    store_y_labels = []

    # plotting
    if name == "mass_rho":
        plt.plot(bin_centers_new, sum(hist_new),
             label=r'$\rho\rightarrow e^+e^-$', color='b', linewidth=4)
        store_y.append(sum(hist_new))
        store_y_labels.append(r'$\rho\rightarrow e^+e^-$')

    else:
        plt.plot(bin_centers_new, sum(hist_new),
             label="all", color='k', linewidth=4)
        store_y.append(sum(hist_new))
        store_y_labels.append("all")

    for i in range(len(ch_list)):


        if name == "mass_rho":
          if i in [1,2,4,9,14,16]:
            plt.plot(bin_centers_new, hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=3)
            store_y.append(hist_new[i])
            store_y_labels.append(ch_list[i])
        else:
            store_y.append(hist_new[i])
            store_y_labels.append(ch_list[i])
            if i in [2]:
                plt.plot(bin_centers_new[60:],
                    hist_new[i][60:], style_dict["l_style"][i], label=ch_list[i], linewidth=3)
            else:
                plt.plot(bin_centers_new,
                    hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=3)


    # plot AuAu addtionally
    if name =="mass":

        with open("../AuAu/hist_mass.txt") as df_smash:
            data = np.loadtxt(df_smash, delimiter=' ', unpack=True)

        bin_centers = data[0, :]
        hist = data[1:n_ch + 1, :]

        # make dN/dx plot
        bin_width = bin_centers[1] - bin_centers[0]
        hist_dx = hist[:] / bin_width

        # rebin
        bin_centers_new, hist_new = rebin(bin_centers, hist_dx, n_ch, bin_factor)

        # plotting

        plt.plot(bin_centers_new, sum(hist_new),
                     label="AuAu at 1.23A GeV", color='k', alpha=0.5, linewidth=4)
        store_y.append(sum(hist_new))
        store_y_labels.append("AuAu at 1.23A GeV")



    # plot data
    if datafile != "":
        with open(os.path.join(args.data_dir, datafile)) as df:
            data = np.loadtxt(df, unpack=True)

        x_data = data[0, :]
        y_data = data[1, :]
        y_data_err = data[2, :]

        plt.errorbar(x_data, y_data, yerr=y_data_err,
                     fmt='ro', ecolor='k', label="HADES")

    # plot style
    # plot style
    if name =="mass":
        leg = plt.legend(bbox_to_anchor=(0.26, 0.65), loc=3, ncol=2,
                     borderaxespad=0, fancybox=True, title=args.system + " at " + args.energy + "A GeV " + cut_legend)
    elif name == "mass_rho":
        leg = plt.legend(bbox_to_anchor=(0.45, 0.50), loc=3, ncol=1,
                                 borderaxespad=0, fancybox=True, title=args.system + " at " + args.energy + "A GeV " + cut_legend)

    else:
        leg = plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=1, mode="expand",
                     borderaxespad=0, fancybox=True, title=args.system + " at " + args.energy + "A GeV " + cut_legend)
    plt.annotate("SMASH-1.6", xy=(0.01, 1.03), xycoords='axes fraction', bbox=dict(boxstyle="round", fc="w"), fontsize=14)
    if name == "mass_rho":
        plt.xlim(0.8, 1.4)
    else:
        plt.xlim(style_dict["x_min"], style_dict["x_max"])
    plt.ylim(style_dict["y_min"], style_dict["y_max"])
    plt.xlabel(style_dict["xlab"])
    plt.ylabel(style_dict["ylab"])
    plt.yscale('log', nonposy='clip')
    plt.savefig("plot_" + name + ".pdf",
                bbox_extra_artists=(leg,), bbox_inches='tight')
    plt.cla()

    # save data file
    store_y_arr = np.asarray(store_y)
    head = name + "    " + '    '.join(store_y_labels) + "\n[Units = GeV]"
    np.savetxt("plot_" + name + ".dat", np.column_stack((store_x[:,None], np.transpose(store_y_arr))), header=head)


# PLOTS #

# rebinning factors (no rebinning for now)
mass_bf = 0
pt_bf = 0
rap_bf = 0

# mass spectra where data is available
if plot_with_data:
    if args.system == "pp" or args.system == "np":
        plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
             datafile=args.system + args.energy + "mass.txt")
    if args.system == "pNb":
        plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
             datafile=args.system + args.energy + "mass.txt")
        plot("mass_0_800", mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
             datafile=args.system + args.energy + "mass_0_800.txt")
        plot("mass_800",   mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
             datafile=args.system + args.energy + "mass_800.txt")
    if args.system == "CC" or args.system == "ArKCl":
        plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_CC_ArKCl,
             datafile=args.system + args.energy + "mass.txt")
else:
    plot("mass", mass_bf, ch_list_main, style_dict_mass)


# pt spectra where data is available
if plot_with_data and args.system == "pp" and args.energy == "3.5":
        plot("pt_0_150",     pt_bf,   ch_list_main, style_dict_pt_w_data,
             datafile=args.system + args.energy + "pt_0_150.txt", cut_legend=", m < 150 MeV")
        plot("pt_150_470",   pt_bf,   ch_list_main, style_dict_pt_w_data,
             datafile=args.system + args.energy + "pt_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
        plot("pt_470_700",   pt_bf,   ch_list_main, style_dict_pt_w_data,
             datafile=args.system + args.energy + "pt_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
        plot("pt_700",       pt_bf,   ch_list_main, style_dict_pt_w_data,
             datafile=args.system + args.energy + "pt_700.txt", cut_legend=", 700 MeV < m")
# else:
#     plot("pt_0_150",   pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", m < 150 MeV")
#     plot("pt_150_470", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 150 MeV < m < 470 MeV")
#     plot("pt_470_700", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 470 MeV < m < 700 MeV")
#     plot("pt_700",     pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 700 MeV < m")


# y spectra where data is available
if plot_with_data and args.system == "pp" and args.energy == "3.5":
        plot("y_0_150",      rap_bf,  ch_list_main,  style_dict_y_w_data,
             datafile=args.system + args.energy + "y_0_150.txt", cut_legend=", m < 150 MeV")
        plot("y_150_470",    rap_bf,  ch_list_main,  style_dict_y_w_data,
             datafile=args.system + args.energy + "y_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
        plot("y_470_700",    rap_bf,  ch_list_main,  style_dict_y_w_data,
             datafile=args.system + args.energy + "y_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
        plot("y_700",        rap_bf,  ch_list_main,  style_dict_y_w_data,
             datafile=args.system + args.energy + "y_700.txt", cut_legend=", 700 MeV < m")
# else:
#     plot("y_0_150",   rap_bf,   ch_list_main,  style_dict_y, cut_legend=", m < 150 MeV")
#     plot("y_150_470", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 150 MeV < m < 470 MeV")
#     plot("y_470_700", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 470 MeV < m < 700 MeV")
#     plot("y_700",     rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 700 MeV < m")
#

# spectra where no data is available
plot("pt",             pt_bf,   ch_list_main,  style_dict_pt)
plot("y",       rap_bf,  ch_list_main,  style_dict_y)

# origin plots
plot("mass_rho",       mass_bf, ch_list_rho,   style_dict_mass_origin)
plot("mass_omega",     mass_bf, ch_list_omega, style_dict_mass_origin)

plot("pt_rho",         pt_bf,   ch_list_rho,   style_dict_pt_origin)
plot("pt_omega",       pt_bf,   ch_list_omega, style_dict_pt_origin)

plot("y_rho",   rap_bf,  ch_list_rho,   style_dict_y_origin)
plot("y_omega", rap_bf,  ch_list_omega, style_dict_y_origin)


==> anc/dileptons/AgAg/plot_mass.dat <==
# mass    all    $\rho \rightarrow e^+e^-$    $\omega \rightarrow e^+e^-$    $\phi \rightarrow e^+e^-$    $\pi^0 \rightarrow \gamma e^+e^-$    $\eta \rightarrow \gamma e^+e^-$    $\eta' \rightarrow \gamma e^+e^-$    $\omega \rightarrow \pi^0 e^+e^-$    $\phi \rightarrow \pi^0 e^+e^-$    $\Delta^0\rightarrow n e^+e^-$    $\Delta^+ \rightarrow p e^+e^-$    AuAu at 1.23A GeV
# [Units = GeV]
6.666666666666667095e-03 6.328392586057788094e+00 1.818181818181819134e-02 1.212121212121212771e-03 7.575757575757575751e-05 6.163490660142546318e+00 4.115657759650685060e-02 2.851282583115080933e-05 1.211888918352686589e-03 5.297226586878646292e-06 5.527472515501262451e-02 4.775522722325480779e-02 8.157236757916621173e+00
2.000000000000000042e-02 1.720659507129212118e+00 8.181818181818182462e-03 3.787878787878788418e-04 0.000000000000000000e+00 1.670997113756433450e+00 1.150847621426695153e-02 5.933200602284635751e-06 3.394004174158359011e-04 1.256565964760751371e-06 1.568358085377196190e-02 1.356314006015072425e-02 2.206269514706824530e+00
3.333333333333333287e-02 9.044728337804477381e-01 4.393939393939394478e-03 7.575757575757575751e-05 0.000000000000000000e+00 8.760217461728577737e-01 6.887319816887239529e-03 3.404727087930340215e-06 1.963665523416224009e-04 7.484051388405421418e-07 9.052523175853454881e-03 7.841027960583751844e-03 1.163717459709427526e+00
4.666666666666666879e-02 5.447593334272207155e-01 3.636363636363637662e-03 2.272727272727272996e-04 0.000000000000000000e+00 5.241975593894212526e-01 4.805062426518322966e-03 2.371579084235332670e-06 1.389695561450166939e-04 3.828734756614184808e-07 6.298103621972532713e-03 5.453247616967203497e-03 7.026311166638400385e-01
5.999999999999999778e-02 3.337492497339817343e-01 3.181818181818180189e-03 2.272727272727272996e-04 0.000000000000000000e+00 3.176335281628485663e-01 3.720387902337088642e-03 1.931149099456825136e-06 1.088100385160637210e-04 4.039979465191129081e-07 4.757586544677333898e-03 4.117511029465793435e-03 4.295067903230591067e-01
7.333333333333333370e-02 1.953449719753316272e-01 1.666666666666667207e-03 7.575757575757575751e-05 0.000000000000000000e+00 1.835034373478388048e-01 2.994229287982360342e-03 1.186007657583249194e-06 8.817802347935124361e-05 3.644909835598015031e-07 3.760513919264537805e-03 3.254638655701184990e-03 2.520611071296314787e-01
8.666666666666666963e-02 1.062728559703142450e-01 1.969696969696969804e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.600566916723246580e-02 2.530719262825055407e-03 1.201696916539509698e-06 7.273458375890673141e-05 2.332256991721773600e-07 3.051839568728999426e-03 2.640761495456146746e-03 1.363026284684196732e-01
1.000000000000000056e-01 5.022200994474373958e-02 1.515151515151515584e-03 7.575757575757575751e-05 0.000000000000000000e+00 4.163320472745844769e-02 2.236575082390592373e-03 7.059694286990879005e-07 6.419521210337173595e-05 2.404367199430580655e-07 2.516648060552968691e-03 2.179531365180617693e-03 6.362513149496210052e-02
1.133333333333333415e-01 1.928516739360025545e-02 7.575757575757577919e-04 7.575757575757575751e-05 0.000000000000000000e+00 1.264841257001696022e-02 1.836016356916403544e-03 7.816030333858598785e-07 5.601556698358167838e-05 1.793615810344057674e-07 2.096349986723868800e-03 1.814078615011687629e-03 2.522241108376758675e-02
1.266666666666666774e-01 7.017472236283220713e-03 3.787878787878788418e-04 7.575757575757575751e-05 0.000000000000000000e+00 1.642212799748042412e-03 1.599895164580036064e-03 5.458443373061039748e-07 4.735414387583118532e-05 1.435450868295036271e-07 1.753995021671518259e-03 1.518780262438201986e-03 9.767171370213240111e-03
1.400000000000000133e-01 5.359746816456229315e-03 1.136363636363636742e-03 2.021792713588741885e-09 0.000000000000000000e+00 7.969312491499141031e-06 1.427445326924604635e-03 6.611204710379643819e-07 4.466191781969846891e-05 1.523548525632154827e-07 1.469671905519046549e-03 1.272819220221429754e-03 6.702986303443372179e-03
1.533333333333333215e-01 4.058221148890146616e-03 3.787878787878788418e-04 7.434353750734184769e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.270925580716979718e-03 3.513138665996826329e-07 3.965174482219718794e-05 1.058301109745251609e-07 1.229083124425869519e-03 1.064972138652305099e-03 5.787307864457922994e-03
1.666666666666666852e-01 3.851692286204537376e-03 6.818181818181819802e-04 7.249631930087722042e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.148097976898031702e-03 5.374896774299245661e-07 3.753448099987523464e-05 1.168652132925352555e-07 1.024011054082839137e-03 8.870799182140093114e-04 4.641341211767495249e-03
1.799999999999999933e-01 3.538100290275505207e-03 8.333333333333336037e-04 6.368861095262726547e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.023048333209564901e-03 5.670967291783858091e-07 3.411952652539569441e-05 1.079731333026436043e-07 8.484005917623642845e-04 7.348348246297384820e-04 4.270302519473035893e-03
1.933333333333333570e-01 2.545248520033758198e-03 3.030303030303030300e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.087808900430606115e-04 6.173904351642999746e-07 3.196208191621151534e-05 9.922966876987000191e-08 6.970161727776257119e-04 6.037424521626234180e-04 4.501105852111366747e-03
2.066666666666666652e-01 2.274850867812813066e-03 3.030303030303030300e-04 6.503615802005342805e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.176808452471393072e-04 3.952708015445379593e-07 2.956779150229591513e-05 8.243949339247246750e-08 5.674150871671755376e-04 4.916429725509087641e-04 2.872595613156397540e-03
2.200000000000000289e-01 1.996725362522666376e-03 3.030303030303030300e-04 2.863179001808568335e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.828017448510702150e-04 2.736665861781786133e-07 2.839987950476172059e-05 6.736671330362794791e-08 4.572177055205717570e-04 3.963029062983921430e-04 2.536105503137337219e-03
2.333333333333333370e-01 1.846169536746197987e-03 4.545454545454545993e-04 1.868959106608890559e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.662554583512737480e-04 3.300818084181722737e-07 2.556428578650562030e-05 5.581089341351679796e-08 3.646598801507578108e-04 3.160689741442857686e-04 1.665613168852499940e-03
2.466666666666667007e-01 1.589664721947933908e-03 3.787878787878788418e-04 5.453910435498766462e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.933207795381829647e-04 3.871466701819236848e-07 2.416164067149959770e-05 9.037114335195918150e-08 2.886754910602094869e-04 2.497023097216412670e-04 1.849221961059516976e-03
2.600000000000000089e-01 1.382426770389928684e-03 3.787878787878788418e-04 9.526076321710837800e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.473013983328898222e-04 2.378056480535361871e-07 2.301524939163856502e-05 4.597512697636198111e-08 2.270195982965099262e-04 1.964927884842708917e-04 1.863804213635508744e-03
2.733333333333333171e-01 1.232030136924627730e-03 3.901239014485552111e-04 6.160059536514624472e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.819132588652180987e-04 2.074136031017240209e-07 2.089454196718369677e-05 4.406410158666021311e-08 1.784348009339188981e-04 1.542520964685485489e-04 1.421976307209997384e-03
2.866666666666666807e-01 9.565918571812393086e-04 2.166591828304270813e-04 1.118497472704711279e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.467441516128168688e-04 2.067755376777244146e-07 1.936167976539873126e-05 3.825044641108515169e-08 1.407215072917527773e-04 1.216753349697078854e-04 1.118145708326677987e-03
3.000000000000000444e-01 9.198188539241822139e-04 2.858136090181130629e-04 1.578926173424683902e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.910036851167370073e-04 2.157506793270993595e-07 1.893892323594845980e-05 3.919757680782577257e-08 1.116210694437617430e-04 9.639735711924010979e-05 9.257315370615691033e-04
3.133333333333333526e-01 8.147554442320770283e-04 2.753014625189028827e-04 8.949299957228165869e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.458901088902567394e-04 1.894041768926035280e-07 1.803146461761406325e-05 2.753377108589296247e-08 8.925674167152423174e-05 7.710942862857231555e-05 8.810803552721460262e-04
3.266666666666666607e-01 7.724509614070438658e-04 3.113744169488635687e-04 1.236590680601239121e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.971167537120058318e-04 1.771462631444321320e-07 1.734201685529974292e-05 3.612712122233603590e-08 7.199150703155696726e-05 6.204708666893843502e-05 7.336708103212305401e-04
3.400000000000000244e-01 6.538885020492918266e-04 2.568452266693638459e-04 1.607622149879808649e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.555580451034554436e-04 1.743153645251166791e-07 1.625524724596677544e-05 2.186236180442849373e-08 5.853220602867883967e-05 5.042537777669908245e-05 6.608200687438607612e-04
3.533333333333333881e-01 5.900925679803316727e-04 2.572161726636661323e-04 8.208464567054281425e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.201352239966318904e-04 1.336499507835911453e-07 1.557631258838180918e-05 2.386412843736473001e-08 4.777667545216286135e-05 4.102220463321369561e-05 6.142047055206796688e-04
3.666666666666666963e-01 5.158398816757075187e-04 2.271366147523634508e-04 9.635109689058985019e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.904801613673500437e-04 1.594510407236425897e-07 1.563573217669352337e-05 1.712638442430962795e-08 3.912619284394918117e-05 3.364949342114439290e-05 5.331705357705133694e-04
3.800000000000000044e-01 4.568242843027142805e-04 2.138908718043228520e-04 4.705466754821641850e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.637675775766067327e-04 1.391674038539770797e-07 1.444673174361303644e-05 1.457854049894581967e-08 3.215802129915368366e-05 2.770186917984345334e-05 4.732917088078560834e-04
3.933333333333333681e-01 4.112570520629730696e-04 2.094536188759674969e-04 3.809386828258097267e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.345308436965825152e-04 1.428545758458277364e-07 1.381080501963934690e-05 1.052320104152713743e-08 2.664063155201378254e-05 2.285838831362449773e-05 4.157259417355454296e-04
4.066666666666667318e-01 3.755853405066171546e-04 1.978284725392164326e-04 1.035051322828526838e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.128999294275791882e-04 1.402824315396555832e-07 1.334580066817267748e-05 7.959264792620990130e-09 2.207487057013657808e-05 1.893751237689474923e-05 3.697542120125820483e-04
4.200000000000000400e-01 3.262545503665810281e-04 1.788210035582000004e-04 1.251452944596671719e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.805711405149269739e-05 2.179292278203035471e-07 1.254354776008179107e-05 6.892288705655812684e-09 1.834370506537835551e-05 1.574982896893550258e-05 3.272739875909444571e-04
4.333333333333333481e-01 2.868902020929036496e-04 1.697030319647804570e-04 6.600152710916583366e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.997682597839810015e-05 1.081514184456234191e-07 1.216018661627143912e-05 4.962411836052049699e-09 1.524485048729791250e-05 1.309204050495750102e-05 3.025050354480949850e-04
4.466666666666666563e-01 2.529818673440045566e-04 1.603480428234460868e-04 5.186697653150436962e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.215911043806767373e-05 7.233949352103370769e-08 1.161957737376592581e-05 3.024912251516928831e-09 1.271467676295546056e-05 1.087839788684643585e-05 2.573662417810387956e-04
4.600000000000000200e-01 2.161546939013222297e-04 1.461528105409306579e-04 2.371981394865027702e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.692232010363845053e-05 1.171298293906478158e-07 1.078280038534887883e-05 2.484496697017966779e-09 1.067607055617455959e-05 9.129096594276973534e-06 2.366076486298289991e-04
4.733333333333333837e-01 1.973083364767064577e-04 1.393606478996087402e-04 5.969793122764020580e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.456176219002222477e-05 8.029828596504209062e-08 1.082599531749407351e-05 3.508897578833372717e-09 8.874792616700128247e-06 7.631538146573408908e-06 2.082591603621638957e-04
4.866666666666666918e-01 1.773031931604977080e-04 1.310897754283996911e-04 6.330398247322219467e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.563896146970781672e-05 6.564535134924233087e-08 1.034568121582258339e-05 2.588343731757399441e-09 7.480183931096605189e-06 6.349959173067818754e-06 1.852774426116802391e-04
5.000000000000000000e-01 1.519935551361138151e-04 1.204622176088204213e-04 1.583319915006077755e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.163713642166809176e-06 5.619331301104901160e-08 1.013841444739879390e-05 9.029888817160349595e-10 6.232216788757341197e-06 5.356576432071621447e-06 1.620049185300270658e-04
5.133333333333334192e-01 1.400726868472960897e-04 1.119646379803541475e-04 5.192004790309215541e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.522479507273214327e-06 7.277653690268859845e-08 9.602202125502381304e-06 1.147593627248074330e-09 5.262055938423148887e-06 4.455382374904025088e-06 1.453334769379642326e-04
5.266666666666666163e-01 1.289069978381536866e-04 1.060600160180006577e-04 4.033191433147619561e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.818272809888024706e-07 4.782236999296788796e-08 9.601104800765593178e-06 1.575810792757735752e-09 4.408004735486599149e-06 3.773455388978682104e-06 1.401381314913521412e-04
5.400000000000000355e-01 1.206028299953077208e-04 1.011174324960555581e-04 3.691578096274670869e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.969490311164021531e-08 4.012642893689200801e-08 8.797852246289775759e-06 1.512723133377712218e-09 3.699733185960646657e-06 3.164899915545164996e-06 1.280569232266621203e-04
5.533333333333334547e-01 1.133556151767910604e-04 9.649708833462949541e-05 2.554568991280867579e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.155742855298795402e-12 5.037042459912194455e-08 8.502838011278087760e-06 9.891824749613698934e-10 3.108248108575066095e-06 2.641504968210623058e-06 1.181237912181122487e-04
5.666666666666666519e-01 1.040517423713319123e-04 8.838660024987960351e-05 2.751872524977081444e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.152613815820460423e-08 8.007379329511972614e-06 2.271576252753154214e-09 2.619937389265861300e-06 2.212155163286448604e-06 1.177815996052079762e-04
5.800000000000000711e-01 9.554091479849370757e-05 8.272539229901375421e-05 1.581047007051915849e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.845561683805568923e-08 7.129115022334900446e-06 1.496094134290960492e-09 2.174621372747130415e-06 1.870787386373651147e-06 9.661125562211177577e-05
5.933333333333333792e-01 9.330089614136635875e-05 8.164177595227121390e-05 1.572226161213062338e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.693972728091742258e-08 6.655530047177420685e-06 1.127317544867083567e-09 1.820363108886288028e-06 1.562933826992572466e-06 9.478915744293412739e-05
6.066666666666666874e-01 8.493215474391392357e-05 7.493525624192923218e-05 1.137879969853756287e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.148215253742992362e-08 5.968649053155658265e-06 6.452459873489305396e-10 1.542601805752725085e-06 1.315640274697766613e-06 9.188896547221625164e-05
6.200000000000001066e-01 8.223814435213385105e-05 7.372549529781978321e-05 1.867032112849643815e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.089288155051487879e-08 4.242428403365914040e-06 7.941935756962470482e-10 1.274000119237061342e-06 1.097501343735251043e-06 8.592009542924980642e-05
6.333333333333333037e-01 7.718466654225820760e-05 7.132175285602573422e-05 1.468088856626151310e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.511736669808935037e-08 2.326835163041159104e-06 8.159477251687989824e-10 1.099301464981707818e-06 9.427548871601906996e-07 8.200864163561857021e-05
6.466666666666667229e-01 7.344516140152957805e-05 6.960182897208242521e-05 1.229293918502751525e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.050416684636130586e-08 8.948673982381069996e-07 5.761471517180042348e-10 9.228932318510306202e-07 7.751975668571850257e-07 7.521103198830909160e-05
6.600000000000000311e-01 7.448441399189314885e-05 7.090679125612011583e-05 1.685075904619319802e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.399733834813745486e-08 4.359771149665482144e-07 6.977327987678534647e-10 7.695537138570346341e-07 6.623209311832125977e-07 7.701644634908427593e-05
6.733333333333333393e-01 7.225106814054673625e-05 6.906721179523372999e-05 1.766248635382006832e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.281648021125368454e-08 2.076982396999510276e-07 6.306607595045375757e-10 6.457121762376687978e-07 5.407501530226283733e-07 7.680411670220895057e-05
6.866666666666667584e-01 7.309588947367608679e-05 7.024204154250603051e-05 1.749321524355629608e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.909750684909886198e-08 1.016091513435043107e-07 4.391720589882318307e-10 5.273678267134735253e-07 4.560127498493597843e-07 7.245292092889770602e-05
6.999999999999999556e-01 7.305500731492783591e-05 7.008662160240060779e-05 2.072014910949980385e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.756933027388048783e-09 4.773448528488161994e-08 3.139621747242274860e-10 4.500106411484952387e-07 3.885547799417593349e-07 7.516605779898145347e-05
7.133333333333333748e-01 7.379181108660732712e-05 7.070227504723984124e-05 2.351414369104286250e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.039964170670516782e-08 2.656278200534618181e-08 3.640452888977454968e-10 3.795020772784907685e-07 3.212931239837657040e-07 7.808840630767698542e-05
7.266666666666667940e-01 7.422645960795997084e-05 7.066478498881810164e-05 2.946246652907065653e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.089916304917864643e-08 1.457233405901062185e-08 2.392694844764587510e-10 3.155645869151617800e-07 2.741526127269915458e-07 7.477765770349450991e-05
7.399999999999999911e-01 7.434386461060009149e-05 6.943451091807752542e-05 4.397514302175231883e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.788779125605140161e-09 9.237167610917376970e-09 1.853405158536783320e-10 2.650507034162951639e-07 2.285773996786591696e-07 7.342907531199999486e-05
7.533333333333334103e-01 7.177494219403972829e-05 6.320248584715922535e-05 8.150954304582803364e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.155337237267451089e-09 4.122569938338557596e-09 1.663203530076484649e-10 2.199161395627762837e-07 1.881416752062971280e-07 7.100460124814962897e-05
7.666666666666667185e-01 7.949753294430708162e-05 5.433703168848680738e-05 2.480044135145334595e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.002871399896045322e-09 2.721126285316984281e-09 1.151847700470098089e-10 1.891290473979825438e-07 1.620916745136887972e-07 7.282492425847940896e-05
7.800000000000000266e-01 2.034899936844922501e-04 4.574315096385193929e-05 1.574535823966566697e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.107124703198809057e-09 1.570464787145524207e-09 1.141092861103629758e-10 1.523715580062331509e-07 1.340970672009641431e-07 1.653498054203781157e-04
7.933333333333334458e-01 8.136428407570038394e-05 3.531159501259067263e-05 4.581342084536471810e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.769145780386055155e-09 9.905775652584841342e-10 8.483368658853034739e-11 1.273937218787247937e-07 1.060299388340360114e-07 6.907525419107010082e-05
8.066666666666666430e-01 3.660831939068154479e-05 2.649368179731732909e-05 7.074211452090199269e-06 2.835748281676189290e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.270676836683030814e-09 6.379840187231437640e-10 4.853353879471639689e-11 1.088520030614109857e-07 9.286866214221521795e-08 3.275285096689230311e-05
8.200000000000000622e-01 2.137457124031769172e-05 1.875351271184638936e-05 2.455940056204278193e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.275274475522832102e-09 3.860473881699965682e-10 3.146954436026932382e-11 8.822875422024083151e-08 7.319692663873028705e-08 2.117710257408499583e-05
8.333333333333334814e-01 1.469856854540843580e-05 1.344926584964986848e-05 1.116190270460817334e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.045288216407709704e-09 2.160968165085776074e-10 3.435052076665271745e-11 7.149138251589348723e-08 5.932530722817124595e-08 1.449736109636811354e-05
8.466666666666666785e-01 1.037789336186712048e-05 9.604022317725343359e-06 6.593371679567952023e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.306729460116585698e-09 1.450905024491838676e-10 2.202537184117415668e-11 5.872776600458870806e-08 5.433226484598741529e-08 1.011617731759469379e-05
8.600000000000000977e-01 7.397566110249082960e-06 6.941124797777593586e-06 3.655798890206417591e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.088632970610435728e-10 1.088552511063949734e-10 1.027862995284029242e-11 4.749780782119994542e-08 4.243561845152677548e-08 7.075773901092739268e-06
8.733333333333332948e-01 5.119608427032554276e-06 4.840412360528700398e-06 2.009576533954297649e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.917795128430427057e-10 7.134543652357392708e-11 2.719201812707304670e-12 3.974623750589837212e-08 3.782633145134669435e-08 4.851878794648235187e-06
8.866666666666667140e-01 3.729738587277837766e-06 3.514610696411677104e-06 1.519221779999737015e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.443442731139739093e-10 6.054441351572663902e-11 3.152753420108759696e-13 3.224901955704108899e-08 3.055148934717416877e-08 3.522796044470805068e-06
9.000000000000001332e-01 3.207296027717654032e-06 2.598783232050254629e-06 1.176199619717810029e-07 4.411678741240432004e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.845408568686168745e-10 2.807080452558678255e-11 2.068536196089792962e-13 2.775999752166668188e-08 2.175214353489497106e-08 2.486492318766979563e-06
9.133333333333333304e-01 2.322088798163094067e-06 1.869550015653187879e-06 5.969710876850501553e-08 3.510169954199387992e-07 0.000000000000000000e+00 0.000000000000000000e+00 9.860926006747479815e-11 1.391664439244668473e-11 7.664189812652200651e-14 2.285895843291178252e-08 1.885311734219298699e-08 1.890154487436246630e-06
9.266666666666667496e-01 1.704741390904764136e-06 1.314073955583187386e-06 4.564780880728699611e-08 3.143345282924613626e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.635762894325090701e-11 2.325621109024990191e-11 3.634348813815357911e-14 1.627649487737472450e-08 1.435895316093180443e-08 1.330035084004044978e-06
9.400000000000000577e-01 1.344310640202367438e-06 1.028515876074807167e-06 3.569371919657086489e-08 2.530256535539589029e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.571443475397507685e-12 9.200326578481032773e-12 3.155547457773936834e-14 1.496783276167583720e-08 1.209375528982625953e-08 9.154046621306203437e-07
9.533333333333333659e-01 8.148787469565891472e-07 7.570354065747413083e-07 3.858992889225745277e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.444228230568817538e-13 8.069856066278557662e-12 1.363392475971852458e-14 9.267787165194915589e-09 9.977296411581326762e-09 2.076986044641608785e-06
9.666666666666667851e-01 9.256812635283706725e-07 6.729201746197475003e-07 2.344030552998539636e-08 2.134903637767868716e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.931061536562878054e-16 3.062977315834786318e-12 2.647580555934835257e-14 8.769636897304825708e-09 7.057692858318433402e-09 4.891895616993411565e-07
9.799999999999999822e-01 8.346059637275323221e-07 4.329097891686157838e-07 1.838718476711193460e-08 3.702562311648729195e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.522776064883339720e-16 1.630124543556197119e-12 3.565207489746131804e-15 6.828529236551636351e-09 6.222595248351232722e-09 4.358613023889969674e-07
9.933333333333334014e-01 1.026182850304137407e-06 3.251087601017136016e-07 1.247254377349995593e-08 6.776650797581996744e-07 0.000000000000000000e+00 0.000000000000000000e+00 6.108345964628304997e-16 1.886812894194505747e-12 1.024657308899433074e-14 6.500386331253996416e-09 4.434182669168310620e-09 9.280701370931799163e-07
1.006666666666666821e+00 2.676615711371458942e-06 3.041411097603758339e-07 1.015267413758701953e-08 2.355941539801892638e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.173065136319580210e-16 1.255641932331376278e-12 8.421767479911649983e-15 3.403752147055798075e-09 2.975371243541533236e-09 2.694054848488469789e-06
1.020000000000000018e+00 1.896153287320754486e-05 1.915835812384259233e-07 9.135327483056838584e-09 1.875402221707002840e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.527514006391832167e-17 1.212044646932675764e-12 9.104023799259937318e-16 4.019484367205873730e-09 2.771050068505079039e-09 1.625124086768846293e-05
1.033333333333333437e+00 1.194494699443119036e-06 1.644056523520375650e-07 6.393791145707745386e-09 1.019581147216279970e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.867759198733414011e-13 3.067339566416813554e-16 2.429745266581889151e-09 1.683876379858108730e-09 1.090500257168640193e-06
1.046666666666666856e+00 3.200285473522347446e-07 1.143894802941477025e-07 3.706520588938777400e-09 1.991090779340574839e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.922082084315403711e-18 2.441690329644293149e-13 1.049199021540540650e-16 1.478252133696421088e-09 1.344972124519357621e-09 4.289627629954695004e-07
1.060000000000000053e+00 1.761656805010277915e-07 9.664708941358144920e-08 2.067434392014374296e-09 7.507316342461983560e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.252507162094225456e-19 6.634563899134124697e-14 1.503396075704586057e-16 1.237940719136088918e-09 1.139986054772198816e-09 1.399933056508192171e-07
1.073333333333333250e+00 1.013540348940234100e-07 7.057652440971434083e-08 2.816988103319356295e-09 2.628330807909849434e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.528498010180541084e-14 2.291099733981917519e-17 1.000206872705994937e-09 6.769921212941120635e-10 1.426268506942377946e-07
1.086666666666666892e+00 1.092317276227079152e-07 7.897502666837892105e-08 1.080390795248587372e-09 2.795065294186488480e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.995911025049632164e-10 7.260661147105701430e-10 8.054323159921659679e-08
1.100000000000000089e+00 5.927366147126869028e-08 4.481060211593538032e-08 1.662737801132746622e-09 1.186986927428971557e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.576580370897587170e-10 2.727942428210824838e-10 4.602004259908899108e-08
1.113333333333333286e+00 4.351448835752898577e-08 3.770473809905990927e-08 1.468777721618440851e-09 3.487914708752292651e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.940837970264964422e-10 4.589740310718468658e-10 2.783839498092611939e-08
1.126666666666666705e+00 4.224979906825010648e-08 3.795310993903542345e-08 5.380357565975865943e-10 3.271187603563096011e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.203126195946251905e-10 1.671531494593756461e-10 5.147600344436726972e-08
1.140000000000000124e+00 4.296102390104844418e-08 3.762187653245723018e-08 5.608223864215013092e-10 4.368461479994466167e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.235906821626136112e-10 8.627282001263127003e-11 3.207195734870592198e-08
1.153333333333333321e+00 2.671309273601465357e-08 2.638681730678507103e-08 1.239081432548076264e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.973179802922424133e-10 1.165666346118583129e-10 1.473885916676177561e-08
1.166666666666666741e+00 1.543980496849493907e-08 1.505544575865978407e-08 2.306227047046619397e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.596318137782980712e-11 8.777332375266192415e-11 3.260324469785637246e-08
1.180000000000000160e+00 2.136062374767280362e-08 1.645398650678767897e-08 9.195823794187399732e-10 3.749173952433763273e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.583773845565522051e-10 7.950352447606839731e-11 5.486329821113062050e-08
1.193333333333333357e+00 1.143406383821292246e-08 1.137528575789816389e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.024035244749336575e-11 3.853772786726660889e-11 1.400715817086842277e-08
1.206666666666666776e+00 4.924747830784616823e-09 3.923473318652099887e-09 9.177278257315391192e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.671596459306093312e-11 5.683072180791604317e-11 3.928639760491224471e-09
1.220000000000000195e+00 6.037182373655498527e-09 4.686771336173696694e-09 6.370751155983675558e-10 6.706470770615193268e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.976107932321542029e-11 1.292776549869963510e-11 1.031810668775209449e-09
1.233333333333333393e+00 3.919485758841159573e-10 3.378274641103793892e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.539366948191583585e-11 2.872744229182070637e-11 1.152619974811898972e-08
1.246666666666666590e+00 1.052996197157997844e-08 1.051567953031219244e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.217124829415627603e-11 2.111192973630324327e-12 1.105235903186967602e-09
1.260000000000000231e+00 3.822998149857330330e-09 3.814130543283917648e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.524263508937942096e-12 2.343343064474422506e-12 1.158801307102920274e-09
1.273333333333333428e+00 3.474120847205871836e-09 3.382304094189628045e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.511613013560328981e-11 6.670062288064027139e-11 3.608427764142357622e-09
1.286666666666666625e+00 3.961823311148637821e-09 3.953664927094673283e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.158384053964436088e-12 0.000000000000000000e+00 6.583192386016391215e-09
1.300000000000000044e+00 5.364809666885683098e-11 5.364809666885683098e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.766041865433986542e-10
1.313333333333333464e+00 2.901460468169611693e-09 2.898823466849385343e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.637001320226468043e-12 0.000000000000000000e+00 2.273829373032206084e-10
1.326666666666666661e+00 1.913027699717591273e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.913027699717591273e-11 0.000000000000000000e+00 1.306657765124042852e-10
1.340000000000000080e+00 1.657365714428664567e-09 1.657365714428664567e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.287569980062506218e-10
1.353333333333333499e+00 1.312670438129416630e-10 1.312670438129416630e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.084257828270053113e-11
1.366666666666666696e+00 5.184860717382935914e-10 5.184860717382935914e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.535467818723786607e-11
1.380000000000000115e+00 5.824879066436100441e-10 5.824879066436100441e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.183571340279718819e-11
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.128379856904413035e-10
1.406666666666666732e+00 8.857282965475568847e-11 8.857282965475568847e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.582895914201111646e-12
1.419999999999999929e+00 5.444366574499716856e-10 5.403660893141406317e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.070568135831024807e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 2.519196742084011761e-10 2.519196742084011761e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.516452065133293982e-12
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.751575201272829528e-09
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 8.888318177515850196e-10 8.888318177515850196e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 3.115462107881256894e-10 3.115462107881256894e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 7.199070229316129906e-10 7.199070229316129906e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 2.326055905931717203e-11 2.326055905931717203e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/plot_mass_omega.dat <==
# mass_omega    all    $N^*(1700)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1710)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1720)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1875)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1900)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(2080)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(2190)\rightarrow\omega N\rightarrow e^+e^-N$    other
# [Units = GeV]
6.666666666666667095e-03 1.212121212121212554e-03 0.000000000000000000e+00 7.575757575757575751e-05 1.060606060606060930e-03 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000042e-02 3.787878787878788418e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.787878787878788418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333287e-02 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.666666666666666879e-02 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.999999999999999778e-02 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.333333333333333370e-02 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.133333333333333415e-01 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.266666666666666774e-01 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000133e-01 2.021792713588741885e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.021792713588741885e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 7.434353750734184769e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.434353750734184769e-05
1.666666666666666852e-01 7.249631930087722042e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.249631930087722042e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.799999999999999933e-01 6.368861095262726547e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.368861095262726547e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.066666666666666652e-01 6.503615802005342805e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.503615802005342805e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 2.863179001808567996e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.622924147853989167e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.862716709393782648e-05
2.333333333333333370e-01 1.868959106608890559e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.868959106608890559e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 5.453910435498765785e-05 0.000000000000000000e+00 1.834646630832274338e-09 5.453726970835682728e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.600000000000000089e-01 9.526076321710837800e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.526076321710837800e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.733333333333333171e-01 6.160059536514624472e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.160059536514624472e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.866666666666666807e-01 1.118497472704711279e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.118497472704711279e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000444e-01 1.578926173424683563e-05 0.000000000000000000e+00 2.787200788220771227e-11 1.211404470119494784e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.675189161044004999e-06
3.133333333333333526e-01 8.949299957228167563e-06 0.000000000000000000e+00 1.873487705365479747e-09 8.947353348453445377e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.312106935597901695e-11
3.266666666666666607e-01 1.236590680601239121e-05 0.000000000000000000e+00 3.904836899518801922e-09 1.236154512592268595e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.568431901869479777e-10
3.400000000000000244e-01 1.607622149879808649e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.607622149879808649e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.533333333333333881e-01 8.208464567054281425e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.198559733465570910e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.370708185764333784e-09 0.000000000000000000e+00 5.341254029451281571e-10
3.666666666666666963e-01 9.635109689058983325e-06 0.000000000000000000e+00 1.671456187297992734e-09 6.840516860378238906e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.792921372493446242e-06
3.800000000000000044e-01 4.705466754821641850e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.704179989098865620e-06 8.145247926562260798e-10 0.000000000000000000e+00 4.722409301195703240e-10 0.000000000000000000e+00 0.000000000000000000e+00
3.933333333333333681e-01 3.809386828258096843e-06 0.000000000000000000e+00 7.027797133525804736e-10 3.808345317045356058e-06 3.387314993883703923e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.066666666666667318e-01 1.035051322828527007e-05 0.000000000000000000e+00 2.384879984654395261e-06 7.965393125069875505e-06 7.048678076503295256e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.696317802346550679e-10
4.200000000000000400e-01 1.251452944596671381e-05 0.000000000000000000e+00 6.901844354978989344e-07 1.182378467803922513e-05 0.000000000000000000e+00 2.096019006600939191e-10 3.507305289300762274e-10 0.000000000000000000e+00 0.000000000000000000e+00
4.333333333333333481e-01 6.600152710916584213e-06 0.000000000000000000e+00 4.258167947757714114e-09 6.009732918121772433e-06 1.488912117199127324e-10 3.193968379049883086e-09 3.098083263744399164e-10 0.000000000000000000e+00 5.825089569299101623e-07
4.466666666666666563e-01 5.186697653150436962e-06 0.000000000000000000e+00 4.973533172319476627e-10 5.186200299833205053e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.600000000000000200e-01 2.371981394865027278e-06 0.000000000000000000e+00 4.487552649616995316e-07 1.923159474453796017e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.665544953185734183e-11
4.733333333333333837e-01 5.969793122764021427e-06 0.000000000000000000e+00 1.077770050194787083e-09 5.573546714941175499e-06 3.842291691389759746e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.093946863367533672e-08
4.866666666666666918e-01 6.330398247322221161e-06 0.000000000000000000e+00 1.342041030486888525e-09 5.633704351327513927e-06 3.299989170101528603e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.653529379540668221e-07
5.000000000000000000e-01 1.583319915006078390e-06 0.000000000000000000e+00 5.165642507820566002e-10 1.252777059820241081e-06 3.299387595038649072e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.753143119034580002e-11
5.133333333333334192e-01 5.192004790309216388e-06 0.000000000000000000e+00 1.166225733348343799e-09 4.927048071366426454e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.982201985337956302e-11 2.635227631378083270e-07 2.479080517796270519e-10
5.266666666666666163e-01 4.033191433147621255e-06 0.000000000000000000e+00 1.336678743975298038e-09 3.812858638934797889e-06 5.672697900956325651e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.184288456787522203e-07
5.400000000000000355e-01 3.691578096274670446e-06 0.000000000000000000e+00 8.120003837541918147e-07 2.663004084044514706e-06 1.938560926782267707e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.163797723832856936e-07
5.533333333333334547e-01 2.554568991280866732e-06 0.000000000000000000e+00 4.266858958656890096e-09 2.549228478883495865e-06 2.629246430064637251e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.107287957074359410e-10
5.666666666666666519e-01 2.751872524977081021e-06 0.000000000000000000e+00 1.428682454995562835e-07 2.608602851563975465e-06 1.565400376120031715e-10 6.297241766420879948e-11 4.354952715431281076e-11 0.000000000000000000e+00 1.383659311190851276e-10
5.800000000000000711e-01 1.581047007051916484e-06 0.000000000000000000e+00 1.233918701566877832e-07 1.337927052832958876e-06 6.539596659303177727e-10 2.099006645842811036e-09 6.120590641972761461e-10 0.000000000000000000e+00 1.163630586862992669e-07
5.933333333333333792e-01 1.572226161213061702e-06 0.000000000000000000e+00 1.047406702296003030e-07 1.462121400459116701e-06 1.562066985296642141e-09 1.551435271539924347e-10 3.190027531530141086e-10 8.823292598502195414e-11 3.239644332756178051e-09
6.066666666666666874e-01 1.137879969853756075e-06 0.000000000000000000e+00 9.192580445283325252e-08 9.587388976489860463e-07 6.127890498180733263e-10 2.059240006995071528e-10 2.713090830613667382e-11 0.000000000000000000e+00 8.636942379311311601e-08
6.200000000000001066e-01 1.867032112849643604e-06 0.000000000000000000e+00 9.776536767808445056e-09 1.651792158793401087e-06 3.090545618417188009e-09 5.438066846710078588e-10 4.403706119251931504e-11 2.411358081697134386e-10 2.015438921159837450e-07
6.333333333333333037e-01 1.468088856626150252e-06 0.000000000000000000e+00 1.155719422723900320e-07 1.332125798608737071e-06 3.778570288478582375e-09 1.563141128606167694e-09 5.573709248774621823e-10 2.507066947412068226e-09 1.198496645564909054e-08
6.466666666666667229e-01 1.229293918502751737e-06 0.000000000000000000e+00 1.056542874247541838e-07 1.013798769619983668e-06 5.758688069959903391e-08 8.615199037367082147e-11 7.027193463042959157e-10 1.216476699064090087e-11 5.145294465474625709e-08
6.600000000000000311e-01 1.685075904619318955e-06 0.000000000000000000e+00 1.462195275126724351e-07 1.330664112522818877e-06 1.566255992979316849e-09 7.928975740122250946e-08 3.995317857655264026e-08 5.602707051407140796e-10 8.682280190793240798e-08
6.733333333333333393e-01 1.766248635382006408e-06 0.000000000000000000e+00 1.544971663191931731e-07 1.523260752199172410e-06 4.346298689366013965e-09 3.998764046797989145e-08 6.230724648990282547e-10 7.253369719139710801e-10 4.280836826948187128e-08
6.866666666666667584e-01 1.749321524355629185e-06 0.000000000000000000e+00 1.018736108985423353e-07 1.488397251504565345e-06 3.653437887183190424e-08 3.043923566070202171e-09 2.824779798554479730e-09 1.135693743619290872e-09 1.155118859724456798e-07
6.999999999999999556e-01 2.072014910949979962e-06 0.000000000000000000e+00 1.963140300492752118e-07 1.519896114383106580e-06 6.513530969319339714e-08 3.215763005286996719e-08 4.558693169261584097e-08 8.935152124933970885e-10 2.120313798664255544e-07
7.133333333333333748e-01 2.351414369104284979e-06 0.000000000000000000e+00 1.826622066750370352e-07 1.859150373421035300e-06 6.737196535904020140e-08 2.175900085092832587e-08 1.728441448907342311e-08 8.105776164331433834e-10 2.023758306927381970e-07
7.266666666666667940e-01 2.946246652907064382e-06 0.000000000000000000e+00 1.712883588022539879e-07 2.232955839552634416e-06 1.721619746111920169e-07 6.647200565747003706e-08 7.773203019687275488e-09 2.655409393165237640e-09 2.929398618706617254e-07
7.399999999999999911e-01 4.397514302175229342e-06 0.000000000000000000e+00 2.110813888718810167e-07 3.181873199724468822e-06 2.820780081681104394e-07 1.103858915263430655e-07 5.359317417218484899e-08 2.262231411141200033e-08 5.358803256008302406e-07
7.533333333333334103e-01 8.150954304582806753e-06 0.000000000000000000e+00 5.096759910309180900e-07 5.464798834809821490e-06 6.175103393958243601e-07 1.839518288692232416e-07 9.061331393794495644e-08 4.779433492232790784e-08 1.236609661616746442e-06
7.666666666666667185e-01 2.480044135145335611e-05 0.000000000000000000e+00 1.358594321573884776e-06 1.598463954338883662e-05 1.880608436437493941e-06 7.091970957732145237e-07 3.771916926038484660e-07 1.512707094296240129e-07 4.338939552246459043e-06
7.800000000000000266e-01 1.574535823966570220e-04 1.504836340026279298e-09 9.289403574557633124e-06 9.550734081891469477e-05 1.476692265046333191e-05 6.048076144065376993e-06 3.055430802247443875e-06 1.710901631644749291e-06 2.707400193842377518e-05
7.933333333333334458e-01 4.581342084536476554e-05 0.000000000000000000e+00 2.564709260611002462e-06 2.566669202491834816e-05 4.525154945758319623e-06 1.799216704014676006e-06 9.922204869235049773e-07 6.610733943752314196e-07 9.604354028763681939e-06
8.066666666666666430e-01 7.074211452090199269e-06 0.000000000000000000e+00 3.244772376203539476e-07 3.375971063899890886e-06 8.505887611551364672e-07 3.521088544445952787e-07 1.858416089963907548e-07 9.439702469001228488e-08 1.890826901283819597e-06
8.200000000000000622e-01 2.455940056204277770e-06 0.000000000000000000e+00 1.246915672010479883e-07 1.010511074149501149e-06 3.653352595628028579e-07 9.886771264601753317e-08 6.156208437758947961e-08 4.418180952964006708e-08 7.507905487376784437e-07
8.333333333333334814e-01 1.116190270460817334e-06 0.000000000000000000e+00 2.359433901057492336e-08 4.802764719334173575e-07 1.298470342326036140e-07 5.664521144627380684e-08 5.157855039915856916e-08 2.357228371084373930e-08 3.506763797279453109e-07
8.466666666666666785e-01 6.593371679567950965e-07 0.000000000000000000e+00 2.982919158648808095e-08 2.521884112462730725e-07 7.464328613947276995e-08 2.490228988841960213e-08 2.715989478993806838e-08 2.395193656246475864e-08 2.266621577437387174e-07
8.600000000000000977e-01 3.655798890206419709e-07 0.000000000000000000e+00 7.124674436389174538e-09 1.366724564111880490e-07 3.975007058489417449e-08 1.409276349071812024e-08 1.033946554613158181e-08 1.141875229064596370e-08 1.461817062606749162e-07
8.733333333333332948e-01 2.009576533954298178e-07 0.000000000000000000e+00 4.867268161999314522e-09 7.299171181792145048e-08 2.102394157883809754e-08 6.254803443286455545e-09 4.511279089797624925e-09 6.093973694719808095e-09 8.521467560886705345e-08
8.866666666666667140e-01 1.519221779999736486e-07 0.000000000000000000e+00 1.628038756726300328e-09 5.858022492196676023e-08 8.083155648556597429e-09 9.280010572110140995e-09 5.221748598443249038e-09 1.632011004010432317e-09 6.749698849816016186e-08
9.000000000000001332e-01 1.176199619717809765e-07 0.000000000000000000e+00 8.480100334106809187e-10 4.005435634858428316e-08 4.981614090649114214e-09 4.476402084396373274e-09 2.691085022948713393e-09 2.230557179525354303e-09 6.233793721226645181e-08
9.133333333333333304e-01 5.969710876850502876e-08 0.000000000000000000e+00 3.334400552906730512e-10 2.274758323701833991e-08 3.774253454139830654e-09 1.269628715015223486e-09 7.905024619755974657e-09 1.949650112756335433e-09 2.171752857452865876e-08
9.266666666666667496e-01 4.564780880728700273e-08 0.000000000000000000e+00 1.892878867026475033e-09 1.529121645382855393e-08 1.225012103600256404e-09 3.699042741589061812e-09 2.779923419994580298e-09 1.032245708230805163e-09 1.972748951301727257e-08
9.400000000000000577e-01 3.569371919657087151e-08 0.000000000000000000e+00 5.784273212948121698e-10 8.912660591104060767e-09 6.095044888627094365e-10 3.487977482953935305e-10 1.369674767227094997e-09 1.355073093814474602e-09 2.251958118597232838e-08
9.533333333333333659e-01 3.858992889225744616e-08 0.000000000000000000e+00 2.257421478348962359e-10 9.678252020936637757e-09 3.936652988134802358e-10 9.201175532155427955e-10 5.938779864215643105e-10 1.721690075339613373e-09 2.505658380969570853e-08
9.666666666666667851e-01 2.344030552998539636e-08 0.000000000000000000e+00 4.970453437607833792e-11 9.789237970570638251e-09 0.000000000000000000e+00 4.263251381261082346e-11 9.910343151144803022e-11 2.017998930450289984e-10 1.325782718666959219e-08
9.799999999999999822e-01 1.838718476711194122e-08 0.000000000000000000e+00 1.898129340525965012e-10 5.329461415663930434e-09 0.000000000000000000e+00 1.275672066028217138e-09 3.628042637109261828e-09 7.423519581770009154e-10 7.221843756080933807e-09
9.933333333333334014e-01 1.247254377349995593e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.650144632232926768e-09 7.316255251907158861e-12 2.173837777087527718e-09 3.941889756536981528e-12 2.588101169173484158e-10 7.378493102253708980e-09
1.006666666666666821e+00 1.015267413758702284e-08 0.000000000000000000e+00 3.168291269666445619e-10 4.464320511729470614e-09 0.000000000000000000e+00 2.721491857371508173e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.099375313153756177e-09
1.020000000000000018e+00 9.135327483056838584e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.132411894104730786e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.311531259722371011e-11 1.716732616151855715e-10 6.798127014739699098e-09
1.033333333333333437e+00 6.393791145707746213e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.620570722846046069e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.171968827876117863e-10 5.539918146503337741e-12 5.308997272489026382e-09
1.046666666666666856e+00 3.706520588938777814e-09 0.000000000000000000e+00 6.005366204586219819e-11 1.507115343386382908e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.139351583506532423e-09
1.060000000000000053e+00 2.067434392014375123e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.209988243799925247e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.477836132867384334e-11 0.000000000000000000e+00 1.381657206305708549e-09
1.073333333333333250e+00 2.816988103319356295e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.121644237420841527e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.704823679577272271e-09
1.086666666666666892e+00 1.080390795248587372e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.397023548500999026e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.406884403984875727e-10
1.100000000000000089e+00 1.662737801132746415e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.887499558689493217e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.373987845263797145e-09
1.113333333333333286e+00 1.468777721618440644e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.341252252755719446e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.445365199090883492e-09
1.126666666666666705e+00 5.380357565975864909e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.916212785313539603e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.888736287444511143e-10
1.140000000000000124e+00 5.608223864215013092e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.578873163152995549e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.029350701062017802e-10
1.153333333333333321e+00 1.239081432548076264e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.239081432548076264e-11 0.000000000000000000e+00
1.166666666666666741e+00 2.306227047046619656e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.131023102510883955e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.752039445357356037e-11
1.180000000000000160e+00 9.195823794187399732e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.745092801089554138e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.507309930978459816e-11
1.193333333333333357e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.206666666666666776e+00 9.177278257315391192e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.641270901679465074e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.613151167147445137e-10
1.220000000000000195e+00 6.370751155983675558e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.116924436725142681e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.253826719258532619e-10
1.233333333333333393e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/plot_mass_rho.dat <==
# mass_rho    $\rho\rightarrow e^+e^-$    $\pi^+\pi^-\rightarrow\rho\rightarrow e^+e^-$    $N^*(1520)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1620)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1905)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1990)\rightarrow\rho N\rightarrow e^+e^-N$
# [Units = GeV]
6.666666666666667095e-03 9.318181818181820938e-03 0.000000000000000000e+00 6.363636363636364715e-03 1.515151515151515584e-03 1.363636363636363960e-03 0.000000000000000000e+00 7.575757575757575751e-05
2.000000000000000042e-02 3.787878787878787550e-03 0.000000000000000000e+00 2.727272727272726620e-03 6.060606060606060601e-04 3.787878787878788418e-04 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333287e-02 2.045454545454546049e-03 0.000000000000000000e+00 1.287878787878788366e-03 6.060606060606061685e-04 1.515151515151515150e-04 0.000000000000000000e+00 0.000000000000000000e+00
4.666666666666666879e-02 1.590909090909091396e-03 0.000000000000000000e+00 9.848484848484853355e-04 3.787878787878788418e-04 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00
5.999999999999999778e-02 2.045454545454546049e-03 0.000000000000000000e+00 1.439393939393939989e-03 4.545454545454545993e-04 1.515151515151515150e-04 0.000000000000000000e+00 0.000000000000000000e+00
7.333333333333333370e-02 9.848484848484851187e-04 0.000000000000000000e+00 6.060606060606061685e-04 3.787878787878788418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 1.287878787878787932e-03 0.000000000000000000e+00 9.848484848484849018e-04 1.515151515151515150e-04 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 1.060606060606060930e-03 0.000000000000000000e+00 7.575757575757577919e-04 2.272727272727272996e-04 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00
1.133333333333333415e-01 2.272727272727272996e-04 0.000000000000000000e+00 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.266666666666666774e-01 7.575757575757575751e-05 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000133e-01 9.090909090909091985e-04 0.000000000000000000e+00 6.060606060606061685e-04 7.575757575757575751e-05 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 1.515151515151515150e-04 0.000000000000000000e+00 1.515151515151515150e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.666666666666666852e-01 3.787878787878788418e-04 0.000000000000000000e+00 3.787878787878788418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.799999999999999933e-01 7.575757575757576835e-04 0.000000000000000000e+00 3.787878787878788418e-04 1.515151515151515150e-04 2.272727272727272996e-04 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 2.272727272727272725e-04 0.000000000000000000e+00 1.515151515151515150e-04 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00
2.066666666666666652e-01 2.272727272727272725e-04 0.000000000000000000e+00 1.515151515151515150e-04 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 1.515151515151515150e-04 0.000000000000000000e+00 1.515151515151515150e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333370e-01 3.787878787878787876e-04 0.000000000000000000e+00 1.515151515151515150e-04 1.515151515151515150e-04 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 3.030303030303030300e-04 0.000000000000000000e+00 1.515151515151515150e-04 7.575757575757575751e-05 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00
2.600000000000000089e-01 3.030303030303030300e-04 0.000000000000000000e+00 2.272727272727272996e-04 0.000000000000000000e+00 7.575757575757575751e-05 0.000000000000000000e+00 0.000000000000000000e+00
2.733333333333333171e-01 2.386087499334037232e-04 1.675468294602592200e-09 9.519119150750175512e-05 7.579436567354069592e-05 6.762151728406665054e-05 0.000000000000000000e+00 0.000000000000000000e+00
2.866666666666666807e-01 1.774773082065413923e-04 1.781008778435024103e-05 1.069819541893200028e-04 3.103444627697654964e-05 1.805239744193481741e-05 1.130936192418598532e-08 9.262864704866136299e-09
3.000000000000000444e-01 2.450267963556589015e-04 5.770256212040549102e-05 1.167259143762409339e-04 3.477948159198407217e-05 3.559903253120835439e-05 4.121458653968691911e-08 1.647928305290046639e-07
3.133333333333333526e-01 2.499470733267871174e-04 7.745592948384981478e-05 1.022261979596536541e-04 3.582117771233027912e-05 3.031498679836055571e-05 3.202498129900012455e-06 9.066844449507777978e-07
3.266666666666666607e-01 2.778922654641887867e-04 9.541438999598241271e-05 1.188995801581760857e-04 3.414708438430466217e-05 2.829127215350562421e-05 9.026530640549692058e-07 2.160007443583452830e-07
3.400000000000000244e-01 2.385427820709993586e-04 8.252126676087130489e-05 1.040200275769824153e-04 2.317326266228350107e-05 2.818406936119408849e-05 4.560922665523794116e-08 5.267062606583950257e-07
3.533333333333333881e-01 2.380771081138896442e-04 7.942649195716026587e-05 1.115075342431631240e-04 2.223000226777094445e-05 2.337051027098159460e-05 4.007302899902110607e-07 8.913149863533464509e-07
3.666666666666666963e-01 2.118167423064659487e-04 7.369999278924882773e-05 8.721725323470405514e-05 2.772805848080745942e-05 2.140780576097345682e-05 4.622508086956607144e-07 9.203370966700081387e-07
3.800000000000000044e-01 1.989398715007020899e-04 6.349458545023612711e-05 8.895387312719260360e-05 2.320192256214674003e-05 2.100215104290754109e-05 6.074208506151025499e-07 6.632043381702367041e-07
3.933333333333333681e-01 1.967736324131222716e-04 5.876346066906723011e-05 9.054655305998570390e-05 2.239361182764046195e-05 2.293456963930434853e-05 3.644759058354823960e-07 7.867179899309811689e-07
4.066666666666667318e-01 1.849701505006386571e-04 5.419306680025758044e-05 8.518263503506837934e-05 2.230943294980689142e-05 2.132491647046683923e-05 6.410196915586888992e-07 6.875400916403591715e-07
4.200000000000000400e-01 1.688009052792351029e-04 4.385691256424845976e-05 8.049611960590094474e-05 2.349717598650353316e-05 1.949657343227433534e-05 5.362598519295320516e-07 4.805201393453721707e-07
4.333333333333333481e-01 1.589796629487407549e-04 4.276041325274904136e-05 7.397174358411148050e-05 2.101686521950275687e-05 2.000276132028576734e-05 3.850962766614597461e-07 6.102840223672230488e-07
4.466666666666666563e-01 1.502811005999780481e-04 3.706926724552428101e-05 7.188538407574280166e-05 2.091647347375161404e-05 1.880635973442947948e-05 4.207437856407813375e-07 7.880088144837639279e-07
4.600000000000000200e-01 1.376012557117427411e-04 3.320708292964779079e-05 6.527882493647176076e-05 1.835347464688601960e-05 1.901670979963102689e-05 6.070926364197929682e-07 6.064545020082013501e-07
4.733333333333333837e-01 1.302895017054060732e-04 2.834027144965660600e-05 6.137791799154126797e-05 1.854507611161704906e-05 2.004858391737309408e-05 7.830210870479735163e-07 9.005633798655732681e-07
4.866666666666666918e-01 1.220121230551315516e-04 2.540169631874675846e-05 5.878356658327662946e-05 1.784565053649045263e-05 1.792721578754864680e-05 7.214942215096265804e-07 8.615430619659720005e-07
5.000000000000000000e-01 1.127645703934460373e-04 2.560007843619740953e-05 5.051440450406640293e-05 1.609484047498262229e-05 1.866685399933326982e-05 4.600641813000448822e-07 9.943351789645927295e-07
5.133333333333334192e-01 1.044374798411095172e-04 2.244405950032902149e-05 4.621535703917059861e-05 1.490005545837476620e-05 1.878639621566952254e-05 6.424967468381112992e-07 1.076808658428092855e-06
5.266666666666666163e-01 9.842713424643343930e-05 2.019085177646552388e-05 4.137560547282809355e-05 1.548989155188465315e-05 1.912726319143248635e-05 6.271056032487578997e-07 1.195785020052507073e-06
5.400000000000000355e-01 9.286681541813905888e-05 1.938759244135767289e-05 3.713860375972363574e-05 1.433201556516997642e-05 1.994467309473772995e-05 8.214226448731458764e-07 8.559709255539422113e-07
5.533333333333334547e-01 8.751928438094273117e-05 2.030532562245900566e-05 3.160922224294503689e-05 1.387079688371063105e-05 1.973661872787510607e-05 6.478226223983871985e-07 9.144954053309297878e-07
5.666666666666666519e-01 7.989522613849834177e-05 1.884272703699411202e-05 2.593637600600294849e-05 1.257662601758651847e-05 2.026594542481994382e-05 7.994696560653119256e-07 1.120422389418347356e-06
5.800000000000000711e-01 7.401961127370419095e-05 1.872671277414500755e-05 2.035589747846099827e-05 1.181869318356727106e-05 2.081011209706399437e-05 7.734330427242434329e-07 1.046567726238119057e-06
5.933333333333333792e-01 7.210626752174797635e-05 1.837381649081620990e-05 1.697585177828441985e-05 1.157629756817716805e-05 2.252401286747714724e-05 9.170469415182207827e-07 1.166086444107123303e-06
6.066666666666666874e-01 6.506339041112375529e-05 1.796844443696573321e-05 1.323340188760542270e-05 9.979836910351986231e-06 2.121992657960966453e-05 8.887511072302832242e-07 1.274725612042606178e-06
6.200000000000001066e-01 6.312346663157043206e-05 1.757500396534151708e-05 1.131282012829732348e-05 9.048595637141497929e-06 2.196592767878031117e-05 1.088141918446395705e-06 1.484250170867640836e-06
6.333333333333333037e-01 6.090607623315142662e-05 1.849196511713866917e-05 9.460193006009472272e-06 8.171008486604170671e-06 2.188979957034586300e-05 1.142106238374325472e-06 1.317355144219873447e-06
6.466666666666667229e-01 5.831615752748230537e-05 1.801790427608784129e-05 8.309868137765577794e-06 6.776268130989949469e-06 2.203539117893556901e-05 1.234957903650794794e-06 1.405560542810237997e-06
6.600000000000000311e-01 5.828640821528003046e-05 1.867834497180828049e-05 7.296395661004766643e-06 6.198462611991091262e-06 2.250286798970581897e-05 1.357834227864332229e-06 1.648333306560959288e-06
6.733333333333333393e-01 5.629646579969684614e-05 1.901591694806502712e-05 6.172552030509767977e-06 5.086800505766896617e-06 2.226496878403952734e-05 1.451521274890908281e-06 1.689864356012201077e-06
6.866666666666667584e-01 5.642578236106135492e-05 2.045658117194902115e-05 6.099145721049255727e-06 4.560310089649417463e-06 2.135551870009716441e-05 1.636911011573098653e-06 1.810091644209784662e-06
6.999999999999999556e-01 5.508839188171982872e-05 2.138732350055660430e-05 5.777479579660370488e-06 3.913702882715948224e-06 1.992352344070044397e-05 1.737136933992687775e-06 1.807602774032076678e-06
7.133333333333333748e-01 5.512303580633881090e-05 2.295993982946534521e-05 5.241811939473302262e-06 3.454055649651396335e-06 1.905861558843704968e-05 1.721273088919372458e-06 2.151916705578438403e-06
7.266666666666667940e-01 5.431238668958991922e-05 2.398345366358662723e-05 4.955259641753909554e-06 3.485758192939875917e-06 1.737691815988464368e-05 1.906252261028887221e-06 2.070117812727955058e-06
7.399999999999999911e-01 5.250059967265804949e-05 2.428659150759341891e-05 4.546559585062809240e-06 3.260048256233135918e-06 1.573428500918574882e-05 1.954619262045168547e-06 2.236039604597990805e-06
7.533333333333334103e-01 4.730129410981335353e-05 2.354343439239955476e-05 4.009408343691535041e-06 2.579191712845478872e-06 1.273528495671513120e-05 1.996785913365788769e-06 1.936262726595592584e-06
7.666666666666667185e-01 4.013128433428955137e-05 2.098784062702681042e-05 3.150522383870165138e-06 2.119899644677553304e-06 9.697756815521544734e-06 1.882749682645892062e-06 1.813903635672891299e-06
7.800000000000000266e-01 3.370964770611334485e-05 1.877342904857532514e-05 2.535062534297736234e-06 1.784516668272130223e-06 7.342989068251597992e-06 1.559851526158828642e-06 1.358309127769032596e-06
7.933333333333334458e-01 2.553885013748128776e-05 1.491549359837547915e-05 1.856529943024071002e-06 1.199468618901774777e-06 4.949801301158491703e-06 1.130301807256788514e-06 1.200152630027744638e-06
8.066666666666666430e-01 1.940271039059564073e-05 1.181470138794128801e-05 1.348590820129046361e-06 7.983137974142019855e-07 3.466298610604928481e-06 9.860666578959641723e-07 7.435106949778638512e-07
8.200000000000000622e-01 1.349965649300003657e-05 8.684049684870318321e-06 8.445217499486840340e-07 5.687281591381710088e-07 2.147171616826476637e-06 6.091745372725821789e-07 5.122780993017342238e-07
8.333333333333334814e-01 9.690919636656298401e-06 6.308661502809913159e-06 6.788659110183036213e-07 3.135294807749878671e-07 1.412936045831597517e-06 4.408149713599824060e-07 4.388615737241759423e-07
8.466666666666666785e-01 6.862261936131354820e-06 4.603355452052879018e-06 4.499449187389334547e-07 2.539346295132146766e-07 9.457904220383444366e-07 2.826166668399002961e-07 2.682970606016727177e-07
8.600000000000000977e-01 5.008117947757806866e-06 3.566991188088486688e-06 2.371470990634864042e-07 1.687361821356905040e-07 5.907711524961275114e-07 2.140955107723189597e-07 1.786348893724884615e-07
8.733333333333332948e-01 3.456438664793785621e-06 2.428730959387377285e-06 1.538996905603623842e-07 1.159633598201127805e-07 4.774383191079243415e-07 1.375560903460459667e-07 9.680950043032499469e-08
8.866666666666667140e-01 2.559633306478856028e-06 1.891381949398654643e-06 1.140855285878289028e-07 9.058906590193927952e-08 2.663647079688411414e-07 1.018465503966297363e-07 7.567293741708975853e-08
9.000000000000001332e-01 1.933592283765036414e-06 1.474186814572896059e-06 7.881745048615472035e-08 5.285425149556359589e-08 1.772248557610726595e-07 6.273467148243203220e-08 7.558205728348174729e-08
9.133333333333333304e-01 1.421028185478874623e-06 1.106919948099415713e-06 3.703070046221738204e-08 4.427677208918691157e-08 1.403077092708383263e-07 6.056129981494066368e-08 2.727278207580127500e-08
9.266666666666667496e-01 9.836350949921864721e-07 8.085494865677808080e-07 3.920860157597560713e-08 1.328486067334327405e-08 7.925389296763497544e-08 2.443873970372473084e-08 1.580226439839666231e-08
9.400000000000000577e-01 7.781069921872596796e-07 6.121482499914726449e-07 3.567357871390544415e-08 2.418770957021617224e-08 6.167078824621202529e-08 1.916094014709901334e-08 1.502684409393688631e-08
9.533333333333333659e-01 5.680671271608702820e-07 4.556231767412817104e-07 1.285024561540217890e-08 8.995629909657038612e-09 5.801583116618241534e-08 2.993332445688841185e-08 1.624481225232083033e-09
9.666666666666667851e-01 5.141082600809070820e-07 4.263851537226073959e-07 1.878888455946776284e-08 8.604569340215638696e-09 3.762985287125256325e-08 1.021815048218301193e-08 1.248164910518073592e-08
9.799999999999999822e-01 3.585524123852093084e-07 3.145003917948529708e-07 6.259902687484959056e-09 2.460803300571370292e-09 1.960690210668576178e-08 1.277804104713486575e-08 9.404570771407723511e-10
9.933333333333334014e-01 2.455310071320429626e-07 2.250996484813789793e-07 1.995876101568496502e-09 3.206602328860504018e-09 8.337859392069638942e-09 3.438650707667272473e-09 3.452370120498025861e-09
1.006666666666666821e+00 2.342410785878208059e-07 2.036289392004964245e-07 9.141975299980110083e-09 7.951818938297862665e-09 5.952307997035887483e-09 6.623587752433262182e-09 9.424493995772590107e-10
1.020000000000000018e+00 1.606281764846803826e-07 1.412603395030613323e-07 1.324206120730661668e-09 2.013516207724103289e-09 1.020702890529681395e-08 5.823085747867460851e-09 0.000000000000000000e+00
1.033333333333333437e+00 1.365952974381292530e-07 1.239328247396593440e-07 3.148731374740502447e-09 1.176617141345218079e-09 8.337124182384196598e-09 0.000000000000000000e+00 0.000000000000000000e+00
1.046666666666666856e+00 9.673510787233835105e-08 8.775055979214458142e-08 1.459145754654962373e-09 1.015661904597997143e-09 5.741917658043120914e-09 7.678227628976908540e-10 0.000000000000000000e+00
1.060000000000000053e+00 8.697215749055009852e-08 8.191144581457767316e-08 1.462395666198430086e-09 7.195508211723987488e-10 8.362184280696897397e-10 2.042546760531893041e-09 0.000000000000000000e+00
1.073333333333333250e+00 5.901140005485312568e-08 5.505417057259032084e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.818043996248912064e-09 1.139185486013888636e-09 0.000000000000000000e+00
1.086666666666666892e+00 6.123060856126982064e-08 5.764928188173068165e-08 2.293063514264761323e-09 1.035318075143776713e-09 2.529450901306059111e-10 0.000000000000000000e+00 0.000000000000000000e+00
1.100000000000000089e+00 4.013693602864706137e-08 3.731989111952691129e-08 0.000000000000000000e+00 1.776097856115069820e-09 1.040947053005083161e-09 0.000000000000000000e+00 0.000000000000000000e+00
1.113333333333333286e+00 3.470028895540016425e-08 3.267516532841200085e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.025123626988160914e-09 0.000000000000000000e+00 0.000000000000000000e+00
1.126666666666666705e+00 3.190116970346863143e-08 3.079413802610010462e-08 3.700156066840380307e-10 0.000000000000000000e+00 7.370160706844917221e-10 0.000000000000000000e+00 0.000000000000000000e+00
1.140000000000000124e+00 3.448843865714495375e-08 3.260577713768116827e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.882661519463785895e-09 0.000000000000000000e+00 0.000000000000000000e+00
1.153333333333333321e+00 2.473721609297959852e-08 2.446492744788255187e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.722886450970463906e-10 0.000000000000000000e+00
1.166666666666666741e+00 1.175477631257782702e-08 1.069362775200621999e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.061148560571607443e-09 0.000000000000000000e+00 0.000000000000000000e+00
1.180000000000000160e+00 1.107700682746192919e-08 9.593274571561027739e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.483732255900900829e-09 0.000000000000000000e+00 0.000000000000000000e+00
1.193333333333333357e+00 1.124225408132906346e-08 1.124225408132906346e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.206666666666666776e+00 3.286196269030702536e-09 3.034698126341019519e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.220000000000000195e+00 4.353644891087240344e-09 4.353644891087240344e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.233333333333333393e+00 3.378274641103793892e-10 3.378274641103793892e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 1.051567953031219244e-08 7.876213303410127199e-09 2.639466226902065652e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 3.814130543283917648e-09 3.814130543283917648e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 3.135849107448337697e-09 3.135849107448337697e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 3.953664927094674110e-09 2.597723076508478978e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.355941850586194718e-09 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 5.364809666885683098e-11 5.364809666885683098e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 2.898823466849385343e-09 2.898823466849385343e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 1.657365714428664567e-09 1.657365714428664567e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 1.312670438129416630e-10 1.312670438129416630e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 5.184860717382935914e-10 5.184860717382935914e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 5.824879066436100441e-10 5.824879066436100441e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 8.857282965475568847e-11 8.857282965475568847e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 5.403660893141406317e-10 5.403660893141406317e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 2.519196742084011761e-10 2.519196742084011761e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 8.888318177515850196e-10 8.888318177515850196e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 3.115462107881256894e-10 3.115462107881256894e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 7.199070229316129906e-10 7.199070229316129906e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 2.326055905931717203e-11 2.326055905931717203e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/plot_pt.dat <==
# pt    all    $\rho \rightarrow e^+e^-$    $\omega \rightarrow e^+e^-$    $\phi \rightarrow e^+e^-$    $\pi^0 \rightarrow \gamma e^+e^-$    $\eta \rightarrow \gamma e^+e^-$    $\eta' \rightarrow \gamma e^+e^-$    $\omega \rightarrow \pi^0 e^+e^-$    $\phi \rightarrow \pi^0 e^+e^-$    $\Delta^0\rightarrow n e^+e^-$    $\Delta^+ \rightarrow p e^+e^-$
# [Units = GeV]
1.250000000000000069e-02 3.769694647719323832e-01 4.995087505375999130e-04 4.098927023336116363e-05 1.578158047971954201e-08 3.756768408545403393e-01 1.853637025766206544e-04 2.239235174612025664e-08 4.611976768280935905e-06 8.565257092182336046e-09 3.001080321619524027e-04 2.619954459249474138e-04
3.750000000000000555e-02 8.182770601450923831e-01 7.787872818361310078e-04 2.786465460402429997e-06 1.129994542182961507e-07 8.150414685167930440e-01 7.090428814107384552e-04 6.652157175798130030e-08 1.141946742557713987e-05 4.524148738828345757e-08 9.341282651510982330e-04 7.992025045022134932e-04
6.250000000000000000e-02 8.139112463389625018e-01 1.601399950433727258e-03 1.940331201073967359e-05 2.982563231517414273e-07 8.081008338526463053e-01 1.184984919071474345e-03 9.353832413348208012e-08 2.305634083279930148e-05 3.240046994217248155e-08 1.603268238282691245e-03 1.377875530567528690e-03
8.750000000000000833e-02 7.191976292477550992e-01 1.856764402622621988e-03 1.690431451617689315e-04 3.993176134052077788e-07 7.108638011245173027e-01 1.824487763673551550e-03 6.667778173916537557e-07 3.251768162798850261e-05 5.499918534420788320e-08 2.399216584497777457e-03 2.050677451037875767e-03
1.125000000000000028e-01 6.051348225553381255e-01 2.040170627556429570e-03 9.539118560415924789e-05 1.892741831149124403e-07 5.944600813712398457e-01 2.332421324801128154e-03 1.864721133514143194e-07 4.712019738120856201e-05 1.488839940812574354e-07 3.299213236169288611e-03 2.859899982295516577e-03
1.375000000000000111e-01 4.861779938081626784e-01 1.688584109709583133e-03 5.241191608658350714e-05 3.127467177876433847e-07 4.734253512624767568e-01 3.015509672495817698e-03 5.168732143576816923e-07 4.579509564982972922e-05 3.287620839903594181e-07 4.264669591600970915e-03 3.684513778127004174e-03
1.625000000000000333e-01 3.825030543336662703e-01 1.979455704945097278e-03 1.840519611029440737e-04 5.136580125891722920e-07 3.671680106940224952e-01 3.545173829743354741e-03 1.393963930465007891e-06 7.280996712979476051e-05 2.062594347887096270e-07 5.124137517718944067e-03 4.427300777625801757e-03
1.875000000000000000e-01 2.929174877321296666e-01 1.868516102556037417e-03 1.053780414283778348e-05 4.152789675786920710e-07 2.768776240898134788e-01 3.545618079466460269e-03 2.889893123191917547e-07 6.719969610799350450e-05 3.081815636166769931e-07 5.656789525828543642e-03 4.890189984370879595e-03
2.125000000000000222e-01 2.216520120788069148e-01 1.174865046644977574e-03 9.019619747854045280e-05 3.498429827082951764e-07 2.058068993495073828e-01 3.778829731236905704e-03 4.555236541827139655e-07 7.966308618728587749e-05 2.307493051221717096e-07 5.748816622833834329e-03 4.971705928975953329e-03
2.374999999999999889e-01 1.695190926159128031e-01 2.065195259106426557e-03 4.975236833284822451e-05 5.532036492582501339e-07 1.535582002608986696e-01 3.617532047535479585e-03 7.670064845398922772e-07 9.463653386927152412e-05 4.231127692213064893e-07 5.428403405406648403e-03 4.703629417860451939e-03
2.625000000000000111e-01 1.291651716189916033e-01 1.624777425360490963e-03 1.692008931531726972e-04 4.819957164433371760e-07 1.148879144922226592e-01 3.342405113582116918e-03 2.062439495338959033e-06 9.714437689899109224e-05 2.650383328395401804e-07 4.846422786642731392e-03 4.194497057586817415e-03
2.875000000000000333e-01 9.756889243953204005e-02 1.452624867184352337e-03 1.447190541842817847e-04 4.622433595658816924e-07 8.517316965559547370e-02 2.963688267998785403e-03 1.051673443456555565e-06 9.774586676321262921e-05 5.504192730196910655e-07 4.141974270919465337e-03 3.592906120810444859e-03
3.125000000000000000e-01 7.761965593891345661e-02 1.560226223828814485e-03 1.314500447366171311e-04 8.084998613826177977e-07 6.652686686561767870e-02 2.883122570922201991e-03 2.238152970067995028e-06 9.885164376797152719e-05 3.788506757244965498e-07 3.436768239862464294e-03 2.978944846670538230e-03
3.375000000000000222e-01 6.015957738972796398e-02 1.707861255906395872e-03 8.963067146778204571e-05 7.080475574626680002e-07 5.058175573861498076e-02 2.469865377859242501e-03 1.849713758251513501e-06 9.757793426550652883e-05 3.166536528885269003e-07 2.789028442895653132e-03 2.420983553749799302e-03
3.625000000000000444e-01 4.615904292428093386e-02 1.380660961415553639e-03 1.370498334335520020e-05 3.952659712439666261e-07 3.832215448400699831e-02 2.201845276007757465e-03 6.432059592237455060e-07 8.380972168424492656e-05 4.368887382431825417e-07 2.224927176010753956e-03 1.930464961143563618e-03
3.875000000000000111e-01 3.636847877520273803e-02 1.073519921796346277e-03 8.809794371337742968e-05 6.165566123440420212e-07 2.999369941928027930e-02 1.852838797603506994e-03 6.860488521013306013e-07 8.233963802538370462e-05 2.200804233818617179e-07 1.757686336878393077e-03 1.518774032017622356e-03
4.125000000000000333e-01 2.854832834115127865e-02 6.194871267632547866e-04 4.827797605467422365e-05 6.770430992766659462e-07 2.369614022676349088e-02 1.547293747728457642e-03 1.129400833740598486e-06 7.374557687435144896e-05 3.062040707520203311e-07 1.371705990816367510e-03 1.189565048146914474e-03
4.375000000000000000e-01 2.258108988477139714e-02 7.431603134343825945e-04 1.238410259905853543e-05 1.227784609737431850e-06 1.833397209052931714e-02 1.435169155705450297e-03 1.747669608111277140e-06 6.581255693061763030e-05 1.662387452980432186e-07 1.066157106107829206e-03 9.212928665015959404e-04
4.625000000000000222e-01 1.773741841773247840e-02 8.078725532560997397e-04 9.655206945145861531e-05 4.759544324185465676e-07 1.405798545877358710e-02 1.177165741449133192e-03 1.813425031888380365e-06 6.053040797277331946e-05 1.500860770647880408e-07 8.230153246363389359e-04 7.118573966517155807e-04
4.875000000000000444e-01 1.355163113339741959e-02 4.315173625924776583e-04 1.029666011467427631e-05 3.538525904163950777e-07 1.098097223141792679e-02 8.934975393580054564e-04 5.514475161060516156e-07 5.627379358053254723e-05 1.930796036146879932e-07 6.320466575919805831e-04 5.459285090316855042e-04
5.124999999999999556e-01 1.083125512522511644e-02 4.617825055136193452e-04 5.293401176381078296e-05 4.940232182259664727e-07 8.495599665257567296e-03 8.670896366753804178e-04 6.959415733302060655e-07 4.559473353085949804e-05 1.530069123069250751e-07 4.865556238546603742e-04 4.203559769253572566e-04
5.375000000000000888e-01 8.620522464804472942e-03 4.164391467637879192e-04 4.747332925957335440e-06 4.120232706536995925e-07 6.863710775900184677e-03 6.004325338267681904e-04 8.712231105559251875e-07 3.926139846383105189e-05 2.423716867356395324e-07 3.731783959147422854e-04 3.212272629412562717e-04
5.625000000000000000e-01 6.732811181787462691e-03 2.061545584910638392e-04 7.536646783020851366e-06 4.074569083204672169e-07 5.337429124455723810e-03 6.164202547122275572e-04 8.566790584167898042e-07 3.416635720674101782e-05 1.218432569572150361e-07 2.848153492932358854e-04 2.449029116217551019e-04
5.875000000000001332e-01 5.272348599788687085e-03 1.951778277583182339e-04 6.403210758191870127e-06 3.787142402966610700e-07 4.151844508156349485e-03 4.839441062157134573e-04 2.026111787596520465e-06 2.680868448105160591e-05 4.600212256459195150e-08 2.182491632526738614e-04 1.874702710159320193e-04
6.125000000000000444e-01 4.328039057503752299e-03 1.518102693342029150e-04 3.090537792018184624e-05 1.119210754203588455e-06 3.474455546322412214e-03 3.277730572117647386e-04 5.831744008830929131e-07 3.069784003134971140e-05 3.887142578469808299e-08 1.673997114329823642e-04 1.432559986699868319e-04
6.374999999999999556e-01 3.156102743594245245e-03 1.111280859312798570e-04 3.214815034125896858e-06 4.076447872146361854e-05 2.452758529663792621e-03 2.906602975620347848e-04 2.356301732921076047e-06 1.906751977876134152e-05 2.379556486614203713e-08 1.266284546529135920e-04 1.095004649520861826e-04
6.625000000000000888e-01 2.591723536571960244e-03 1.419045366088754598e-04 4.376622874489257580e-05 2.381359567280486492e-07 1.963256215126406735e-03 2.434988331170073262e-04 3.008396832408067031e-07 1.794540696833320077e-05 6.341465149095807763e-08 9.710485446617364927e-05 8.364507124881131073e-05
6.875000000000000000e-01 2.236312730291695888e-03 1.823439898939977302e-04 4.349869002749928048e-05 1.541257306069783438e-07 1.620691515856445726e-03 2.365038882268442574e-04 4.841022350616101142e-07 1.472409602981706161e-05 4.915763975389040843e-08 7.394518442246557778e-05 6.391798022920321804e-05
7.125000000000001332e-01 1.532140131674263484e-03 2.034762899535064713e-05 3.195342430059410148e-06 4.643596290483328526e-07 1.244666812831038980e-03 1.437611012963675423e-04 1.841650894340974904e-07 1.536899750074647783e-05 1.354225243390892668e-08 5.585428591217922413e-05 4.828389573760495049e-05
7.375000000000000444e-01 1.275700027942147782e-03 1.448879529053453258e-05 2.204255779789030679e-06 2.602023628114375052e-07 1.074188253462813464e-03 9.542650112892335577e-05 1.153827683193238644e-07 1.004784310416088146e-05 7.504446832353479611e-09 4.252737631111363261e-05 3.643391328684957698e-05
7.624999999999999556e-01 9.505413618249660985e-04 5.060670342000861139e-05 1.642139536759552625e-06 1.796190598964402906e-07 7.289088662672071721e-04 1.000606556997094004e-04 2.912572180464142246e-07 6.556623082999562108e-06 6.389897643919092677e-09 3.393339487909003365e-05 2.835571276360506366e-05
7.875000000000000888e-01 7.594059688402271177e-04 7.955436724890694862e-06 1.648636763891014744e-06 1.570826513300424529e-07 6.107529728920438328e-04 8.486633285009625050e-05 4.713174599422867869e-07 6.850726263088292582e-06 4.389295212092544535e-09 2.526199119296068015e-05 2.143708274677193332e-05
8.125000000000000000e-01 5.004045032527216965e-04 7.293910366440863994e-06 1.011820510998259947e-06 1.315841557502925487e-07 3.669085814936754678e-04 8.114203286769675397e-05 5.458865960412567646e-07 5.771495226457485855e-06 6.683537933506923137e-09 2.020307309048620809e-05 1.738943540724161542e-05
8.375000000000001332e-01 6.342578977570384642e-04 1.519145584076811071e-04 2.082218178426149715e-06 6.207259525129129202e-08 3.825096759576111804e-04 6.537009977993738386e-05 5.430004239638077062e-08 4.236666243353987002e-06 2.453103972966496077e-08 1.469085030939802362e-05 1.331292520325321891e-05
8.625000000000000444e-01 3.309283987065539108e-04 5.526135120383378802e-06 9.341779868782899101e-07 6.460364083676034844e-08 2.581606097922343481e-04 4.155768489449804422e-05 2.549296531650424431e-08 3.071597778184420820e-06 2.548877437079744067e-09 1.192116023190109117e-05 9.664387418883975498e-06
8.874999999999999556e-01 2.575193127058483561e-04 4.293651856752260892e-06 8.000060784995813976e-07 2.794359785643063804e-08 2.093180063742352095e-04 2.386056201236109325e-05 6.274907004893824578e-08 2.115295320203794710e-06 5.771512852951864053e-09 8.881279421511663579e-06 8.154047461526408414e-06
9.125000000000000888e-01 2.259654189371169129e-04 3.339755288157295073e-06 9.109329752272296215e-07 1.759228325292705016e-07 1.803003109197162614e-04 2.251898718874579175e-05 1.550587083522433348e-08 5.709028098456182258e-06 9.840285639531887075e-09 6.678428700849429001e-06 6.306706776960695580e-06
9.375000000000000000e-01 2.141143763093540154e-04 4.287370132495515600e-05 1.365272122198832901e-06 5.560017064844528811e-08 1.446189171250660801e-04 1.384185500030903215e-05 1.571807903771017902e-08 1.563444243834386549e-06 1.541597421575279260e-09 5.299774328023382879e-06 4.478552317859397430e-06
9.625000000000001332e-01 1.494970514792524831e-04 2.048242960482773754e-06 5.045841053545328903e-07 1.638131480794893504e-08 1.013183809613519095e-04 3.712995311190124824e-05 3.161737001421553224e-08 1.154950452846644160e-06 6.127110977587781039e-10 3.907456420436354272e-06 3.384872070959107787e-06
9.875000000000000444e-01 7.507360580809443540e-05 2.380152258320543022e-06 4.212116086488181924e-07 6.042688721525140343e-08 5.963078951611129136e-05 5.427464608918633982e-06 2.866609302851710449e-07 8.612470687439114152e-07 6.671189102842544880e-10 3.312598865197373780e-06 2.692386945743134423e-06
1.012500000000000178e+00 1.108020971411795139e-04 2.195260988739262314e-06 5.247800604766960846e-07 4.471785928119761586e-08 7.703675268075543586e-05 2.548338945569682458e-05 9.367812845705821940e-10 6.003017381901930428e-07 3.675832908827678845e-10 2.898491201093065229e-06 2.017098792371391325e-06
1.037500000000000089e+00 5.340172534086569801e-05 1.267323437149186347e-06 4.847314870917122485e-07 2.774074132634139320e-08 3.271652982852367501e-05 1.423610517301065480e-05 3.576242329641537028e-09 1.116961567180201691e-06 8.581959583754214007e-10 1.917665238107284958e-06 1.630233430188619846e-06
1.062500000000000000e+00 2.998132838195394621e-05 1.139676555262096606e-06 2.811639655123492601e-07 1.824257351286632261e-08 1.631809077151719341e-05 9.294660903088499990e-06 5.009288343380599095e-10 4.582708617923659040e-07 1.941491449997181258e-10 1.263012323259874937e-06 1.207515350029362684e-06
1.087499999999999911e+00 2.006095374503646657e-05 7.016097026912815066e-07 1.760348602130112593e-07 1.499100896138705805e-08 1.541357101186276244e-05 1.113239386538658881e-06 3.530819684718646981e-10 3.914632049309291933e-07 1.110234903013344072e-10 1.225217645179839589e-06 1.024362819199827782e-06
1.112500000000000044e+00 3.201761241247157332e-05 7.963081603419083008e-07 1.346672839086270044e-07 4.469811654113364711e-08 2.653004391298512742e-05 2.893622057955890647e-06 3.203144341700717628e-10 2.788427664699149821e-07 1.360342846806801395e-10 6.997132118930897397e-07 6.392605536570285439e-07
1.137500000000000178e+00 2.449053224732277478e-05 5.308698610258302833e-07 1.319266811260738876e-07 4.162659274974937536e-08 1.990043017936141411e-05 2.431637560936287798e-06 1.887660634167221091e-10 1.347779092481336217e-07 1.211611721876315008e-10 7.556470482480838854e-07 5.633064873916001612e-07
1.162500000000000089e+00 1.043832133900255559e-05 5.568137384497846344e-07 3.400464174793623018e-06 1.940197431278807897e-09 3.172905452052798125e-06 2.246633682934229705e-06 9.712731076250007788e-10 1.140281848409350771e-07 4.518472882207128100e-11 4.577814148545104030e-07 4.867380358089480648e-07
1.187500000000000000e+00 1.217340990564910001e-05 3.340051198635590236e-07 8.459200181575274615e-08 3.993760238351551693e-08 2.048917815750705734e-06 8.849503965997478303e-06 2.370105051115306409e-10 9.558639364808424673e-08 7.519637971942704447e-11 3.575979002355099719e-07 3.629568990696636852e-07
1.212500000000000133e+00 1.059563499083358875e-05 2.374582866890090377e-07 9.621255969330404204e-08 1.250631997776822638e-08 9.336475874567616085e-06 3.475194296374196337e-07 9.878005759316467185e-11 1.198078136756869102e-07 2.491315302452864506e-09 2.515500511213278601e-07 1.915145601114128608e-07
1.237500000000000044e+00 4.181092511235633683e-06 2.529948372072210661e-07 5.890511511545106450e-08 0.000000000000000000e+00 3.374619502097340251e-06 4.180878948197800235e-08 1.224818039374127822e-10 6.231009485739571075e-08 4.605623006625784757e-11 1.849216956751871926e-07 2.053639387670561744e-07
1.262500000000000178e+00 2.608261243403965888e-06 1.601910630682791391e-07 3.955210135885248769e-08 7.908900083841400089e-09 1.813730381402328879e-06 2.664444325303848526e-07 3.588439810561041091e-10 4.662907625320710381e-08 1.236743313116348968e-11 1.362201886228798972e-07 1.372138886700046935e-07
1.287500000000000089e+00 6.489672613029511011e-06 8.912685460920515497e-08 2.681340600111541699e-08 1.460176669787942397e-08 2.084909189957803174e-06 3.995970554326847209e-06 2.846692537148014566e-11 2.556208039005153188e-08 2.535383698259306066e-10 1.414750474808290519e-07 1.109317082705819121e-07
1.312500000000000000e+00 2.127825926202522621e-06 1.701181785978242328e-07 4.612955465977184981e-08 1.602137991889883566e-08 1.332298861313804250e-06 4.235991299764212384e-08 7.830116926982423638e-09 3.046897327579103024e-08 2.366928117090074831e-11 3.521878949810365401e-07 1.303873842496006032e-07
1.337500000000000133e+00 1.158844213436168607e-05 7.834703497437811488e-08 2.016933078799203383e-08 1.358402113655990856e-08 9.349672400719298123e-06 1.970456428201944450e-06 1.684432262215161019e-11 6.457371755799802740e-08 9.628068260685499351e-12 4.235287355561256342e-08 4.925985503702181412e-08
1.362500000000000044e+00 8.364082815949332628e-06 4.056209137805379542e-08 1.646837016425139915e-08 0.000000000000000000e+00 8.202809675108372884e-06 0.000000000000000000e+00 2.791058379923319850e-11 9.569619380900780263e-09 2.993804462913263329e-12 6.187731110492818695e-08 3.276484442456507310e-08
1.387500000000000178e+00 2.700891605299489978e-07 3.296852887808498058e-08 1.868423491604258649e-08 0.000000000000000000e+00 7.586596683809344915e-10 1.279854730823401120e-07 2.345307734130696321e-11 1.356916979721520727e-08 3.998331344534429023e-11 4.600050151879004390e-08 3.005915627830844564e-08
1.412500000000000089e+00 1.796661594644157076e-07 3.641563372071482998e-08 1.662441811532269675e-08 0.000000000000000000e+00 2.295375359887977822e-09 6.602062168138218891e-08 2.837145724137746847e-12 6.501906046832277847e-09 5.119825919316236504e-12 3.635146760195147381e-08 1.544877996668083496e-08
1.437500000000000000e+00 4.723540265056081117e-07 3.983475320790001137e-08 6.286092014546308116e-09 2.346518856567709968e-10 3.551960166400257561e-09 0.000000000000000000e+00 3.718750683817407242e-07 1.521164966986818595e-08 1.200875878593170304e-11 1.828979328516248642e-08 1.705804913554746186e-08
1.462500000000000133e+00 7.989598865874587333e-08 1.313994849471478142e-08 1.406358993004491149e-08 1.616214219729324176e-08 1.209729429397820644e-08 0.000000000000000000e+00 5.444038556353889593e-12 4.122987315149546582e-09 1.196707058391668929e-12 9.688265460255262689e-09 1.061512022169518527e-08
1.487500000000000044e+00 8.250198236472555200e-08 1.001891500334803466e-08 3.993971287148342163e-09 0.000000000000000000e+00 3.746279363477899058e-08 0.000000000000000000e+00 1.810718573711039316e-12 3.605840830762036629e-09 6.284559469907965139e-13 1.583046143963943626e-08 1.158756099452801491e-08
1.512500000000000178e+00 8.293537171494005533e-08 5.984272732682790514e-08 4.461262631610183048e-09 0.000000000000000000e+00 2.695988495904394954e-09 1.131369749510764353e-09 1.579339386565737730e-12 1.385543581685169545e-09 7.052555401692043140e-13 6.042973104333052902e-09 7.373222230141867378e-09
1.537500000000000089e+00 2.852436905022236984e-08 1.119621848343931802e-08 5.309102827960051625e-09 0.000000000000000000e+00 8.382225593279271837e-10 0.000000000000000000e+00 3.883168304623609772e-13 4.655376526485512088e-10 6.577541973979444301e-12 3.623260799849125569e-09 7.085060868192953108e-09
1.562500000000000000e+00 2.527558582714752289e-08 1.792377191515147123e-08 1.237339408670736224e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.056039687937719497e-14 9.045655076715223158e-10 2.184994463110455721e-13 4.387675854996590498e-09 2.046900095398041940e-09
1.587500000000000133e+00 4.074678912709455056e-08 2.157234547759533549e-08 3.999049857149506612e-09 0.000000000000000000e+00 1.233677068338116188e-08 0.000000000000000000e+00 4.748139744701724993e-14 9.952256295992112008e-10 4.136339038744519053e-12 9.472235051723477987e-10 8.919901537607978351e-10
1.612500000000000044e+00 9.995625113645707641e-09 2.193125349498197107e-09 6.635055110850903709e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.133389326377017900e-12 4.741560166529514776e-10 0.000000000000000000e+00 3.801909831561094153e-10 3.109642641611665368e-10
1.637500000000000178e+00 5.451952644141786541e-09 1.608105058048900613e-09 2.463925099711792404e-11 0.000000000000000000e+00 0.000000000000000000e+00 7.163760543880137964e-15 1.008029805466060791e-13 1.592887385490705771e-09 0.000000000000000000e+00 2.013850440496208201e-09 2.123625423677638649e-10
1.662500000000000089e+00 1.863066476497897833e-08 1.142720788224797989e-08 5.260846905560694298e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.041874856053209721e-10 0.000000000000000000e+00 7.790664956071945948e-10 2.593559959577872790e-10
1.687500000000000000e+00 1.931196253322747043e-09 5.708195957250646021e-10 9.336604192693522961e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.003555187334689374e-10 0.000000000000000000e+00 1.280449921668702897e-10 1.022639542504649660e-09
1.712500000000000133e+00 3.525933476267186430e-09 1.288641664668617882e-09 1.035701575963557472e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.010373707109200039e-10 0.000000000000000000e+00 4.703747695222174157e-11 2.078859948175791277e-09
1.737500000000000044e+00 1.280342450159333041e-08 1.626576631806631179e-09 4.588407769608330881e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.815039899010813108e-11 0.000000000000000000e+00 3.111514698731931284e-09 3.408775002456329319e-09
1.762500000000000178e+00 1.002493376162612442e-08 2.132143929073441053e-09 6.303202131951039980e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.178394571152799476e-11 0.000000000000000000e+00 9.745564341690101526e-10 5.532473207211066735e-10
1.787500000000000089e+00 7.356689762803312949e-09 7.026107127001955093e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.740541492823258615e-11 0.000000000000000000e+00 3.131772208731258127e-10 0.000000000000000000e+00
1.812500000000000000e+00 3.562163287194313548e-08 3.533553201546620217e-08 2.818841245782760622e-10 0.000000000000000000e+00 5.292930548275371296e-13 0.000000000000000000e+00 0.000000000000000000e+00 3.687438843836028224e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 3.308048231736151129e-10 3.085065602898749840e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.229826288374013534e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/plot_pt_omega.dat <==
# pt_omega    all    $N^*(1700)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1710)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1720)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1875)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1900)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(2080)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(2190)\rightarrow\omega N\rightarrow e^+e^-N$    other
# [Units = GeV]
1.250000000000000069e-02 4.098927023336119074e-05 0.000000000000000000e+00 2.497195455019637742e-08 4.081632102211406679e-05 5.457712705071552570e-08 9.935757233923533013e-09 9.949331640337899430e-09 3.057886176127607746e-09 7.045715459582404139e-08
3.750000000000000555e-02 2.786465460402429997e-06 0.000000000000000000e+00 9.652638835032310414e-08 2.329833410458340096e-06 1.219366917738540182e-07 3.996259706020449378e-08 2.534590971695296751e-08 6.373880196388702718e-09 1.664865828463675694e-07
6.250000000000000000e-02 1.940331201073969053e-05 0.000000000000000000e+00 1.610383968564072425e-07 3.150917262488555814e-06 4.119794918490440355e-07 8.197812448799272191e-08 2.647356730837012686e-08 1.053719538311521685e-08 1.556038797236620550e-05
8.750000000000000833e-02 1.690431451617686333e-04 0.000000000000000000e+00 6.506138795275813695e-07 1.269913642290222591e-04 4.070518246529523053e-05 7.661746481884351155e-08 6.721615489371473353e-08 1.900895983727200279e-08 5.331420083737417998e-07
1.125000000000000028e-01 9.539118560415855671e-05 0.000000000000000000e+00 4.078499931046010007e-05 5.337920240982013816e-05 4.140402486474446880e-07 1.423221705714866213e-07 5.284561486429956655e-08 2.053644256450236609e-08 5.972394072305977179e-07
1.375000000000000111e-01 5.241191608658354103e-05 0.000000000000000000e+00 2.736991407986283755e-07 5.063050994443889740e-05 6.260361044738514215e-07 1.025272770140376135e-07 6.539154427304314287e-08 2.563809413690464937e-08 6.881139814481762768e-07
1.625000000000000333e-01 1.840519611029431792e-04 0.000000000000000000e+00 3.783867323977873641e-07 1.813867572872923510e-04 4.774967309841757117e-07 2.104242305484537466e-07 5.643825437170938467e-08 3.336221036513095447e-08 1.509095656983557716e-06
1.875000000000000000e-01 1.053780414283777501e-05 0.000000000000000000e+00 4.311725297169290880e-07 8.287319852516130059e-06 5.066697307275055307e-07 2.005221992645373439e-07 9.259565774543947539e-08 2.197448553643946626e-08 9.975496873307931650e-07
2.125000000000000222e-01 9.019619747854049345e-05 0.000000000000000000e+00 3.831251144111904248e-07 8.772848235073540089e-05 5.073526024465763260e-07 1.863792282611386272e-07 7.380145076077201659e-08 3.575230128133818984e-08 1.281304430644073789e-06
2.374999999999999889e-01 4.975236833284793313e-05 8.025793813473487592e-10 4.214154186790282233e-07 4.746124355316133398e-05 5.779356751016778681e-07 1.659758843209378252e-07 9.276946149795684564e-08 3.615296354241530667e-08 9.960727971632321228e-07
2.625000000000000111e-01 1.692008931531727785e-04 0.000000000000000000e+00 4.248669289328955577e-07 1.271238013327038422e-04 6.369497019194496816e-07 2.309826389000615854e-07 1.058819706583623323e-07 4.690734454588819195e-08 4.063150323551228689e-05
2.875000000000000333e-01 1.447190541842821099e-04 0.000000000000000000e+00 4.507619139070825527e-07 1.401744948577224163e-04 5.765597254590633007e-07 2.161308473697527968e-07 1.139635745388569141e-07 1.800557431863943930e-07 3.007087522098526264e-06
3.125000000000000000e-01 1.314500447366177003e-04 0.000000000000000000e+00 4.194330562281762359e-07 1.283763897682856591e-04 5.621536695798169846e-07 2.398803888000870255e-07 9.032407441986944005e-08 5.262995860566514708e-08 1.709233820698445951e-06
3.375000000000000222e-01 8.963067146778207282e-05 0.000000000000000000e+00 5.679328910864294246e-07 8.702542100092191006e-05 5.546802379384477611e-07 2.620014634930271770e-07 1.432980634953032643e-07 6.113966237685251040e-08 1.016198148470120398e-06
3.625000000000000444e-01 1.370498334335519342e-05 0.000000000000000000e+00 8.312947925350054317e-07 1.071076048211842412e-05 7.303029049554979190e-07 1.915363655032731779e-07 1.063302407652815329e-07 4.541637528079635029e-08 1.089342182196915691e-06
3.875000000000000111e-01 8.809794371337768717e-05 0.000000000000000000e+00 4.054967647207979716e-07 8.556875971835122170e-05 6.071591722703896516e-07 2.119070336223620176e-07 1.153506493307098619e-07 6.002369299131302209e-08 1.129246682090889664e-06
4.125000000000000333e-01 4.827797605467418299e-05 0.000000000000000000e+00 3.744815142416783936e-07 4.582536897975767295e-05 5.682030028917140443e-07 2.633461200437300277e-07 1.173212129580796783e-07 5.828394816037551519e-08 1.070971276620928709e-06
4.375000000000000000e-01 1.238410259905856931e-05 0.000000000000000000e+00 6.986345330314006583e-07 9.877974409862154962e-06 5.471334810505042643e-07 1.750493102044943545e-07 1.340934374766332534e-07 4.201748466018728655e-08 9.091999427731927607e-07
4.625000000000000222e-01 9.655206945145857465e-05 0.000000000000000000e+00 3.153396889410553479e-07 9.437228859611016842e-05 4.830249951070002798e-07 1.835609528568736400e-07 7.748658064554167230e-08 5.256789045212267145e-08 1.067800747345816900e-06
4.875000000000000444e-01 1.029666011467428987e-05 0.000000000000000000e+00 2.498796517384767972e-07 8.175914978685539186e-06 5.034533556582935909e-07 1.995138671236547033e-07 1.127692876952268597e-07 5.981126111297473906e-08 9.953177126601242286e-07
5.124999999999999556e-01 5.293401176381075585e-05 0.000000000000000000e+00 2.553921588370192234e-07 5.073607903224364358e-05 4.138055773431310027e-07 1.752321476294026753e-07 7.905110812711057390e-08 5.879997128967359921e-08 1.215651768340768360e-06
5.375000000000000888e-01 4.747332925957330358e-06 0.000000000000000000e+00 1.970793030387218743e-07 2.881522163952837416e-06 4.534217806480541526e-07 1.975592899921791021e-07 8.653751291711644704e-08 3.751948636515965837e-08 8.936933890432612175e-07
5.625000000000000000e-01 7.536646783020849672e-06 0.000000000000000000e+00 2.248449112764788008e-07 5.865821013444316758e-06 3.475416046224742913e-07 2.120162828828905002e-07 9.726496146152454455e-08 6.419979682273876546e-08 7.249582125104248867e-07
5.875000000000001332e-01 6.403210758191857421e-06 0.000000000000000000e+00 2.354273563801589238e-07 4.845695444728612689e-06 3.203848944779915241e-07 1.567501506667324674e-07 1.019000836936869653e-07 4.662216112908717320e-08 6.964306671155882145e-07
6.125000000000000444e-01 3.090537792018181236e-05 0.000000000000000000e+00 2.366244021488284179e-07 2.945150587438261232e-05 3.073126442905510144e-07 1.029197372453125834e-07 7.809130211776844798e-08 5.309633794080126734e-08 6.758276220559403723e-07
6.374999999999999556e-01 3.214815034125894741e-06 0.000000000000000000e+00 2.672107057609727437e-07 1.906100425222901175e-06 2.389183382985401281e-07 1.095590793305429781e-07 6.261367273412305375e-08 3.547443890882878968e-08 5.949383738699858260e-07
6.625000000000000888e-01 4.376622874489252837e-05 0.000000000000000000e+00 1.313741117021900499e-07 4.266264781313492825e-05 2.125190309762141025e-07 1.408939936122117953e-07 5.837601320433202129e-08 2.178150346191691395e-08 5.386362788007303238e-07
6.875000000000000000e-01 4.349869002749910430e-05 0.000000000000000000e+00 8.494907554345579231e-08 4.250893669963749219e-05 1.656629168289754015e-07 9.351798358670602181e-08 3.002380271750105696e-08 5.498711855121840913e-08 5.606124306337527666e-07
7.125000000000001332e-01 3.195342430059413959e-06 0.000000000000000000e+00 8.777684309501036752e-08 2.297093389614061243e-06 1.475834554696083686e-07 9.065914654257741482e-08 6.178133142469945979e-08 5.254704870528815368e-08 4.579012152081685154e-07
7.375000000000000444e-01 2.204255779789029409e-06 0.000000000000000000e+00 2.173939324228986814e-07 1.140114376394176048e-06 1.717967513447938500e-07 9.054040763547402405e-08 5.176913376825836494e-08 4.354036917009009205e-08 4.891008090533388049e-07
7.624999999999999556e-01 1.642139536759551778e-06 0.000000000000000000e+00 8.759336620935286156e-08 7.970336572185547913e-07 1.375957687261664698e-07 6.404557833949393635e-08 3.758216991065562636e-08 5.965423877430971838e-08 4.586347575810185136e-07
7.875000000000000888e-01 1.648636763891013897e-06 0.000000000000000000e+00 1.660651855229467409e-07 9.506206095966961289e-07 9.661943466812154883e-08 5.742428371342588051e-08 5.473476668318140993e-08 2.385079305502666475e-08 2.993216906516154043e-07
8.125000000000000000e-01 1.011820510998260159e-06 0.000000000000000000e+00 7.227100345090170731e-08 5.518244779367295162e-07 6.280980598244652825e-08 3.878168620826359257e-08 3.273668583153734580e-08 2.233896238537558936e-08 2.310578892030059226e-07
8.375000000000001332e-01 2.082218178426149292e-06 0.000000000000000000e+00 2.245630001639059282e-08 1.700480441799430704e-06 6.660934563118127008e-08 3.761030231865496697e-08 2.330945204349713597e-08 2.338452453838761548e-08 2.083678120786071024e-07
8.625000000000000444e-01 9.341779868782902277e-07 0.000000000000000000e+00 4.917850409483969886e-08 4.643365461869287414e-07 6.583318436565624563e-08 4.050079555169790733e-08 4.015511044847230747e-08 3.772317140861522976e-08 2.364506748220800311e-07
8.874999999999999556e-01 8.000060784995819270e-07 0.000000000000000000e+00 2.660757152548051443e-08 4.451019282813300170e-07 7.361815508497079596e-08 3.515882708654984490e-08 2.106115813701325024e-08 3.855331287251838330e-09 1.946031070969856198e-07
9.125000000000000888e-01 9.109329752272289862e-07 0.000000000000000000e+00 3.771979472295945869e-08 5.972773879695707781e-07 6.000664229856642260e-08 1.998000239122979606e-08 3.519409697370823480e-08 9.727766514338751909e-09 1.510272843568554481e-07
9.375000000000000000e-01 1.365272122198834172e-06 0.000000000000000000e+00 4.652215215643368041e-07 6.559526536014493325e-07 4.792827394516448866e-08 2.455226012821428923e-08 1.317851469952776969e-09 1.705252061913414335e-08 1.532470408705824305e-07
9.625000000000001332e-01 5.045841053545331020e-07 0.000000000000000000e+00 1.806574990859948127e-08 2.591294613400064053e-07 6.233733547082654122e-08 1.621718665809529869e-08 9.503347877799371524e-09 1.928072585369079902e-08 1.200502982455152943e-07
9.875000000000000444e-01 4.212116086488179806e-07 0.000000000000000000e+00 2.382013485299881595e-08 2.258423554100166831e-07 2.129817978960674454e-08 6.906303902443083757e-09 6.381708048965015155e-09 3.866697920173015718e-09 1.330962287246146860e-07
1.012500000000000178e+00 5.247800604766962964e-07 0.000000000000000000e+00 2.573862168855101621e-08 3.268584299421153292e-07 1.756059877104518989e-08 1.418149606308090999e-08 1.764225741756196323e-09 1.507470448345748402e-08 1.236019837866901499e-07
1.037500000000000089e+00 4.847314870917124603e-07 0.000000000000000000e+00 9.497654733694615806e-09 3.289412132639729862e-07 2.523000875890343487e-08 1.329112899610241541e-08 1.805492653076906277e-09 1.033466456014175974e-08 9.563132412582028755e-08
1.062500000000000000e+00 2.811639655123493131e-07 0.000000000000000000e+00 7.425285828389128564e-09 1.864773474205580763e-07 1.339640700979269218e-08 5.059143353837660403e-10 6.319518342817460048e-09 1.133349431324087367e-08 5.570599826216730694e-08
1.087499999999999911e+00 1.760348602130112593e-07 0.000000000000000000e+00 1.183080523439776245e-09 6.856083672990146098e-08 6.433848156606890383e-09 1.714853759706229956e-08 8.432013957037569251e-09 1.159952046334078362e-08 6.267702278562247599e-08
1.112500000000000044e+00 1.346672839086269250e-07 0.000000000000000000e+00 1.030557300850478417e-08 7.360903323791662080e-08 6.944434451210926602e-09 4.829520531014679058e-09 3.276961530437312828e-09 4.550820959675225258e-09 3.115094018986738453e-08
1.137500000000000178e+00 1.319266811260739406e-07 0.000000000000000000e+00 5.010754480860601182e-09 7.521644028939581890e-08 5.747959338426643774e-09 8.652623563159015256e-11 1.738329514901132875e-08 5.204127860639270074e-10 2.796129284668400787e-08
1.162500000000000089e+00 3.400464174793623441e-06 0.000000000000000000e+00 1.109779927136352409e-10 3.331628235590955868e-06 6.018099639923875581e-09 1.625249207798210535e-10 4.987750054574066716e-09 4.871781379631205504e-09 5.268480521504507437e-08
1.187500000000000000e+00 8.459200181575271968e-08 0.000000000000000000e+00 4.683812660996799415e-09 4.777446702081270610e-08 3.545233265912267032e-09 1.116505342935785618e-09 4.374005493577063402e-09 3.625362373733758238e-10 2.273544179414472260e-08
1.212500000000000133e+00 9.621255969330406851e-08 0.000000000000000000e+00 3.761217294212309724e-10 4.670694700862132857e-08 2.052655031075368864e-11 3.307367720565037359e-10 1.422277878419989571e-11 5.507795828224559571e-09 4.325620902588548979e-08
1.237500000000000044e+00 5.890511511545107112e-08 0.000000000000000000e+00 4.744594603353312727e-10 1.679887033619166685e-08 1.128276228379250549e-08 2.534271067774234182e-09 1.202536083831378978e-09 5.501536975212220089e-09 2.111067890831373240e-08
1.262500000000000178e+00 3.955210135885250754e-08 0.000000000000000000e+00 2.725079719733870309e-10 2.603955378005845580e-08 4.132645858211058305e-10 1.144080766613196209e-09 5.644428004265849313e-10 1.045826249126659545e-09 1.007242520483311938e-08
1.287500000000000089e+00 2.681340600111542361e-08 0.000000000000000000e+00 2.287083720211355713e-10 1.468384267043101997e-08 4.368919575862016201e-09 8.084881253791492857e-10 1.688956588141784906e-10 4.770996327217338316e-10 6.077451965886190337e-09
1.312500000000000000e+00 4.612955465977182996e-08 0.000000000000000000e+00 7.859302411465444262e-11 1.808287994596352849e-08 4.366736802606243422e-09 4.468904310284802461e-11 0.000000000000000000e+00 8.037369858128482900e-09 1.551928598585607515e-08
1.337500000000000133e+00 2.016933078799204376e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.348643002011645858e-09 0.000000000000000000e+00 2.759258166558127898e-11 0.000000000000000000e+00 3.319504919132193612e-09 9.473590285182622129e-09
1.362500000000000044e+00 1.646837016425139915e-08 0.000000000000000000e+00 1.741909130338428688e-12 9.968300268100274425e-09 3.254532492776695320e-11 4.161828826682414980e-09 1.654563348351945063e-11 4.801604358299566291e-10 1.807247766097125019e-09
1.387500000000000178e+00 1.868423491604257987e-08 0.000000000000000000e+00 2.123920528556820171e-11 6.475178333595706326e-09 3.276563574582361066e-09 0.000000000000000000e+00 4.220162332915208435e-11 0.000000000000000000e+00 8.869052179249790494e-09
1.412500000000000089e+00 1.662441811532270006e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.273766437194221643e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.235065167812847676e-08
1.437500000000000000e+00 6.286092014546308116e-09 0.000000000000000000e+00 3.790795827909136433e-11 5.999978181173565756e-09 4.173294582288751422e-11 0.000000000000000000e+00 2.311367985919065317e-12 0.000000000000000000e+00 2.041615612848447998e-10
1.462500000000000133e+00 1.406358993004490653e-08 0.000000000000000000e+00 1.106403179577137723e-10 1.053098013788585019e-08 2.149653443744272681e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.207004129826914714e-09
1.487500000000000044e+00 3.993971287148342163e-09 0.000000000000000000e+00 8.327398171918766754e-12 3.527931880464769611e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.950364570171775514e-09
1.512500000000000178e+00 4.461262631610182221e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.590854970843275412e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.540728204523250360e-10 0.000000000000000000e+00 3.748104314073529386e-09
1.537500000000000089e+00 5.309102827960050798e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.217290884266041355e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.889266629811170600e-11 4.062919277395898083e-09
1.562500000000000000e+00 1.237339408670736224e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.237339408670736224e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 3.999049857149506612e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.999049857149506612e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.612500000000000044e+00 6.635055110850903709e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.635055110850903709e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 2.463925099711792727e-11 0.000000000000000000e+00 3.176777841042240736e-14 2.460748321870750452e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 5.260846905560693471e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.387945440844780871e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.422052361476215280e-09
1.687500000000000000e+00 9.336604192693522961e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.336604192693522961e-12
1.712500000000000133e+00 1.035701575963557472e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.035701575963557472e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 4.588407769608330881e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.588407769608330881e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 6.303202131951039980e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.303202131951039980e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 2.818841245782760622e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.818841245782760622e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/plot_pt_rho.dat <==
# pt_rho    all    $\omega\rightarrow\rho\pi^0\rightarrow e^+e^-\pi^0$    $\pi^+\pi^-\rightarrow\rho\rightarrow e^+e^-$    $N^*(1520)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1535)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1620)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1650)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1675)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1680)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1710)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1720)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1875)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1900)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1905)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1950)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1990)\rightarrow\rho N\rightarrow e^+e^-N$    other
# [Units = GeV]
1.250000000000000069e-02 5.429085527464500108e-05 0.000000000000000000e+00 5.403808763844687049e-06 5.338280936322393103e-06 0.000000000000000000e+00 4.169709454675470681e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.733430809306794541e-06 0.000000000000000000e+00 2.842123888967333106e-09 3.968332239153680637e-09 0.000000000000000000e+00 7.502292894673788342e-08 0.000000000000000000e+00 3.640683334155948411e-08 0.000000000000000000e+00
3.750000000000000555e-02 2.491437379793270176e-04 0.000000000000000000e+00 1.569740526407185579e-05 1.016691714532951430e-04 0.000000000000000000e+00 1.253726642136884773e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.871753314380884561e-06 0.000000000000000000e+00 1.347373989574567533e-07 6.938978026052509730e-08 0.000000000000000000e+00 1.978413571225825312e-07 0.000000000000000000e+00 1.300759890107802075e-07 6.992085392552417499e-10
6.250000000000000000e-02 6.200069285795448398e-04 0.000000000000000000e+00 2.469643614060217839e-05 4.009443987167523519e-04 0.000000000000000000e+00 8.873548995115474434e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.046835023421276124e-04 0.000000000000000000e+00 2.604067185091611858e-07 5.886714736680651685e-08 0.000000000000000000e+00 3.577695841282874609e-07 0.000000000000000000e+00 2.663643495657606330e-07 3.693629337890126696e-09
8.750000000000000833e-02 7.954710680665758819e-04 0.000000000000000000e+00 3.067703067235881569e-05 4.543623304352075007e-04 5.878838484723655616e-10 1.727507546635336747e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.361696149102974618e-04 0.000000000000000000e+00 1.840995070824021700e-07 1.214559976918797930e-07 0.000000000000000000e+00 8.379940090908689922e-07 0.000000000000000000e+00 3.671999874646997036e-07 0.000000000000000000e+00
1.125000000000000028e-01 1.095383015142618183e-03 0.000000000000000000e+00 4.047060148793663048e-05 7.786794093172634632e-04 1.167622805643839784e-10 1.330033417406818416e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.415272209748519034e-04 0.000000000000000000e+00 1.833912528898045030e-07 1.432534299091266431e-07 0.000000000000000000e+00 5.848580371153516305e-07 0.000000000000000000e+00 7.908221396894104525e-07 0.000000000000000000e+00
1.375000000000000111e-01 8.668696337595086692e-04 0.000000000000000000e+00 4.463844615209773060e-05 5.000181143238353063e-04 0.000000000000000000e+00 1.338407965835618143e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.954777801644442365e-09 1.868416547888392338e-04 0.000000000000000000e+00 1.925157024754722892e-07 1.667078435872950048e-07 0.000000000000000000e+00 6.615906093211313355e-07 0.000000000000000000e+00 4.969958809942059281e-07 1.085709699490821234e-08
1.625000000000000333e-01 8.662992699418655806e-04 0.000000000000000000e+00 4.805396815398755081e-05 6.225641102096792032e-04 0.000000000000000000e+00 1.336947694314892911e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.513426364213632328e-09 0.000000000000000000e+00 6.019227164052307262e-05 0.000000000000000000e+00 2.605370096668906174e-07 1.977506466022259677e-07 0.000000000000000000e+00 6.726381026884266272e-07 0.000000000000000000e+00 6.588290300551377214e-07 2.882290809564594532e-09
1.875000000000000000e-01 1.003808180811396151e-03 0.000000000000000000e+00 4.769260324408576383e-05 5.909459382999793274e-04 0.000000000000000000e+00 1.764130464076265410e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.459131680312266929e-04 0.000000000000000000e+00 4.057698548789093722e-05 1.503257241247408186e-07 0.000000000000000000e+00 1.523960858778032199e-06 0.000000000000000000e+00 5.856582921353749921e-07 6.494465548665643975e-09
2.125000000000000222e-01 6.368992733702631822e-04 0.000000000000000000e+00 4.461060557319407647e-05 3.883774758222058266e-04 0.000000000000000000e+00 1.380161495696346195e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.367859471441840013e-05 0.000000000000000000e+00 2.954590649619169452e-07 1.439850307431237941e-07 0.000000000000000000e+00 8.483670165986585292e-07 0.000000000000000000e+00 9.262463956281490174e-07 2.390182878434129026e-09
2.374999999999999889e-01 1.161052331538701531e-03 0.000000000000000000e+00 4.062833039416205964e-05 7.935240524913311473e-04 0.000000000000000000e+00 2.582246254770187975e-04 0.000000000000000000e+00 4.128445755171407910e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.594497703215731793e-05 0.000000000000000000e+00 3.271952969046859282e-07 2.277634417024824976e-07 0.000000000000000000e+00 1.399554377673497818e-06 0.000000000000000000e+00 7.620510085170378329e-07 9.653573479148741797e-09
2.625000000000000111e-01 1.039835485525816405e-03 0.000000000000000000e+00 4.440998587413831563e-05 7.485264496788063531e-04 0.000000000000000000e+00 1.797453795240737699e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.328307535069972053e-09 0.000000000000000000e+00 6.487288731474957391e-05 0.000000000000000000e+00 2.345735996589712987e-07 2.109818233733809337e-07 0.000000000000000000e+00 9.441717795765860323e-07 0.000000000000000000e+00 8.320105326610454971e-07 5.771709124356404522e-08
2.875000000000000333e-01 8.721347119011974925e-04 0.000000000000000000e+00 3.776365848318656755e-05 5.870123550366852013e-04 0.000000000000000000e+00 1.014358679927068648e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.033723286915223767e-04 0.000000000000000000e+00 4.060111361390771702e-05 1.881179239782608528e-07 0.000000000000000000e+00 8.705740192395665007e-07 0.000000000000000000e+00 8.906961399709959793e-07 0.000000000000000000e+00
3.125000000000000000e-01 9.800902645126735677e-04 0.000000000000000000e+00 3.320887083215424203e-05 6.180497736138317044e-04 0.000000000000000000e+00 2.195936425917661169e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.048884106112335751e-04 0.000000000000000000e+00 2.258551196008134331e-06 2.099784892542618237e-07 0.000000000000000000e+00 9.453145614015515995e-07 0.000000000000000000e+00 9.292286366938667772e-07 6.493980330286277250e-09
3.375000000000000222e-01 1.168192627990885177e-03 0.000000000000000000e+00 3.129726157516571122e-05 7.310268819980463928e-04 0.000000000000000000e+00 2.999700870667751113e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.034070807837256234e-04 0.000000000000000000e+00 2.415462450477295917e-07 2.297382951219639038e-07 0.000000000000000000e+00 1.026905451617596965e-06 0.000000000000000000e+00 9.861391763549224652e-07 6.987399030331850908e-09
3.625000000000000444e-01 7.608612313595608957e-04 0.000000000000000000e+00 2.830210651409397339e-05 4.145978918816100710e-04 0.000000000000000000e+00 9.358711657674518875e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.220364532173806982e-04 0.000000000000000000e+00 2.292831835625397840e-07 1.338437091044369593e-07 0.000000000000000000e+00 9.600457254099652976e-07 0.000000000000000000e+00 1.007729601517492893e-06 6.760950136415721466e-09
3.875000000000000111e-01 6.962537889173876652e-04 0.000000000000000000e+00 2.825900628928925437e-05 4.763931383545991845e-04 2.152288500999777644e-10 9.212871635745604353e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.726101084191489289e-10 0.000000000000000000e+00 9.722810257273308801e-05 0.000000000000000000e+00 2.183792444802322227e-07 1.733232115099961494e-07 0.000000000000000000e+00 8.711165741366966065e-07 0.000000000000000000e+00 9.706988013611126663e-07 1.061967286368686715e-08
4.125000000000000333e-01 4.479010428500062105e-04 0.000000000000000000e+00 2.459429176403039104e-05 3.521132298173494852e-04 0.000000000000000000e+00 5.371571241609390785e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.512134963303688269e-05 0.000000000000000000e+00 1.661503068405907989e-07 1.504178513328504966e-07 0.000000000000000000e+00 8.866621337766993365e-07 0.000000000000000000e+00 1.094812541648136006e-06 5.841638589726445486e-08
4.375000000000000000e-01 3.705852984287306647e-04 0.000000000000000000e+00 2.425583557229124275e-05 1.929653659738546486e-04 0.000000000000000000e+00 9.437165755500160009e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.669720277916792886e-09 5.658787981407855782e-05 0.000000000000000000e+00 2.666991597547846462e-07 1.449784209794658913e-07 0.000000000000000000e+00 8.411960206836936056e-07 0.000000000000000000e+00 1.148691508631576580e-06 1.324683177184649964e-09
4.625000000000000222e-01 6.370240554458659211e-04 0.000000000000000000e+00 1.945582002350532252e-05 3.863956491866486547e-04 0.000000000000000000e+00 5.457866519873035916e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.743394332398733916e-04 0.000000000000000000e+00 2.682552518046615795e-07 1.032815991950510141e-07 0.000000000000000000e+00 8.391157879160705027e-07 4.349837423571122575e-10 1.032138395066478829e-06 1.126177938362368273e-08
4.875000000000000444e-01 3.431550067195260215e-04 0.000000000000000000e+00 1.608663617818071025e-05 1.418249522749395969e-04 0.000000000000000000e+00 1.713253904530063836e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.171515253274276261e-05 0.000000000000000000e+00 1.748636079899090359e-07 1.295547777594646524e-07 0.000000000000000000e+00 7.622299493656557494e-07 0.000000000000000000e+00 1.134363445061069756e-06 1.863500480504132353e-09
5.124999999999999556e-01 3.736631242052702992e-04 0.000000000000000000e+00 1.587138433877570084e-05 2.561655350478110539e-04 0.000000000000000000e+00 4.863029254717454156e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.116467933243345291e-05 0.000000000000000000e+00 2.132477794366875684e-07 1.360944165475209601e-07 0.000000000000000000e+00 5.902947593636223822e-07 0.000000000000000000e+00 8.896721528047357445e-07 1.923830923009788401e-09
5.375000000000000888e-01 3.701820586870261461e-04 0.000000000000000000e+00 1.096101781665486150e-05 3.017240474435918746e-04 0.000000000000000000e+00 6.843215677590143932e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.894276294948757695e-05 0.000000000000000000e+00 6.964040808348461739e-08 1.761711683474423770e-07 0.000000000000000000e+00 5.792258888491854619e-07 0.000000000000000000e+00 8.839031863365524846e-07 2.074148084985640111e-09
5.625000000000000000e-01 1.595136841983060729e-04 0.000000000000000000e+00 1.138563502748687707e-05 9.292041105413412878e-05 0.000000000000000000e+00 5.342321016572042512e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.408852541579023502e-11 0.000000000000000000e+00 4.817296105995722824e-05 0.000000000000000000e+00 8.767516708241346644e-08 1.035366846034687700e-07 0.000000000000000000e+00 6.244051542956680350e-07 0.000000000000000000e+00 8.750003884751337264e-07 1.644557173718625561e-09
5.875000000000001332e-01 1.901313925183952956e-04 0.000000000000000000e+00 9.896733643417873335e-06 1.690753190881767016e-04 0.000000000000000000e+00 3.937104446035944053e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.914760488417371596e-06 0.000000000000000000e+00 6.839526309906877412e-08 7.865454383174362714e-08 0.000000000000000000e+00 4.606084772328718837e-07 0.000000000000000000e+00 6.978567667125575713e-07 1.959801471161240324e-09
6.125000000000000444e-01 1.470133481982392135e-04 0.000000000000000000e+00 8.185093950479878114e-06 8.667669914129671723e-05 2.310970532128541287e-10 5.261908883146524528e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.511499614358755470e-05 0.000000000000000000e+00 7.763906806424214824e-08 8.968897725060536401e-08 0.000000000000000000e+00 9.405825599816413991e-07 0.000000000000000000e+00 6.665083773788563367e-07 0.000000000000000000e+00
6.374999999999999556e-01 6.532582131285279950e-05 0.000000000000000000e+00 8.927550047090898955e-06 4.614524970296028043e-05 0.000000000000000000e+00 4.774614369087098621e-06 0.000000000000000000e+00 1.510265615840486490e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.457847651612490444e-06 0.000000000000000000e+00 4.386518571402673724e-08 4.864204840969805272e-08 0.000000000000000000e+00 3.648076289789645961e-07 0.000000000000000000e+00 5.630936524377429291e-07 0.000000000000000000e+00
6.625000000000000888e-01 1.382546934194365433e-04 0.000000000000000000e+00 5.808813458081036155e-06 8.430366545458581307e-05 0.000000000000000000e+00 3.449916046756059248e-06 0.000000000000000000e+00 1.089294589836028653e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.351170868571311082e-05 4.964326707030277449e-10 2.772315277472976652e-08 7.933971677245693382e-08 0.000000000000000000e+00 4.923467533134103552e-07 0.000000000000000000e+00 5.770519673947553481e-07 2.542456784619940675e-09
6.875000000000000000e-01 1.792060677033851938e-04 0.000000000000000000e+00 4.929980444403341863e-06 1.241619334087456334e-04 0.000000000000000000e+00 4.436871418418312585e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.168841702449874954e-06 0.000000000000000000e+00 2.700960092360842802e-08 5.041153694474806370e-08 0.000000000000000000e+00 4.114344775990521008e-07 0.000000000000000000e+00 1.082588800521859377e-06 5.153547613937657397e-09
7.125000000000001332e-01 1.748359112565491368e-05 0.000000000000000000e+00 6.223874566569345152e-06 4.031713780531851447e-06 0.000000000000000000e+00 2.794972899637288929e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.640376919838387002e-06 0.000000000000000000e+00 3.419765800823566469e-08 3.198297163133160989e-08 0.000000000000000000e+00 2.847533875007397889e-07 0.000000000000000000e+00 4.270043380683255009e-07 1.471460386940918264e-08
7.375000000000000444e-01 1.184493676624917808e-05 0.000000000000000000e+00 4.114666354142431443e-06 3.360201730224878097e-06 0.000000000000000000e+00 1.573345152526646262e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.205563612961065854e-06 0.000000000000000000e+00 1.215987224580678573e-08 2.803057428938758008e-08 0.000000000000000000e+00 1.839233617169711022e-07 0.000000000000000000e+00 3.654707069586073263e-07 1.575401183382765705e-09
7.624999999999999556e-01 4.883190053384978168e-05 0.000000000000000000e+00 3.421897820402244024e-06 4.188412709420546775e-05 0.000000000000000000e+00 1.103882522693430986e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.791705870205566050e-06 0.000000000000000000e+00 1.633242822483329982e-08 1.529282838977673742e-08 0.000000000000000000e+00 1.760690300712909146e-07 0.000000000000000000e+00 4.225929396571677011e-07 0.000000000000000000e+00
7.875000000000000888e-01 6.273337380509045840e-06 0.000000000000000000e+00 2.152160562321530951e-06 1.153408765937821932e-06 0.000000000000000000e+00 1.199407084178224813e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.189710219973422046e-06 0.000000000000000000e+00 2.660553737953367387e-08 2.652649982950522070e-08 0.000000000000000000e+00 2.056270507849205390e-07 0.000000000000000000e+00 3.198916601040868240e-07 0.000000000000000000e+00
8.125000000000000000e-01 5.890199338246103606e-06 0.000000000000000000e+00 2.446996227638898747e-06 1.140834379561289594e-06 0.000000000000000000e+00 8.984702565585082733e-07 0.000000000000000000e+00 8.545921479472910351e-10 0.000000000000000000e+00 0.000000000000000000e+00 9.655166691602466888e-07 0.000000000000000000e+00 1.288436581072178001e-08 1.458585256970745156e-08 0.000000000000000000e+00 1.308361562496303549e-07 0.000000000000000000e+00 2.792208385491534336e-07 0.000000000000000000e+00
8.375000000000001332e-01 1.507453799605684686e-04 0.000000000000000000e+00 2.044722836093378102e-06 4.164083942351100130e-05 0.000000000000000000e+00 4.121259439072970122e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.502841249271801368e-05 0.000000000000000000e+00 8.438311824351556320e-09 1.183215430364126979e-08 0.000000000000000000e+00 1.235118831632662096e-07 0.000000000000000000e+00 4.067036052656102001e-05 4.667941664083967147e-09
8.625000000000000444e-01 4.475971254071208492e-06 0.000000000000000000e+00 1.711635519651427037e-06 7.940884023219744938e-07 0.000000000000000000e+00 4.758600935004678757e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.151676303518042634e-06 0.000000000000000000e+00 6.211787981686573508e-09 3.383702900733534486e-08 0.000000000000000000e+00 9.348044072573626279e-08 0.000000000000000000e+00 2.072094157044283954e-07 1.972261660109639815e-09
8.874999999999999556e-01 3.382342172704936270e-06 0.000000000000000000e+00 1.521184311593213054e-06 2.654755511355993606e-07 0.000000000000000000e+00 4.602375651354388794e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.020748335549253627e-07 0.000000000000000000e+00 1.022426672381873365e-08 7.069645715713035399e-09 0.000000000000000000e+00 7.217563845290832597e-08 0.000000000000000000e+00 1.439003603933192399e-07 0.000000000000000000e+00
9.125000000000000888e-01 2.584099000006393971e-06 0.000000000000000000e+00 1.289743686027525167e-06 2.403386717996006805e-07 0.000000000000000000e+00 3.493934625903245172e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.601172483279262012e-07 0.000000000000000000e+00 2.782841147969956742e-09 3.740799275179070047e-09 0.000000000000000000e+00 9.152020630147217588e-08 0.000000000000000000e+00 1.464620845363963112e-07 0.000000000000000000e+00
9.375000000000000000e-01 4.221293530623662318e-05 0.000000000000000000e+00 8.957414204217348079e-07 4.053467549396539815e-05 0.000000000000000000e+00 1.834947189944415608e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.996702640332186035e-07 0.000000000000000000e+00 1.130267691373277926e-09 1.160284663242800338e-08 0.000000000000000000e+00 5.803827394510496726e-08 0.000000000000000000e+00 1.285820205529268813e-07 0.000000000000000000e+00
9.625000000000001332e-01 1.570894231398341174e-06 0.000000000000000000e+00 5.571081099343405637e-07 1.056122827416749098e-07 0.000000000000000000e+00 1.100331982257982913e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.881393822130831565e-07 0.000000000000000000e+00 1.822652156229067856e-09 3.555772134688714682e-09 0.000000000000000000e+00 2.598845163875631596e-08 0.000000000000000000e+00 7.696993307092351343e-08 1.664449282846571342e-09
9.875000000000000444e-01 1.806462659579646194e-06 0.000000000000000000e+00 1.300438474393496448e-06 1.161154032483561851e-07 0.000000000000000000e+00 1.114321934441879555e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.122173323370393909e-07 0.000000000000000000e+00 9.758724159252928838e-10 2.210797954533077499e-08 0.000000000000000000e+00 2.404441002887995075e-08 0.000000000000000000e+00 1.191309941664301831e-07 0.000000000000000000e+00
1.012500000000000178e+00 1.693831145636582945e-06 0.000000000000000000e+00 4.702140471323938332e-07 1.571902522173006721e-07 0.000000000000000000e+00 8.009341519516845385e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.890769007236798576e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.219163593193808062e-09 0.000000000000000000e+00 2.626826877568512551e-08 0.000000000000000000e+00 4.892836124264512024e-08 0.000000000000000000e+00
1.037500000000000089e+00 9.638959155955292778e-07 0.000000000000000000e+00 5.276655052003869908e-07 3.376601346988796093e-08 0.000000000000000000e+00 1.533327494303808320e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.558340608728406617e-07 0.000000000000000000e+00 1.804286856312470398e-10 6.474722535732404299e-09 0.000000000000000000e+00 1.699172979780186094e-08 0.000000000000000000e+00 6.965070560286730405e-08 0.000000000000000000e+00
1.062500000000000000e+00 9.166296333371295571e-07 0.000000000000000000e+00 3.198340168282800966e-07 1.203639049964975762e-07 0.000000000000000000e+00 1.251889332937419920e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.156286849422268695e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.275992025181848544e-08 0.000000000000000000e+00 2.110940173996342271e-08 1.744771284601031765e-09
1.087499999999999911e+00 5.329313609709869596e-07 0.000000000000000000e+00 2.934760978586456976e-07 8.419386801744327076e-08 0.000000000000000000e+00 2.308501441841307274e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.790262879732141783e-08 0.000000000000000000e+00 3.611479994407881888e-09 1.666238991736830590e-09 0.000000000000000000e+00 9.183930315305181260e-09 0.000000000000000000e+00 1.981210257771364526e-08 0.000000000000000000e+00
1.112500000000000044e+00 5.506738396281212490e-07 0.000000000000000000e+00 3.678897351758989769e-07 6.719655518892796245e-09 0.000000000000000000e+00 4.363946971106926185e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.860936527815853600e-08 0.000000000000000000e+00 7.034495992377233515e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.041590887921429240e-08 0.000000000000000000e+00 3.269625546564964834e-08 0.000000000000000000e+00
1.137500000000000178e+00 3.911100912639314682e-07 0.000000000000000000e+00 2.351651814623072705e-07 4.313874125572311816e-08 0.000000000000000000e+00 2.363311812286176023e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.821985876886058279e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.176336010878233190e-08 0.000000000000000000e+00 3.918983154539637984e-08 0.000000000000000000e+00
1.162500000000000089e+00 4.361091910673821417e-07 0.000000000000000000e+00 1.149853149169349578e-07 1.395204979522979081e-08 0.000000000000000000e+00 1.602193396680979642e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.215885570588738398e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.187939996584194651e-09 0.000000000000000000e+00 6.437339533294958700e-08 0.000000000000000000e+00
1.187500000000000000e+00 2.172909449279019806e-07 0.000000000000000000e+00 1.363660080112815202e-07 1.003476447101954979e-08 0.000000000000000000e+00 6.891017221445212407e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.583915918451296735e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.747494178024410980e-09 0.000000000000000000e+00 2.641250186161829817e-08 0.000000000000000000e+00
1.212500000000000133e+00 1.677145868678547876e-07 0.000000000000000000e+00 9.686789684681925426e-08 3.123412648401115058e-08 0.000000000000000000e+00 2.118319272859831587e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.903679882335346940e-09 0.000000000000000000e+00 1.657299822325133698e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.932261576777620288e-09 0.000000000000000000e+00 8.427699367080624898e-09 0.000000000000000000e+00
1.237500000000000044e+00 1.979959055962666142e-07 0.000000000000000000e+00 1.592668493100522025e-07 1.913693663996746473e-09 0.000000000000000000e+00 7.933814663798221056e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.033813768999702637e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.976858569554516665e-10 0.000000000000000000e+00 8.045724411466971114e-09 0.000000000000000000e+00
1.262500000000000178e+00 1.301639435126383737e-07 0.000000000000000000e+00 7.311392850961514162e-08 4.320585062411362371e-09 0.000000000000000000e+00 2.097171627477626544e-14 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.867145607453412749e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.657462446087094075e-10 0.000000000000000000e+00 3.792206649752782025e-09 0.000000000000000000e+00
1.287500000000000089e+00 6.069925255685123265e-08 0.000000000000000000e+00 4.102187998797167203e-08 1.907513537051916524e-09 0.000000000000000000e+00 4.428356502121121377e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.487637959018057365e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.879435996809847503e-10 0.000000000000000000e+00 6.365920971007469440e-09 0.000000000000000000e+00
1.312500000000000000e+00 1.296670119665660044e-07 0.000000000000000000e+00 2.425128392247141954e-08 8.220184031394319218e-08 0.000000000000000000e+00 1.446213301305229806e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.228391542513074758e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.901232824159213126e-10 0.000000000000000000e+00 6.833239892170117846e-09 0.000000000000000000e+00
1.337500000000000133e+00 6.655791586295899526e-08 0.000000000000000000e+00 2.999901654390766984e-08 4.806009106809744700e-10 0.000000000000000000e+00 7.668289820613404697e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.740366807502261630e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.471334202364086823e-09 0.000000000000000000e+00 8.535006310370237957e-09 0.000000000000000000e+00
1.362500000000000044e+00 3.203716916661854267e-08 0.000000000000000000e+00 1.748733654012108147e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.518156152025299362e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.962957083233919756e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.635059928061014815e-09 0.000000000000000000e+00
1.387500000000000178e+00 9.744195479696179087e-09 0.000000000000000000e+00 5.607208676490429028e-09 2.305148441423305563e-11 0.000000000000000000e+00 3.334840043496450063e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.216078472433301607e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.523628883460231587e-12 0.000000000000000000e+00 1.529637991682759983e-10 0.000000000000000000e+00
1.412500000000000089e+00 2.597370271331144143e-08 0.000000000000000000e+00 1.468038676423702057e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.432827884227586615e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.803520204619412770e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.056967860227421896e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.437500000000000000e+00 2.614079263828242731e-08 0.000000000000000000e+00 9.261044684293162365e-09 1.149750128461839748e-08 0.000000000000000000e+00 2.394737997674871944e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.677523905534027387e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.099847661619656057e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.462500000000000133e+00 7.105099608728408249e-09 0.000000000000000000e+00 3.311363495713543353e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.870497516124697749e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.247183388903304954e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.659502972499089961e-09 0.000000000000000000e+00
1.487500000000000044e+00 8.527204941716169157e-09 0.000000000000000000e+00 2.708984878290340211e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.462711456321059982e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.555086071047681365e-10 0.000000000000000000e+00
1.512500000000000178e+00 5.760135142931585359e-08 0.000000000000000000e+00 5.736424685700278546e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.371045723130661646e-10 0.000000000000000000e+00
1.537500000000000089e+00 8.716149999919247253e-09 0.000000000000000000e+00 5.134788521574817295e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.264382784612618850e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.354923199883167788e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.562500000000000000e+00 9.873125080474183569e-09 0.000000000000000000e+00 8.848496300094024232e-09 9.071229742458201275e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.175058061343388739e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 1.393754118241464786e-08 0.000000000000000000e+00 7.773035563434670566e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.837998230304117870e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.326507388675859014e-09 0.000000000000000000e+00
1.612500000000000044e+00 2.193125349498197107e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.193125349498197107e-09 0.000000000000000000e+00
1.637500000000000178e+00 3.336108708953212668e-10 0.000000000000000000e+00 3.336108708953212668e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 8.343321111172022567e-09 0.000000000000000000e+00 6.220454185502081148e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.122866925669941005e-09 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 8.173569597869242568e-12 0.000000000000000000e+00 8.173569597869242568e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 2.132143929073441053e-09 0.000000000000000000e+00 2.132143929073441053e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 7.009235378485402704e-09 0.000000000000000000e+00 7.009235378485402704e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 3.411672253628901525e-08 0.000000000000000000e+00 3.411672253628901525e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 2.183599854208175323e-10 0.000000000000000000e+00 2.183599854208175323e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/plot_y.dat <==
# y    all    $\rho \rightarrow e^+e^-$    $\omega \rightarrow e^+e^-$    $\phi \rightarrow e^+e^-$    $\pi^0 \rightarrow \gamma e^+e^-$    $\eta \rightarrow \gamma e^+e^-$    $\eta' \rightarrow \gamma e^+e^-$    $\omega \rightarrow \pi^0 e^+e^-$    $\phi \rightarrow \pi^0 e^+e^-$    $\Delta^0\rightarrow n e^+e^-$    $\Delta^+ \rightarrow p e^+e^-$
# [Units = GeV]
-3.875000000000000000e+00 7.781945890535274217e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.580424166330789319e-06 0.000000000000000000e+00 2.969554852384671512e-14 9.316057214452671428e-10 0.000000000000000000e+00 1.039747197496375150e-07 9.661536903785346276e-08
-3.625000000000000000e+00 1.577825943874850334e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.538039314415787578e-05 0.000000000000000000e+00 6.033899177924975164e-13 1.188321229247825010e-09 2.268693231481952335e-11 2.097230840492600398e-07 1.869315989898874296e-07
-3.375000000000000000e+00 3.102932106797625950e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.027581748304170609e-05 0.000000000000000000e+00 8.279439461687007678e-12 4.436541983710289061e-09 1.328197415908805201e-13 3.982694220872712338e-07 3.507892086043742261e-07
-3.125000000000000000e+00 3.919007461926374633e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.782378825214987276e-05 0.000000000000000000e+00 3.592200371572591466e-12 1.144425172747959236e-08 2.696964578663117873e-11 7.328516877890474866e-07 6.219598657511903541e-07
-2.875000000000000000e+00 1.102416193505994293e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.075165204035207509e-04 2.598762731862366591e-07 1.314928026375738606e-11 1.745316132589126369e-08 6.188748960825195767e-11 1.306890698616899881e-06 1.140803777179759014e-06
-2.625000000000000000e+00 2.032739884442125102e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.981319119889515519e-04 7.311266725405440883e-07 4.883095814798406382e-11 3.599780225818736071e-08 5.088471241823412643e-11 2.352607973755728884e-06 2.022244291035891892e-06
-2.375000000000000000e+00 3.579826404490018990e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.492529071136502364e-04 8.617168061101078483e-07 3.750281021562791678e-11 7.770688589877015841e-08 1.000627731538832070e-10 4.206803442966620125e-06 3.583368634792747671e-06
-2.125000000000000000e+00 6.555287012810698385e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.395061536949296936e-04 2.068602964710577779e-06 5.078151065386282617e-11 2.410409457438672790e-07 1.431147479013949123e-10 7.330954827015994017e-06 6.381754952411216388e-06
-1.875000000000000000e+00 1.225211365015878122e-03 8.080808080808080733e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.184122152761619452e-03 8.670211896954118633e-06 1.044339582838815025e-10 2.608988722678257808e-07 3.030466331436335201e-10 1.294021834785991882e-05 1.113666757577735712e-05
-1.625000000000000000e+00 2.131894164269897227e-03 2.020202020202020268e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.055223873100761947e-03 1.425681070149049580e-05 2.075926831140552558e-08 3.382455817305006018e-07 5.582292325717781717e-10 2.264574218377296341e-05 1.920615500257726656e-05
-1.375000000000000000e+00 3.675656430370607443e-03 2.424242424242424389e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.554313041022766264e-03 2.488297448746227831e-05 3.478714934964096677e-09 7.692339653884299833e-07 4.739031031380391313e-09 3.837485636658492653e-05 3.306568254001479834e-05
-1.125000000000000000e+00 6.112795127760483477e-03 2.829911968087961497e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.920060149540429945e-03 4.262607987595927580e-05 6.694177683618216359e-08 1.261809171632484006e-06 1.698479737477293717e-09 6.504777723639083712e-05 5.543155199861806408e-05
-8.750000000000000000e-01 9.945537011185055440e-03 6.071453671534834804e-05 5.591610528947267058e-10 0.000000000000000000e+00 9.608671121263592102e-03 7.552115343162696588e-05 6.345747434983357644e-08 2.205302606338834577e-06 1.443611992165900257e-08 1.070234572146283082e-04 9.132298719819548162e-05
-6.250000000000000000e-01 1.560552993264921473e-02 5.744217504790775859e-05 8.121202940185237985e-06 0.000000000000000000e+00 1.510743507302202138e-02 1.166301768069412799e-04 1.589182451872262727e-08 3.570119317324908292e-06 5.561349446444081925e-09 1.680931790030028414e-04 1.442165533378642604e-04
-3.750000000000000000e-01 2.332618283454885449e-02 1.099467759977000244e-04 4.241793210025114022e-06 8.614058289798910751e-11 2.256597064069409964e-02 1.668218840905211632e-04 2.236007126494746412e-07 5.219095512333157918e-06 1.503311742428436913e-08 2.544483150288845983e-04 2.192956100446334818e-04
-1.250000000000000000e-01 3.293232805057863533e-02 1.981863619969051243e-04 8.707398765353218162e-06 1.342502770438232513e-08 3.175809819218872870e-02 2.781923546587795264e-04 1.131865295761112905e-07 9.725612707782971991e-06 2.698733338286444319e-08 3.648717227941889862e-04 3.143928085762294445e-04
1.250000000000000000e-01 4.309137439457149527e-02 2.031748732496607636e-04 1.346338692656541983e-05 7.099829479975085937e-08 4.156471324501669756e-02 3.896978807972238863e-04 2.542124827730326037e-07 1.269352377190730404e-05 6.262492683554889062e-08 4.867427216062089460e-04 4.205009274988236504e-04
3.750000000000000000e-01 5.258856107505222033e-02 3.263736961570881667e-04 1.351465871311425121e-05 1.992633785680001215e-07 5.064017554809306654e-02 4.740489540790327090e-04 2.351334008658532388e-07 1.659798771192619849e-05 6.160577505184685391e-08 5.984740876358233923e-04 5.188801401076782727e-04
6.250000000000000000e-01 5.929916055976695854e-02 3.500664249016442568e-04 2.047415847720558213e-05 4.307173467992984795e-06 5.706963489839964043e-02 5.737841743185538752e-04 2.791236299353592230e-07 1.921347857657743606e-05 5.500393528525260213e-08 6.751904295563079415e-04 5.861556945038158811e-04
8.750000000000000000e-01 6.104387259320270820e-02 3.295130899199853855e-04 2.557856351921484705e-05 3.759973288818438578e-07 5.879372424287363647e-02 5.783551780559483642e-04 2.160986459166279975e-07 2.147829216245318633e-05 6.035373272389338147e-08 6.928057149639804940e-04 6.017650619999615706e-04
1.125000000000000000e+00 5.764443829727338570e-02 2.537159424206794243e-04 1.632570009116957328e-05 3.860114024183629701e-07 5.558836021906398556e-02 5.576572665150907352e-04 4.519531761776842193e-07 1.923972410763170795e-05 5.998482986065813979e-08 6.474786057907435744e-04 5.607628898756288277e-04
1.375000000000000000e+00 5.004737169225823012e-02 2.966531768934805701e-04 1.445453078237671739e-05 1.270302719777484980e-07 4.821211125382843937e-02 4.816165930665547738e-04 2.635335910077118458e-07 1.475256060433658530e-05 6.638442405828301052e-08 5.504917321917817720e-04 4.768348966042273681e-04
1.625000000000000000e+00 4.017495601329491850e-02 2.037893275723740754e-04 1.852119363488944495e-05 4.531851236675736524e-08 3.876492228910716209e-02 3.734910401724035362e-04 2.261937574108843659e-07 1.117392041438792119e-05 4.262175086177496921e-08 4.299315617994055945e-04 3.728125465736530173e-04
1.875000000000000000e+00 3.014120058620684689e-02 1.533783254065302477e-04 9.635963378786978814e-06 5.344661422282234474e-09 2.912192650906740912e-02 2.690649790575458215e-04 7.456721987740622089e-08 7.498151653120040992e-06 4.860633053715506690e-08 3.115186481904576288e-04 2.680494912411604557e-04
2.125000000000000000e+00 2.103606321747840055e-02 1.035150030554296622e-04 1.619451741426105511e-05 0.000000000000000000e+00 2.033930149834959830e-02 1.799676077272473304e-04 2.245255264381105694e-07 5.156541229385228091e-06 1.157274897319616006e-08 2.101155909705648055e-04 1.815763604564991733e-04
2.375000000000000000e+00 1.380285362026648956e-02 8.597260905251772538e-05 1.483784697612193388e-07 0.000000000000000000e+00 1.334494316283177037e-02 1.170114378884892033e-04 3.981666773946615029e-08 2.748481917207413776e-06 4.578347978501347369e-09 1.355220804810745308e-04 1.164630746099502568e-04
2.625000000000000000e+00 8.848005487921558124e-03 5.261013032066507285e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.572897254742993522e-03 6.438407262881776726e-05 2.203159992015401561e-08 2.035088131395547913e-06 6.950281555247727887e-09 8.391536179938305416e-05 7.213459841682853867e-05
2.875000000000000000e+00 5.317064587745751192e-03 2.020255137949399072e-05 4.040404040404040367e-06 0.000000000000000000e+00 5.152253726945143705e-03 4.620040559147070585e-05 6.693149999623690343e-08 9.397943289680366362e-07 4.774345176045471790e-09 5.023711170153325010e-05 4.311888791356443341e-05
3.125000000000000000e+00 3.138417373252561787e-03 1.616161616161616147e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.044830286892405338e-03 2.152237417387307348e-05 2.733470015125669494e-08 7.141728663064375835e-07 6.163377653404507220e-10 2.961502509394213237e-05 2.554594702650106634e-05
3.375000000000000000e+00 1.819248568182827482e-03 1.212121212121212195e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.760705117494243714e-03 1.404055800936231190e-05 1.006455987441954508e-10 4.394890254125407632e-07 3.909182588518461720e-09 1.713494482154031629e-05 1.480323688286912500e-05
3.625000000000000000e+00 1.044300361933746387e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.017777522437203833e-03 7.940506532413507101e-06 7.125005918658121254e-11 1.741273496935609039e-07 1.998973536662258375e-10 9.913491522890239662e-06 8.494442944132265326e-06
3.875000000000000000e+00 5.558183520610769299e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.389396024844881868e-04 6.373845318587331089e-06 4.746430965733940064e-11 7.090476128019088084e-08 1.145974940251497009e-10 5.583833701207846610e-06 4.850003733709644237e-06


==> anc/dileptons/AgAg/plot_y_omega.dat <==
# y_omega    all    $N^*(1700)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1710)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1720)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1875)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(1900)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(2080)\rightarrow\omega N\rightarrow e^+e^-N$    $N^*(2190)\rightarrow\omega N\rightarrow e^+e^-N$    other
# [Units = GeV]
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 5.591610528947267058e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.377153703186430008e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.214456825760836533e-10
-6.250000000000000000e-01 8.121202940185236291e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.119956586605820022e-06 2.405322888593569266e-12 1.124174555823267104e-11 4.422247732377464630e-11 7.532842764397538410e-13 1.187730749369825503e-09
-3.750000000000000000e-01 4.241793210025114869e-06 0.000000000000000000e+00 5.551693659550693745e-10 1.829029211106919973e-07 4.045843026449941666e-06 1.261409144855397772e-09 1.009129954183976725e-09 1.600184905652203977e-09 8.621369093834099865e-09
-1.250000000000000000e-01 8.707398765353223244e-06 8.025793813473488885e-11 9.813186894955461810e-08 8.502016986654332606e-06 2.075008989912987984e-08 1.190363164364628787e-08 6.260024751793851094e-09 1.812921177109084270e-08 5.012669374553764874e-08
1.250000000000000000e-01 1.346338692656546388e-05 0.000000000000000000e+00 7.210407613160047101e-08 1.306932495573851740e-05 8.155227188039199487e-08 4.045167141352208856e-08 1.502255077875118325e-08 1.272280088028388564e-08 1.722085997423964046e-07
3.750000000000000000e-01 1.351465871311427323e-05 0.000000000000000000e+00 1.556066809352497633e-07 1.100437854408491943e-05 1.597379960805744420e-07 6.850866094113386643e-08 4.021377820259900553e-08 2.126652289473416117e-08 2.064946529975064128e-06
6.250000000000000000e-01 2.047415847720556180e-05 0.000000000000000000e+00 1.821822667491736114e-07 1.930491277270612285e-05 2.982252137218728083e-07 1.105674349274099941e-07 5.201680209094406632e-08 2.765421658126244029e-08 4.985997704287738920e-07
8.750000000000000000e-01 2.557856351921477929e-05 0.000000000000000000e+00 2.768051133733872199e-07 2.423905729341985530e-05 3.110636501709300705e-07 1.084302369974000704e-07 5.562432904564945564e-08 2.689189491645364621e-08 5.606910012911077058e-07
1.125000000000000000e+00 1.632570009116962749e-05 0.000000000000000000e+00 4.198806510195472799e-06 7.173957510920495769e-06 2.457414155091656129e-07 8.201085049155038904e-08 5.028866294563488068e-08 2.734758169007100545e-08 4.547547559417241144e-06
1.375000000000000000e+00 1.445453078237670722e-05 0.000000000000000000e+00 1.003272950342150162e-07 1.380298132850538713e-05 1.460401104538965326e-07 6.350884086614434492e-08 3.185571684616238231e-08 1.733806245615338370e-08 2.924794282147476531e-07
1.625000000000000000e+00 1.852119363488954320e-05 0.000000000000000000e+00 3.631541261182154959e-08 1.822879692417019785e-05 5.614099787096276154e-08 2.299613528908078714e-08 1.194181512034625677e-08 8.791270559139879394e-09 1.562110792679977739e-07
1.875000000000000000e+00 9.635963378786992366e-06 0.000000000000000000e+00 1.075073047252373340e-08 9.563245248134844258e-06 9.911475321943488166e-09 5.289597680294037912e-09 5.679102080328993433e-09 2.612252690396229171e-09 3.847497240666114309e-08
2.125000000000000000e+00 1.619451741426103139e-05 0.000000000000000000e+00 8.573350277560434041e-11 1.618892314202688610e-05 5.238315006243364897e-10 1.235609672028083302e-09 7.845739958137748361e-12 4.934054576805564610e-12 3.736317764187238436e-09
2.375000000000000000e+00 1.483784697612193388e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.546618308707176860e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.291228667414757019e-08
2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.875000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AgAg/plot_y_rho.dat <==
# y_rho    all    $\omega\rightarrow\rho\pi^0\rightarrow e^+e^-\pi^0$    $\pi^+\pi^-\rightarrow\rho\rightarrow e^+e^-$    $N^*(1520)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1535)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1620)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1650)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1675)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1680)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1710)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1720)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1875)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1900)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1905)\rightarrow\rho N\rightarrow e^+e^-N$    $\Delta^*(1950)\rightarrow\rho N\rightarrow e^+e^-N$    $N^*(1990)\rightarrow\rho N\rightarrow e^+e^-N$    other
# [Units = GeV]
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 1.212121212121212025e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.080808080808080733e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 2.021778245402935042e-05 0.000000000000000000e+00 1.470019468588065408e-08 4.041103202383919076e-06 0.000000000000000000e+00 8.080834451733269141e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.081144605226280969e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 3.242987653172540731e-05 0.000000000000000000e+00 5.254860381192763243e-08 2.023495316644738498e-05 0.000000000000000000e+00 8.089783770916857499e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.052133426605092857e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.575639441469304087e-10 0.000000000000000000e+00
-6.250000000000000000e-01 3.712649725891769349e-05 0.000000000000000000e+00 1.521124823844639474e-07 2.452642610674974356e-05 0.000000000000000000e+00 1.235583405714403511e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.728802075100488761e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.751275693728623800e-09 0.000000000000000000e+00 4.208531619472375322e-08 0.000000000000000000e+00
-3.750000000000000000e-01 6.104720634970941444e-05 0.000000000000000000e+00 1.025265889446845652e-06 3.460541159231846704e-05 0.000000000000000000e+00 1.666561915792549200e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.693257770385807594e-06 0.000000000000000000e+00 6.609426072275909352e-09 3.833977239783939740e-09 0.000000000000000000e+00 1.238028476520825286e-08 0.000000000000000000e+00 3.482825155553499887e-08 0.000000000000000000e+00
-1.250000000000000000e-01 1.161739751142992435e-04 0.000000000000000000e+00 3.310209959565563373e-06 7.316432670887331304e-05 0.000000000000000000e+00 2.161347008699508155e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.726101084191490452e-11 0.000000000000000000e+00 1.387362339083703793e-05 0.000000000000000000e+00 4.052508678541634462e-06 1.056400397015500829e-08 0.000000000000000000e+00 6.886595086005971178e-08 0.000000000000000000e+00 8.035907364554761725e-08 0.000000000000000000e+00
1.250000000000000000e-01 1.241647720132944236e-04 0.000000000000000000e+00 5.629366932343531738e-06 6.798484566169670700e-05 0.000000000000000000e+00 3.496573303788959970e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.518467686421899825e-05 4.964326707030278612e-11 2.789164875519468655e-08 2.782392390256558547e-08 0.000000000000000000e+00 1.619682039527635769e-07 0.000000000000000000e+00 1.767659109953845481e-07 5.650186272607248100e-09
3.750000000000000000e-01 1.844306381069771370e-04 0.000000000000000000e+00 9.783340449934487063e-06 1.093813906793033225e-04 0.000000000000000000e+00 2.827500915014946899e-05 0.000000000000000000e+00 5.368766906591486427e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.219623479922161164e-05 0.000000000000000000e+00 4.118475311395098890e-06 5.530203671025547583e-08 0.000000000000000000e+00 2.724281348972483615e-07 0.000000000000000000e+00 3.471077142922814853e-07 8.129543827055689624e-10
6.250000000000000000e-01 1.872045160693652528e-04 0.000000000000000000e+00 1.310136047343982325e-05 1.259907791196307415e-04 5.878838484723657167e-11 2.195566125613505239e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.513426364213632586e-10 0.000000000000000000e+00 2.518468689855004811e-05 0.000000000000000000e+00 8.330070894289660134e-08 7.773192262367561905e-08 0.000000000000000000e+00 4.025615597692544812e-07 0.000000000000000000e+00 4.034515322923587966e-07 4.772466960131439273e-09
8.750000000000000000e-01 2.025200563761258329e-04 0.000000000000000000e+00 1.360529493685336139e-05 1.417240410938078545e-04 5.630881838772159621e-11 2.937612537472779928e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.422396060485762430e-10 1.954777801644442727e-10 1.252657817865355611e-05 0.000000000000000000e+00 2.731417505629494437e-07 7.557225130893429744e-08 0.000000000000000000e+00 4.497241710696615471e-07 0.000000000000000000e+00 4.484456537537767031e-06 4.728055399323671167e-09
1.125000000000000000e+00 1.679032917186675140e-04 0.000000000000000000e+00 1.138769395078586416e-05 1.076819389215674628e-04 0.000000000000000000e+00 2.455029628097602789e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.323238108242650003e-05 0.000000000000000000e+00 1.148164688384633338e-07 7.556860159245762024e-08 0.000000000000000000e+00 4.510776210501032554e-07 4.349837423571123222e-11 4.040751799686827448e-07 5.400113087722670227e-09
1.375000000000000000e+00 1.643502068721366732e-04 0.000000000000000000e+00 8.069992318794697435e-06 9.940965593820426166e-05 0.000000000000000000e+00 3.181938186214065096e-05 0.000000000000000000e+00 8.545921479472912160e-11 0.000000000000000000e+00 1.669720277916793196e-10 2.447602980681344795e-05 0.000000000000000000e+00 4.954710233223633169e-08 4.447604198930883700e-08 0.000000000000000000e+00 2.123149230608363325e-07 0.000000000000000000e+00 2.673516620946237600e-07 1.204785464020556421e-09
1.625000000000000000e+00 9.609868530466414535e-05 0.000000000000000000e+00 4.736324706237805685e-06 5.802602938821787556e-05 0.000000000000000000e+00 2.233343515279808371e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.065213635382403017e-05 0.000000000000000000e+00 2.033725031306353184e-08 1.770658334874895851e-08 0.000000000000000000e+00 1.362257790008731428e-07 0.000000000000000000e+00 1.750832863775161379e-07 1.406804546148290289e-09
1.875000000000000000e+00 9.636335446886573044e-05 0.000000000000000000e+00 1.922611680185224971e-06 6.450163630036263092e-05 0.000000000000000000e+00 2.497215875657787494e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.838879050580449210e-06 0.000000000000000000e+00 3.185217456281807167e-08 4.814083542838431020e-09 0.000000000000000000e+00 3.851952172091727835e-08 0.000000000000000000e+00 5.288290133297345186e-08 0.000000000000000000e+00
2.125000000000000000e+00 3.871900682475380170e-05 0.000000000000000000e+00 6.190438989333995184e-07 2.925424919349492160e-05 0.000000000000000000e+00 4.278869746143491158e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.389354741633544781e-06 0.000000000000000000e+00 4.500944969015128552e-09 4.945865165428495555e-10 0.000000000000000000e+00 4.561235463945761432e-09 0.000000000000000000e+00 1.891524912807799999e-08 0.000000000000000000e+00
2.375000000000000000e+00 4.959486220959071796e-05 0.000000000000000000e+00 2.743961709522231090e-07 4.112487032156851086e-05 0.000000000000000000e+00 4.128682618477382908e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.063221330226478390e-06 0.000000000000000000e+00 1.392894476726384994e-10 3.234472162587778199e-10 0.000000000000000000e+00 1.183935563053553174e-09 0.000000000000000000e+00 2.045096139150363160e-09 0.000000000000000000e+00
2.625000000000000000e+00 3.644676086761840456e-05 0.000000000000000000e+00 7.879343884953347473e-09 2.426242092495968841e-05 0.000000000000000000e+00 4.045176331104740330e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.124101064341020874e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.183203327995989857e-09 0.000000000000000000e+00
2.875000000000000000e+00 1.212121212121212195e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.212121212121212195e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 8.080808080808080733e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 8.080808080808080733e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/config.yaml <==
# SMASH-1.6
# Branch   : HEAD
# System   : Linux-3.10.0-957.5.1.el7.x86_64
# Compiler : GNU 4.8.5
# Build    : RelWithDebInfo
# Date     : 2020-04-20T21:02:58
Version: 1.5
Logging:
  {}
General:
  Modus: Collider
  Time_Step_Mode: Fixed
  Delta_Time: 0.2
  End_Time: 40.0
  Randomseed: 4965398187352223684
  Testparticles: 1
  Nevents: 2000
  Gaussian_Sigma: 1.0
  Gauss_Cutoff_In_Sigma: 4.0
  Use_Grid: True
Output:
  Output_Interval: 0.2
  Density_Type: none
  Dileptons:
    Format: [Binary]
    Extended: True
Collision_Term:
  Two_to_One: True
  Strings_with_Probability: False
  Force_Decays_At_End: True
  Isotropic: False
  Elastic_Cross_Section: -1.0
  Elastic_NN_Cutoff_Sqrts: 1.98
Modi:
  Collider:
    Projectile:
      Particles: {2212: 79, 2112: 118}
    Target:
      Particles: {2212: 79, 2112: 118}
    Calculation_Frame: fixed target
    Impact:
      Max: 9.18
    Fermi_Motion: frozen
    Collisions_Within_Nucleus: false
    E_Kin: 1.23
particles: "# NAME MASS[GEV] WIDTH[GEV] PARITY PDG\n########## unflavored mesons ##########\nπ               0.138   7.7e-9    -      111     211\nη               0.548   1.31e-6   -      221\nσ               0.800   0.400     +  9000221\nρ               0.776   0.149     -      113     213     # mass required by EOS code\nω               0.783   8.49e-3   -      223\nη'              0.958   1.96e-4   -      331\nf₀(980)         0.990   0.060     +  9010221\na₀(980)         0.989   0.075     +  9000111 9000211     # should be heavy enough for KK\n#^ The pole mass was increased to be heavy enough for the KK decay, like in UrQMD.\nφ               1.019   4.25e-3  -       333\nh₁(1170)        1.170   0.360    +     10223\nb₁(1235)        1.2295  0.142    +     10113   10213\na₁(1260)        1.23    0.42     +     20113   20213\nf₂              1.276   0.187    +       225\nf₁(1285)        1.2819  0.0227   +     20223\nη(1295)         1.294   0.055    -    100221\nπ(1300)         1.30    0.4      -    100111  100211\na₂(1320)        1.3183  0.107    +       115     215\nf₀(1370)        1.35    0.35     +     10221\nπ₁(1400)        1.354   0.33     -   9000113 9000213\nη(1405)         1.409   0.051    -   9020221\nf₁(1420)        1.4264  0.054    +     20333\nω(1420)         1.425   0.215    -    100223\na₀(1450)        1.474   0.265    +     10111   10211\nρ(1450)         1.465   0.400    -    100113  100213\nη(1475)         1.476   0.085    -    100331\nf₀(1500)        1.507   0.109    +   9030221             # should be heavy enough for ηη'\nf₂'(1525)       1.525   0.073    +       335\nπ₁(1600)        1.662   0.24     -   9010113 9010213\nη₂(1645)        1.617   0.181    -     10225\nω(1650)         1.670   0.315    -     30223\nω₃(1670)        1.667   0.168    -       227\nπ₂(1670)        1.672   0.260    -     10115   10215\nφ(1680)         1.680   0.15     -    100333\nρ₃(1690)        1.689   0.161    -       117     217\nρ(1700)         1.720   0.25     -     30113   30213\nf₀(1710)        1.723   0.139    +     10331\nπ(1800)         1.812   0.208    -   9010111 9010211\nφ₃(1850)        1.854   0.087    -       337\n#π₂(1880)  # no PDG code\nf₂(1950)        1.944   0.472    +   9050225\nf₂(2010)        2.010   0.20     +   9060225\na₄(2040)        1.995   0.257    +       119     219\nf₄(2050)        2.018   0.237    +       229\n#φ(2170)  # no PDG code\nf₂(2300)        2.297   0.15     +   9080225\nf₂(2340)        2.350   0.32     +   9090225\n########## strange mesons ##############\nK         0.494  0      -     311    321\n#K*₀(700)  0.824  0.480  + 9000311 900321  # no known decays\nK*(892)   0.892  0.050  -     313    323\nK₁(1270)  1.272  0.090  +   10313  10323\nK₁(1400)  1.403  0.174  +   20313  20323\nK*(1410)  1.421  0.236  -  100313 100323\nK*₀(1430) 1.453  0.27   +   10311  10321  # should be heavy enough for Kη'\nK*₂(1430) 1.429  0.104  +     315    325  # PDG masses and widths averaged\nK*(1680)  1.718  0.320  -   30313  30323\nK₂(1770)  1.773  0.186  -   10315  10325\nK*₃(1780) 1.776  0.159  -     317    327\nK₂(1820)  1.819  0.264  -   20315  20325\nK*₄(2045) 2.045  0.198  +     319    329\n########## N baryons ###################\nN       0.938 0     +      2112     2212\nN(1440) 1.440 0.350 +     12112    12212\nN(1520) 1.515 0.110 -      1214     2124\nN(1535) 1.530 0.150 -     22112    22212\nN(1650) 1.650 0.125 -     32112    32212\nN(1675) 1.675 0.145 -      2116     2216\nN(1680) 1.685 0.120 +     12116    12216\nN(1700) 1.720 0.200 -     21214    22124\nN(1710) 1.710 0.140 +     42112    42212\nN(1720) 1.720 0.250 +     31214    32124\nN(1875) 1.875 0.250 -   9902114  9902214\nN(1880) 1.880 0.400 +   9952112  9952212\nN(1895) 1.895 0.120 -   9962112  9962212\nN(1900) 1.900 0.200 +   9912114  9912214\nN(1990) 1.990 0.500 +   9902118  9902218\nN(2060) 2.100 0.400 -   9922116  9922216\nN(2080) 2.000 0.350 +   9922114  9922214\nN(2100) 2.100 0.260 +   9972112  9972212\nN(2120) 2.120 0.300 -   9932114  9932214\nN(2190) 2.180 0.400 -      1218     2128\nN(2220) 2.220 0.400 +  19922119 19922219\nN(2250) 2.250 0.470 -  19932119 19932219\n########## Δ baryons ###################\nΔ       1.232 0.117 +   1114    2114    2214    2224\n#Δ(1600) 1.570 0.250 +   31114   32114   32214   32224\n#^ this results in overshooting the pi+p cross section\nΔ(1620) 1.610 0.130 -   1112    1212    2122    2222\nΔ(1700) 1.710 0.300 -  11114   12114   12214   12224\nΔ(1900) 1.860 0.250 -  11112   11212   12122   12222\nΔ(1905) 1.880 0.330 +   1116    1216    2126    2226\nΔ(1910) 1.900 0.300 +  21112   21212   22122   22222\nΔ(1920) 1.920 0.300 +  21114   22114   22214   22224\nΔ(1930) 1.950 0.300 -  11116   11216   12126   12226\nΔ(1950) 1.930 0.280 +   1118    2118    2218    2228\n# TODO(steinberg): Δ(2420)\n########## Λ baryons ###################\nΛ        1.116 0      +     3122\nΛ(1405)  1.405 0.0505 -    13122\nΛ(1520)  1.520 0.0156 -     3124\nΛ(1600)  1.600 0.1500 +    23122\nΛ(1670)  1.670 0.0350 -    33122\nΛ(1690)  1.690 0.0600 -    13124\nΛ(1800)  1.800 0.3000 -    43122\nΛ(1810)  1.810 0.1500 +    53122\nΛ(1820)  1.820 0.0800 +     3126\nΛ(1830)  1.830 0.0950 -    13126\nΛ(1890)  1.890 0.1000 +    23124\nΛ(2100)  2.100 0.2000 -     3128\nΛ(2110)  2.110 0.2000 +    23126\nΛ(2350)  2.350 0.1500 + 19903129\n########## Σ baryons ###################\nΣ       1.189 0     +    3112    3212    3222\nΣ(1385) 1.385 0.036 +    3114    3214    3224\nΣ(1660) 1.660 0.100 +   13112   13212   13222\nΣ(1670) 1.670 0.060 -   13114   13214   13224\nΣ(1750) 1.750 0.090 -   23112   23212   23222\nΣ(1775) 1.775 0.120 -    3116    3216    3226\nΣ(1915) 1.915 0.120 +   13116   13216   13226\nΣ(1940) 1.940 0.220 -   23114   23214   23224\nΣ(2030) 2.030 0.180 +    3118    3218    3228\nΣ(2250) 2.250 0.100 + 9903118 9903218 9903228\n#^ spin and parity unknown, guessed to be 7/2+\n########## Ξ baryons ###################\nΞ       1.318 0     +   3312   3322\nΞ(1530) 1.533 0.009 +   3314   3324\nΞ(1690) 1.690 0.030 + 203312 203322  # width < 30 MeV\nΞ(1820) 1.823 0.024 -  13314  13324\nΞ(1950) 1.950 0.060 + 103316 103326\nΞ(2030) 2.025 0.020 + 203316 203326\n########## Ω baryons ###################\nΩ⁻       1.672 0     +   3334\nΩ(2250)⁻ 2.252 0.055 + 203338\n########## non-hadrons (leptons & gauge bosons) ##########\ne⁻ 0.000511 0 + 11\nμ⁻ 0.105    0 + 13\nτ⁻ 1776.86  0 + 15\nγ  0        0 + 22\n########## light nuclei #########\n# These are normally represented by neutrons and protons\n# and should be uncommented only for specific studies\n# d  1.8756 0     +  1000010020\n# Fake dibaryon resonance\n# introduced to describe Xd <-> Xnp reactions via Xd <-> Xd' <->Xnp\n# d' 1.8856 0.100 -  1000010021\n########## hadrons needed for Pythia #########################\n########## (no cross sections and decay widths yet) ##########\nD               1.86    0 -     421     411\nD*(2007)        2.0     0 -     423     413\nD₀*(2400)       2.318   0 +     10421   10411           #PDG width 0.27\nD₁(2420)        2.4214  0 +     10413   10423           #PDG width 0.0274\nD₂*(2460)       2.4626  0 +     425     415             #PDG width 0.049\nD₁(2430)        2.427   0 +     20413   20423           #pythia width 0.384\nDs              1.9683  0 -     431\nDs*             2.1121  0 +     433\nDs0*(2317)      2.3177  0 +     10431\nDs1(2460)       2.4595  0 +     20433\nDs1(2536)       2.53511 0 +     10433\nDs2*(2573)      2.5719  0 +     435                     #PDG width 0.017\nB               5.28    0 -     521     511\nB*              5.3193  0 -     513     523\nB₀*             5.68    0 +     10521   10511           #pythia width 0.05\nB₂*(5747)       5.822   0 +     515     525             #PDG width 0.022\nB₁              5.73    0 +     10523   10513           #pythia width 0.05\nB₁*             5.78    0 +     20523   20513           #pythia width 0.05\nBs              5.36681 0 -     531\nBs0*            5.92    0 +     10531                   #pythia width 0.05\nBs*             5.4154  0 -     533\nBs1             5.8286  0 +     10533                   #PDG width 0.27\nBs1*            6.02    0 +     20533                   #pythia width 0.05\nBs2*(5840)      5.83987 0 +     535                     #PDG width 0.00147\nBc              6.2751  0 -     541\nBc0*            7.25    0 +     10541                   #pythia width 0.05\nBc*             6.34    0 +     543                     #from Pythia\nBc1             7.3     0 +     10543                   #Pythia width 0.05\nBc1*            7.3     0 +     20543                   #Pythia width 0.05\nBc2*            7.35    0 +     545                     #Pythia width 0.02\nηc(1S)          2.9836  0 -     441                     #PDG width 0.0318\nJ/Ψ             3.097   0 -     443\nχc0             3.41475 0 +     10441                   #PDG width 0.0105\nχc1             3.51066 0 +     20443\nhc              3.52538 0 +     10443\nχc2             3.5562  0 -     445                     #PDG width 0.00193\nηc(2S)          3.6392  0 -     100441                  #PDG width 0.0113\nΨ(2S)           3.6861  0 -     100443\nΨ(3770)         3.77315 0 -     30443                   #PDG width 0.0272\nΥ(1S)           9.46030 0 -     553\nηb(1S)          9.4     0 -     551                     #PDG width 0.0023\nχb0             9.8594  0 +     10551\nχb1             9.8928  0 +     20553\nhb              9.8993  0 +     10553\nχb2             9.9122  0 +     555\nΥ(2S)           10.023  0 -     100553\nΥ(3S)           10.3552 0 -     200553\nΛc              2.28646 0 +     4122\nΛc(2595)        2.59225 0 -     14122                   #PDG width 0.0026\nΣc(2455)        2.45    0 +     4112    4212    4222    #PDG width 0.00183\nΣc(2520)        2.52    0 +     4114    4214    4224    #PDG width 0.0153\nΞc              2.47    0 +     4232    4132\nΞc'             2.58    0 +     4322    4312\nΞc(2645)        2.6459  0 +     4314    4324\nΞcc             3.59798 0 +     4412    4422\nΞcc*            3.65648 0 +     4414    4424\nΩc              2.6952  0 +     4332\nΩc(2770)        2.7659  0 +     4334\nΩcc             3.78663 0 +     4432\nΩcc*            3.82466 0 +     4434\nΩccc            4.91594 0 +     4444\nΛb              5.61951 0 +     5122\nΣb              5.81    0 +     5112    5222    5212    #PDG width 0.0049\nΣb*             5.83    0 +     5114    5224    5214    #PDG width 0.0075\nΞb              5.79    0 +     5232    5132\nΞb'             5.96    0 +     5322    5312\nΞb*             5.97    0 +     5324    5314\nΞbc             7.00575 0 +     5242    5142\nΞbc'            7.03724 0 +     5422    5412\nΞbc*            7.04850 0 +     5424    5414\nΞbb             10.4227 0 +     5522    5512\nΞbb*            10.4414 0 +     5524    5514\nΩb              6.0480  0 +     5332\nΩb*             6.13    0 +     5334\nΩbc             7.19099 0 +     5342\nΩbc'            7.21101 0 +     5432\nΩbc*            7.219   0 +     5434\nΩbcc            8.30945 0 +     5442\nΩbcc*           8.31325 0 +     5444\nΩbb             10.6021 0 +     5532\nΩbb*            10.6143 0 +     5534\nΩbbc            11.7077 0 +     5542\nΩbbc*           11.7115 0 +     5544\nΩbbb            15.1106 0 +     5554\n"
decaymodes: "# Format of this file:\n# anything after a # is a comment and will be ignored\n# The decays for a given particle are given as:\n# <name of decaying particle>\n# <branching ratio> <angular momentum L> <names of decay products>\n# <branching ratio> <angular momentum L> <names of decay products>\n# ...\n\n#################### non-strange mesons ####################\n\nπ\n0.98823 0 γ γ\n0.01174 0  e⁻ e⁺ γ\n\nη\n0.394   0  γ γ         # 39.41 +- 0.20 %\n0.327   0  π⁰ π⁰ π⁰    # 32.68 +- 0.23 %\n0.229   0  π⁺ π⁻ π⁰    # 22.92 +- 0.28 %\n0.042   1  π⁺ π⁻ γ     #  4.22 +- 0.08 %\n6.9e-3  0  e⁻ e⁺ γ\n\nσ\n1.      0  π π\n\nρ\n1.      1  π π\n4.72e-5 1  e⁻ e⁺\n# 4.55e-5 1  μ⁻ μ⁺\n\nω\n0.892   1  π ρ\n0.0840  1  π⁰ γ\n0.0153  1  π π\n7.36e-5 1  e⁻ e⁺\n# 7.4e-5  1  μ⁻ μ⁺\n7.7e-4  1  e⁻ e⁺ π⁰\n\nη'\n0.654   0  σ η        # 42.6 +- 0.7 + 22.8 +- 0.8 %\n0.289   0  ρ⁰ γ       # 28.9 +- 0.5 %\n0.0262  0  ω γ        # 2.62 +- 0.13 %\n0.0222  0  γ γ        # 2.22 +- 0.08 %\n4.73e-4 0  e⁻ e⁺ γ  # (4.73 +- 0.30)e-4\n\nf₀(980)\n0.70    0  π π  # dominant\n0.30    0  K K̅  # >0\n#^ taken from UrQMD\n#0.01    0  γ γ  # >0\n\na₀(980)\n0.86    0  π η # dominant\n0.14    0  K K̅  # >0\n#^ similar to UrQMD, optimized for f₁(1285) decay branching ratios\n#0.01    1  γ γ  # >0\n\nφ\n0.492   1  K⁺ K̅⁻         # 49.2 +- 0.5 %\n0.340   1  K⁰ K̅⁰         # 34.0 +- 0.4 %\n0.152   1  π ρ           # 15.24 +- 0.33 %\n0.013   1  η γ           # 1.303 +- 0.025 %\n0.00127 1  π⁰ γ          # (1.30 +- 0.05)e-3\n2.97e-4 1  e⁻ e⁺\n# 2.86e-4 1  μ⁻ μ⁺\n1.08e-4 1  e⁻ e⁺ η\n1.33e-5 0  e⁻ e⁺ π⁰\n\nh₁(1170)\n1.      0  π ρ  # >0\n\nb₁(1235)\n0.90    0  ω π  # dominant\n0.10    0  η ρ  # >0\n#^ taken from UrQMD\n#0.01    0  φ π  # >0\n# PDG has a few other exotic looking channels\n\na₁(1260)\n1.      0  π ρ         # >0\n#^ taken from UrQMD\n#1.      2  π ρ         # >0\n#1.      0  π ρ(1450)   # >0\n#1.      2  π ρ(1450)   # >0\n#1.      1  π σ         # >0\n#1.      1  π f0(980)   # >0\n#1.      1  π f0(1370)  # >0\n#1.      1  π f2        # >0\n#1.      0  K K̅*(892)   # >0\n#1.      0  K̅ K*(892)   # >0\n#1.      0  π γ         # >0\n\nf₂\n0.50  2  π π   # PDG value: 0.842 (modified to better fit the π⁺π⁻ cross section)\n0.45  2  ρ ρ   # to emulate 4π (whose PDG value is 0.108)\n0.05  2  K K̅\n\nf₁(1285)\n0.335   2  ρ ρ         # 0.335 +- 0.02 % for ππππ\n0.520   1  η σ         # 0.35 +- 0.15 % for ηπ+ π-, 52.0 +- 0.02 % for ηππ\n0.091   1  π a₀(980)   # emulating ηππ and KK̅π\n\nη(1295)\n1.      0  π a₀(980)   # >0, emulating ηππ\n# not in UrQMD\n\nπ(1300)\n1.      1  π ρ         # >0\n# not in UrQMD\n\na₂(1320)\n0.701   2  π ρ         # 0.701 +- 0.027\n0.145   2  π η         # 0.145 +- 0.012\n0.106   0  ω ρ         # 0.106 +- 0.032\n0.049   2  K K̅         # 0.049 +- 0.008\n#5.5e-3  0  π η'        # (5.5 +- 0.9)e-3\n# rest is < 1e-5\n\nf₀(1370)\n0.70    0  ρ ρ         # >0, dominant\n0.20    0  K K̅         # >0\n0.10    0  π π         # >0\n\nπ₁(1400)\n1.      1  π η         # >0\n\nη(1405)\n0.50    0  π a₀(980)   # >0\n0.30    1  ρ ρ         # >0, <0.58\n0.10    0  η f₀(980)   # >0\n0.10    1  K*(892) K̅   # >0\n\nf₁(1420)\n1.      1  π a₀(980)   # >0, emulating ηππ and KK̅π\n#^ according to PDG, KK̅π is mostly from KK̅*(892)\n\nω(1420)\n1.      1  π ρ         # dominant\n#^ taken from UrQMD\n#0.???   ?  ω ρ         # >0\n#0.???   ?  π b₁(1235)  # >0\n\na₀(1450)\n0.093   0  π η         # 0.093 +- 0.020\n0.033   0  π η'        # 0.033 +- 0.017\n0.082   0  K K̅         # 0.082 +- 0.028\n1.000   0  ω ρ         # defined as 1\n# not in UrQMD\n\nρ(1450)\n0.10    1  π π         # >0\n0.70    1  ρ ρ         # >0\n0.10    1  ρ η         # >0\n#^ modified to match π⁺π⁻ cross section\n0.10    1  K K̅         # >0\n\nη(1475)\n1.      0  π a₀(980)   # >0, emulating ηππ and KK̅π\n# not in UrQMD\n\nf₀(1500)\n0.349   0  π π         # 0.349 +- 0.023\n0.495   0  ρ ρ         # 0.495 +- 0.033\n0.051   0  η η         # 0.051 +- 0.009\n0.019   0  η η'        # 0.019 +- 0.008\n0.086   0  K K̅         # 0.086 +- 0.010\n\nf₂'(1525)\n0.887   2  K K̅         # 0.887 +- 0.022\n0.104   2  η η         # 0.104 +- 0.022\n8.2e-3  2  π π         # (8.2 +- 1.5)e-3\n\nπ₁(1600)\n0.333   0  π b₁(1235)  # >0\n0.333   1  π η'        # >0\n0.333   0  π f₁(1285)  # >0\n\nη₂(1645)\n0.25    0  π a₂(1320)  # >0\n0.25    1  K̅ K*(892)   # >0\n0.25    2  π a₀(980)   # >0\n0.25    2  σ η         # >0\n\nω(1650)\n0.50    1  ρ π         # >0\n0.50    0  σ ω         # >0\n#^ taken from UrQMD ω(1600)\n#0.333   1  η ω         # >0\n\nω₃(1670)\n0.50    3  ρ π         # >0\n0.50    2  σ ω         # >0\n\nπ₂(1670)\n0.563   0  π f₂        # 0.563 +- 0.032\n0.3535  1  π ρ         # 0.31 +- 0.04\n0.1525  2  π σ         # 0.109 +- 0.034\n#0.087   0  π π π       # 0.087 +- 0.034\n0.21    1  K K̅*(892)   # | 0.043 +- 0.014\n0.21    1  K̅ K*(892)   # |\n0.027   1  ρ ω         # 0.027 +- 0.011\n\nφ(1680)\n0.40    1  K K̅*(892)   # | dominant\n0.40    1  K̅ K*(892)   # |\n0.10    1  K K̅         # >0\n0.05    0  σ ω         # >0\n0.05    1  φ η         # >0\n\nρ₃(1690)\n0.5502  1  ρ ρ         # 0.67 +- 0.22\n0.16    1  ρ ω         # 0.16 +- 0.06\n0.236   3  π π         # 0.236 +- 0.013\n0.038   3  K̅ K*(892)   # 0.038 +- 0.012\n0.0158  3  K̅ K         # 0.0158 +- 0.0026\n# more have been seen\n\nρ(1700)\n0.80    1  ρ ρ         # dominant\n0.20    1  π π         # large\n#^ taken from UrQMD\n# more have been seen\n\nf₀(1710)\n0.25    0  K̅ K         # >0\n0.25    0  η η         # >0\n0.25    0  π π         # >0\n0.25    0  ω ω         # >0\n\nπ(1800)\n0.166   0  π σ         # >0\n0.2     0  π f₀(980)   # >0\n0.2     0  π f₀(1370)  # >0\n0.2     0  η a₀(980)   # >0\n0.2     0  π f₀(1500)  # >0\n0.1     0  K K̅*₀(1430)  # | >0\n0.1     0  K̅ K*₀(1430)  # |\n\nφ₃(1850)\n0.50    3  K̅ K         # >0\n0.25    3  K K̅*(892)   # | >0\n0.25    3  K̅ K*(892)   # |\n\nf₂(1950)\n0.2     0  K*(892) K̅*(892)  # >0\n0.2     0  ρ ρ              # >0\n0.2     2  η η              # >0\n0.2     2  K̅ K              # >0\n#0.2     0  N̅ N              # >0\n\nf₂(2010)\n0.5     0  φ φ              # >0\n0.5     2  K̅ K              # >0\n\na₄(2040)\n0.125   4  K̅ K         # >0\n0.125   4  π ρ         # >0\n0.125   3  π f₂        # >0\n0.125   2  ω ρ         # >0\n0.125   4  π η         # >0\n0.125   4  π η'        # >0\n\nf₄(2050)\n0.40    2  ω ω         # >0\n0.17    4  π π         # 0.170 +- 0.015\n0.01    4  K̅ K         # (6.8 + 3.4 - 1.8)e-3\n0.002   4  η η         # (2.1 +- 0.8)e-3\n0.01    2  ρ ρ         # <0.012\n0.40    3  π a₂(1320)  # >0\n\nf₂(2300)\n0.5     0  φ φ         # >0\n0.5     2  K̅ K         # >0\n\nf₂(2340)\n0.5     0  φ φ         # >0\n0.5     2  η η         # >0\n\n\n#################### strange mesons ####################\n\nK*(892)\n1.0    1   K π\n# other decays < 3e-3\n\nK₁(1270)\n0.42   0   K ρ         # 0.42 +- 0.06\n0.28   1   K*₀(1430) π # 0.28 +- 0.04\n0.16   0   K*(892) π   # 0.16 +- 0.05\n0.11   0   K ω         # 0.11 +- 0.02\n0.03   1   K f₀(1370)  # 0.03 +- 0.02\n#>0     ?   γ K⁰\n\nK₁(1400)\n0.94   0   K*(892) π   # 0.94 +- 6\n0.03   0   K ρ         # 0.03 +- 0.03\n0.02   1   K f₀(1370)  # 0.02 +- 0.02\n0.01   0   K ω         # 0.01 +- 0.01\n#>0     ?   γ K⁰\n\nK*(1410)\n0.8634 1   K*(892) π  # >0.4\n0.066  1   K π        # 6.6 +- 1.3 %\n0.07   1   K ρ        # <0.07\n#>0     1   γ K⁰\n\nK*₀(1430)\n0.92   0   K π         # 0.93 +- 0.10\n0.07   0   K η         # 0.086 + 0.027 - 0.034\n0.01   0   K η'        # >0\n\nK*₂(1430)\n0.499  2   K π         # 0.499 +- 0.012\n0.247  2   K*(892) π   # 0.247 +- 0.015\n0.143  2   K*(892) ρ   # 0.134 +- 0.022  # m_a + m_b = 1.668\n0.087  2   K ρ         # 0.087 +- 0.008\n0.029  2   K ω         # 0.029 +- 0.008\n# More with branching ratio < 3e-3\n\nK*(1680)\n0.387  1   K π        # 0.387 +- 0.025\n0.314  1   K ρ        # 0.314 + 0.050 - 0.021\n0.299  1   K*(892) π  # 0.299 + 0.022 - 0.050\n\nK₂(1770)\n1.     0   K*₂(1430) π # dominant\n# others have been seen\n\nK*₃(1780)\n0.31   3   K ρ         # 0.31 +- 0.09\n0.20   3   K*(892) π   # 0.20 +- 0.05\n0.188  3   K π         # 0.188 +- 0.010\n0.30   3   K η         # 0.30 +- 0.13\n0.16   2   K*₂(1430) π # <0.16\n\nK₂(1820)\n0.25   0   K*₂(1430) π # >0\n0.25   1   K*(892) π   # >0\n0.25   0   K f₂        # >0\n0.25   1   K ω         # >0\n\nK*₄(2045)\n0.099  4   K π         # 0.099 +- 0.012\n0.147  2   K*(892) ρ   # (0.09 +- 0.05) + (0.057 +- 0.032), should be K*ππ + ρKπ\n0.120  2   K*(892) ω   # (0.07 +- 0.05) + (0.05 +- 0.03), should be K*πππ + ωKπ\n0.042  2   K*(892) φ   # (0.028 +- 0.014) + (0.014 +- 0.007), should φKπ + φK*\n\n#################### N baryons ####################\n\nN(1440)\n0.60   1  N π  # 55 - 75 %\n#0.00   0  N η  #     < 1 %\n0.24   1  Δ π  #  6 - 27 %\n0.16   0  N σ  # 11 - 23 %\n\nN(1520)\n0.65   2  N π  # 55 - 65 %\n0.15   0  Δ π  # 15 - 23 %\n0.07   2  Δ π  #  7 - 11 %\n0.11   0  N ρ  # serves as proxy for N(1520) dilepton Dalitz decay\n0.02   1  N σ  #     < 2 %\n\nN(1535)\n0.38   0  N π        # 35 - 52 %\n0.52   0  N η        # 32 - 55 %\n0.06   0  N(1440) π  #  5 - 12 %\n0.02   2  Δ π        #  1 -  4 %\n0.02   1  N σ        #  2 - 10 %\n\nN(1650)\n0.51   0  N π        # 50 - 70 %\n0.20   0  N η        # 15 - 35 %\n0.04   0  Λ K        #  5 - 15 %, HADES PWA 7 ± 4 %, tuned for Nπ->ΛK\n0.10   2  Δ π        #  6 - 18 %\n0.04   1  N σ        #  2 - 18 %\n0.11   0  N(1440) π  #  6 - 26 %\n\nN(1675)\n0.42   2  N π  # 38 - 42 %, tuned for πN cross section\n0.01   2  N η  # < 1 %\n0.48   2  Δ π  # 23 - 37 %\n0.08   3  N σ  #  3 -  7 %\n\nN(1680)\n0.60   3  N π  # 60 - 70 %, tuned for πN cross section\n0.01   3  N η  # < 1 %\n0.19   2  N σ  #  9 - 19 %\n0.09   1  Δ π  #  4 - 10 %\n0.11   3  Δ π  #  7 - 13 %\n\nN(1700)\n0.10   2  N π        #  7 - 17 %\n0.71   0  Δ π        # 50 - 80 %\n0.11   2  Δ π        #  4 - 14 %\n0.07   2  N(1440) π  #  3 - 11 %\n0.04   1  N(1520) π  # < 4 %\n\nN(1710)\n0.25   1  N π        #  5 - 20 %, tuned for Nπ->ΣK\n0.32   1  N η        # 10 - 50 %\n0.01   1  N ω        #  1 -  5 %, tuned for pp dileptons\n0.13   1  Λ K        #  5 - 25 %, HADES PWA 15 ± 10 %, tuned for Nπ->ΛK\n0.01   1  Σ K        # > 0, tuned for Nπ->ΣK and NN->ΣK\n0.16   1  Δ π        # > 0\n0.12   0  N(1535) π  #  9 - 21 %\n\nN(1720)\n0.15   1  N π    #  8 - 14 %\n0.03   1  N η    #  1 -  5 %\n0.12   1  N ω    # 12 - 40 %, tuned for pp dileptons\n0.05   1  Λ K    #  4 -  5 %, HADES PWA 8 ± 7 %, tuned for Nπ->ΛK\n0.44   1  Δ π    # 47 - 77 %\n0.09   3  Δ π    # < 12 %\n0.08   2  N σ    #  2 - 14 %\n0.01   1  N ρ    #  1 -  2 %, KSU value used\n0.01   1  N(1440) π  # < 2 %\n0.02   0  N(1520) π  # 1 - 5 %\n\nN(1875)\n0.03   2  N π    #  3 - 11 %\n0.01   2  N η    #     < 1 %\n0.15   0  N ω    # 15 - 25 %, tuned for pp dileptons\n0.04   2  Σ K    # > 0, tuned for Nπ->ΣK and NN->ΣK\n0.05   2  Σ K*(892)  # for slower kaons and Sigmas\n0.04   2  Λ K    # > 0, HADES PWA 4 ± 2 %, tuned for Nπ->ΛK\n0.02   2  Λ K*(892)  # for slower kaons and Lambdas\n0.13   0  Δ π    #  7 - 21 %\n0.10   2  Δ π    #  2 - 12 %\n0.03   0  N ρ    # > 0\n0.32   1  N σ    # 30 - 60 %\n0.04   2  N(1440) π    #  2 -  8 %\n0.01   1  N(1520) π    #     < 2 %\n\nN(1880)\n0.03   1  N π        #  3 -  9 %\n0.21   1  N η        #  5 - 55 %\n0.12   1  N ω        # 12 - 28 %, tuned for pp dileptons\n0.02   1  Λ K        # 12 - 28 %, HADES PWA 2 ± 1 %\n0.10   1  Σ K        # 10 - 24 %\n0.23   1  Δ π        # 18 - 42 %\n0.19   0  N σ        # 10 - 40 %\n0.07   0  N(1535) π  #  4 - 12 %\n0.02   0  N a₀(980)  #  1 -  5 %\n0.01   1  Λ K*(892)  # 0.5 - 1 %\n\nN(1895)\n0.03   0  N π        #  2 - 18 %\n0.20   0  N η        # 15 - 40 %\n0.16   0  N η'       # 10 - 40 %\n0.01   0  N ρ        # > 0\n0.03   2  N ρ        #  3 - 12 %\n0.01   1  N σ        # > 0\n0.16   0  N ω        # 16 - 40 %, tuned for pp dileptons\n0.18   0  Λ K        # 13 - 23 %, HADES PWA 18 ± 5 %\n0.11   0  Σ K        # 10 - 24 %\n0.03   2  Δ π        #  3 - 11 %\n0.04   0  N(1440) π  #  4 - 12 %\n0.04   0  Λ K*(892)  #  4 -  9 %\n\nN(1900)\n0.04   1  N π          #  1 - 20 %\n0.12   1  N η          #  2 - 14 %\n0.04   1  N η'         #  4 -  8 %\n0.10   1  N ω          #  7 - 13 %\n0.02   1  Λ K          #  2 - 20 %, HADES PWA 5 ± 5\n0.01   1  Λ K*(892)    # for slower kaons and Lambdas\n0.03   1  Σ K          #  3 -  7 %, tuned for NN->ΣK\n0.01   1  Σ K*(892)    # for slower kaons and Sigmas\n0.10   1  Δ π          #  9 - 25 %\n0.24   3  Δ π          # 21 - 45 %\n0.05   2  N σ          #  1 -  7 %\n0.16   0  N(1520) π    #  7 - 23 %\n0.08   2  N(1535) π    #  4 - 10 %\n\nN(1990)\n0.12   3  N π  # tuned for p π-\n0.20   3  N ρ  # BR lowered to improve pp --> pp ρ cross section, shifted to N σ\n0.15   3  Δ π\n0.05   3  N(1440) π\n0.03   3  Λ K  # tuned for Nπ->ΛK\n0.03   3  Λ K*(892)    # for slower kaons and Lambdas\n0.03   3  Σ K  # tuned for Nπ->ΛK\n0.03   3  Σ K*(892)    # for slower kaons and Sigmas\n0.36   4  N σ  # σ and ππ combined\n# From UrQMD, not yet confirmed by PDG\n# FIXME The UrQMD papers are ambigious whether this state produces φ\n\nN(2060)\n0.07   2  N π        #  7 - 12 %\n0.05   2  N η        #  2 -  6 %\n0.06   2  N ω        #  1 -  7 %\n0.01   2  Λ K        # > 0\n0.04   2  Σ K        #  1 -  5 %\n0.10   2  Δ π        #  4 - 10 %\n0.01   2  N ρ        # > 0\n0.01   2  Λ K*(892)  # 0.3-1.3 %\n0.09   3  N σ        #  3 -  9 %\n0.14   2  N(1440) π  #  4 - 14 %\n0.20   1  N(1520) π  #  9 - 21 %\n0.22   0  N(1680) π  #  8 - 22 %\n\nN(2080)\n0.32   1  N π  # tuned for Nπ cross section\n0.04   1  N η\n0.07   1  N ω  # modified relative to UrQMD to better fit\n0.20   1  N ρ  # the dilepton spectra\n0.05   2  N σ\n0.10   2  N(1535) ρ\n0.10   1  Δ π\n0.005  1  Λ K  # tuned for Nπ->ΛK\n0.010  1  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  2  N f₀(980)  # tuned for pp -> ppKK\n# From UrQMD, not yet confirmed by PDG\n# Crucial for pi- p cross section\n\nN(2100)\n0.08   1  N π        #  8 - 18 %\n0.05   1  N η        # > 0\n0.05   1  N η'       #  5 - 11 %\n0.13   1  N ω        # 10 - 25 %\n0.01   1  Λ K        # > 0\n0.09   1  Δ π        #  6 - 14 % | 20 - 40 % for N π π\n0.10   1  N ρ        # > 0       |\n0.11   1  Λ K*(892)  #  3 - 11 %, for slower kaons and Lambdas\n0.15   0  N σ        # 14 - 26 %\n0.23   2  N(1520) π  # 16 - 34 %\n0.010  1  N φ  # tuned for p Nb dileptons and pp -> ppKK\n\nN(2120)\n0.05   2  N π        #  5 - 15 %\n0.04   2  N η'       #  2 -  6 %\n0.12   2  N ω        #  4 - 20 %\n0.40   0  Δ π        # 30 - 70 % | 50 - 95 % for N π π\n0.15   2  Δ π        #  8 - 32 % |\n0.002  0  Λ K*(892)  #   < 0.2 %\n0.09   1  N σ        #  7 - 15 %\n0.15   1  N(1535) π  #  7 - 23 %\n0.010  2  N φ  # tuned for p Nb dileptons and pp -> ppKK\n\nN(2190)\n0.116  4  N π        # 10 - 20 %\n0.05   2  N ω        #  8 - 20 %\n0.24   2  N ρ        # > 0\n0.008  4  Λ K*(892)  # 0.2 - 0.8 %\n0.09   3  N σ        #  3 - 9 %\n0.335  2  Δ π        # 19 - 31 %\n0.05   4  N(1440) π  # 0\n0.10   3  N(1535) ρ  # 0\n0.010  2  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  3  N f₀(980)  # tuned for pp -> ppKK\n# Similar to UrQMD\n\nN(2220)\n0.15   5  N π  # 15 - 30 %\n0.22   3  N ρ\n0.17   4  N σ\n0.20   3  Δ π\n0.14   4  N(1535) ρ\n#0.000  5  Λ K  # tuned for Nπ->ΛK\n# TODO: consider adding hyperon channels\n0.010  3  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  4  N f₀(980)  # tuned for pp -> ppKK\n# From UrQMD, confirmed by PDG\n\nN(2250)\n0.05   4  N π  # 0.05 - 0.15\n0.25   4  N ρ\n0.20   5  N σ\n0.22   4  Δ π\n0.05   4  N(1440) π\n0.10   5  N(1535) ρ\n0.002  4  Λ K  # tuned for Nπ->ΛK\n0.003  4  Λ K*(892)  # for slower kaons and Lambdas\n0.010  4  N φ  # tuned for p Nb dileptons and pp -> ppKK\n0.001  5  N f₀(980)  # tuned for pp -> ppKK\n# From UrQMD, confirmed by PDG\n\n#N(2600)\n#0.10   ?  N π  #  3 -  8 %\n\n\n#################### Δ baryons ####################\n\nΔ\n1.     1  N π\n4.2e-5 1  e⁻ e⁺ N⁺\n4.2e-5 1  e⁻ e⁺ N⁰\n\n#Δ(1600)\n#0.175  1   N π        # 0.08 - 0.24\n#0.825  1   Δ π        # 0.72 - 0.82\n#0.000  3   Δ π        # < 0.02\n#0.000  1   N(1440) π  # 0.15 - 0.25\n#^ disabled, because it overshoots the pi+p cross section\n\nΔ(1620)\n0.30   0  N π        # 25 - 35 %, tuned for Nπ\n0.53   2  Δ π        # 52 - 72 %\n0.05   0  N ρ        # > 0\n0.07   2  N ρ        # > 0\n0.05   0  N(1440) π  #  3 -  9 %\n\nΔ(1700)\n0.20   2  N π        # 10 - 20 %, tuned for Nπ\n0.24   0  Δ π        #  5 - 35 %\n0.16   2  Δ π        #  4 - 16 %\n0.30   0  N ρ        # > 0\n0.05   0  Δ η        #  3 -  7 %\n0.04   1  N(1520) π  #  1 -  5 %\n0.01   1  N(1535) π  # 0.5 - 1.5 %\n\nΔ(1900)\n0.11   0  N π        #  4 - 12 %\n0.01   0  Σ K        #      seen\n0.01   0  Σ K*(892)  # for slower kaons and Lambdas\n0.35   2  Δ π        # 30 - 70 %\n0.09   0  N ρ        #  8 - 16 %\n0.20   2  N ρ        # 18 - 28 %\n0.17   0  N(1440) π  #  8 - 32 %\n0.05   1  N(1520) π  #  2 - 10 %\n0.01   2  Δ η        #  0 -  2 %\n\nΔ(1905)\n0.10   3  N π        #  9 - 15 %, tuned for Nπ\n0.26   1  Δ π        # 23 - 43 %\n0.50   3  Δ π        # 56 - 72 %\n0.06   1  N ρ        #      seen, KSU value used\n0.02   1  Δ η        #  2 -  6 %\n0.01   2  N(1535) π  # < 1 %\n0.05   1  N(1680) π  #  5 - 15 %\n\nΔ(1910)\n0.30   1  N π        # 15 - 30 %, tuned for Nπ\n0.39   1  Δ π        # 34 - 66 %\n0.04   1  Σ K        #  4 - 14 %, tuned for Nπ->ΣK\n0.06   1  Σ K*(892)  # for slower kaons and Sigmas\n0.09   1  N(1440) π  #  3 -  9 %\n0.12   1  Δ η        #  5 - 13 %\n\nΔ(1920)\n0.15   1  N π        #  5 - 20 %\n0.03   1  Σ K        #  2 -  6 %\n0.04   1  Σ K*(892)  # for slower kaons and Sigmas\n0.12   1  Δ π        #  8 - 28 %\n0.47   3  Δ π        # 44 - 72 %\n0.03   1  N(1440) π  # < 4 %\n0.04   0  N(1520) π  # < 5 %\n0.01   2  N(1535) π  # < 2 %\n0.01   2  N a₀(980)  # > 0\n0.10   1  Δ η        #  5 - 17 %\n\nΔ(1930)\n0.15   2  N π        #  5 - 15 %, tuned for Nπ->ΣK\n0.42   2  Δ π\n0.37   2  N(1440) π\n0.04   2  Σ K        # tuned for Nπ->ΣK, NN->ΣK\n0.02   2  Σ K*(892)  # for slower kaons and Sigmas\n# From UrQMD\n\nΔ(1950)\n0.25   3  N π        # 35 - 45 %, tuned for Nπ total cross section\n0.005  3  Σ K        # 0.3 - 0.5 %, tuned for Nπ->ΣK, NN->ΣK\n0.005  3  Σ K*(892)  # for slower kaons and Sigmas\n0.09   3  Δ π        #  1 -  9 %\n0.55   3  N(1440) π  # Introduced to fill up missing branching ratio\n0.09   1  N(1680) π  #  3 -  9 %\n0.01   3  Δ η        # < 0.6 %\n\n#################### Σ baryons ####################\n\nΣ(1385)  # 1(1.5+)\n0.870  1      Λ π\n0.117  1      Σ π\n0.0125 1      Λ γ\n7.0e-3 1      Σ⁺ γ\n#2.4e-4 1      Σ⁻ γ  # <2.4e-4\n\nΣ(1660)  # 1(0.5+)\n0.35  1  N K̅  # 0.1-0.3\n0.15  1  Λ π  # >0, tuned for K- n -> Lambda pi- cross section\n0.15  1  Σ π  # >0, tuned for K- n -> Sigma- pi0 cross section\n0.15  1   Σ(1385) π   # not measured\n0.20  2   Λ(1520) π   # not measured\n\nΣ(1670)  # 1(1.5-)\n0.15   2   N K̅  # 0.07-0.13\n0.18   2   Λ π  # 0.05-0.15, tuned for K- n -> Lambda pi- cross section\n0.45   2   Σ π  # 0.3-0.6, tuned for K- n -> Sigma- pi0, K- n -> Lambda pi-, K- p -> Sigma+ pi- cross section\n0.13  0   Σ(1385) π   # not measured\n0.14  1   Λ(1520) π   # not measured\n\nΣ(1750)  # 1(2.5-)\n0.40  0  N K̅       # 0.1-0.4, tuned for K- p cross section\n0.14  0  Λ π       # >0, tuned for K- n -> Lambda pi- cross section\n0.08  0  Σ π       # <0.08\n0.28  0  Σ η       # 0.15-0.55\n0.10  0  N K̅*(892)  # 0.04-0.12\n\nΣ(1775)  # 1(2.5-)\n0.40   2   N K̅         # 0.37-0.43, tuned for K- p cross section\n0.16   2   Λ π         # 0.14-0.20, tuned for K- n -> Lambda pi-, K- p -> Lambda pi0 cross section\n0.05   2   Σ π         # 0.02-0.05, tuned for K- n -> Sigma- pi0\n0.14   2   Σ(1385) π   # 0.08-0.12\n0.26   1   Λ(1520) π   # 0.17-0.23\n\nΣ(1915)  # 1(2.5+)\n0.20   3   N K̅        # 0.05-0.15, tuned for K- n cross section\n0.07   3   Λ π        # >0, tuned for K- n -> Lambda pi- cross section\n0.09   3   Σ π        # >0, tuned for K- n -> Sigma- pi0, K- n -> Sigma0 pi-\n0.05   1   Σ(1385) π  # <0.05\n#^ We use the similar values as UrQMD here.\n0.59   2   Λ(1520) π   # not measured\n\nΣ(1940)  # 1(1.5-)\n0.20  2   N K̅         # <0.2\n0.07  2   Λ π         # >0, tuned for K- n -> Lambda pi-\n0.06  2   Σ π         # >0, tuned for K- n -> Sigma- pi0\n0.16  0   Σ(1385) π   # >0\n0.17  1   Λ(1520) π   # >0\n0.16  0   Δ K̅         # >0\n0.16  0   N K̅*(892)   # >0\n\nΣ(2030)  # 1(3.5+)\n0.25   3   N K̅        # 0.17-0.23, tuned for K- n cross section\n0.17   3   Λ π        # 0.17-0.23, tuned for K- n -> Lambda pi- cross section\n0.05   3   Σ π        # 0.05-0.10, tuned for K- n -> Sigma- pi0 cross section\n0.02   3   Ξ K        # <0.02\n0.15   3   Σ(1385) π  # 0.05-0.15\n0.195  2   Λ(1520) π  # 0.1-0.2\n0.16   3   Δ K̅        # 0.1-0.2\n0.05   3   N K̅*(892)  # <0.05\n\nΣ(2250)  # 1(? ?)\n0.20   3   N K̅        # <0.1, tuned for K-n cross section\n0.15   3   Λ π        # >0, tuned for K- p -> Lambda pi0 cross section\n0.65   3   Σ π        # >0\n\n#################### Λ baryons ####################\n\nΛ(1405)  # 0(0.5-)\n1.      0    Σ π  # 1.00\n\nΛ(1520)  # 0(1.5-)\n0.462   2    N K̅  # 0.45+-0.01, tuned for K- p cross section\n0.42    2    Σ π  # 0.42+-0.01, tuned for K- p -> Sigma pi cross section\n0.10    1    Λ σ  # 0.10+-0.01\n0.009   0    Σ ρ  # 0.009+-0.001\n# ππ replaced with σ to conserve detailed balance\n0.009   0    Λ γ  # 0.0085+-0.0015\n\nΛ(1600)  # 0(0.5+)\n0.15    1    N K̅  # 0.15-0.30, tuned for K- p cross section\n0.20    1    Σ π  # 0.1-0.6, tuned for K- p -> Sigma0 pi0, Sigma+ pi- cross section\n0.35    1    N K̅*(892)  # not measured\n0.30    1    Σ(1385) π  # not measured\n\nΛ(1670)  # 0(0.5-)\n0.292   0    N K̅  # 0.2-0.3\n0.442   0    Σ π  # 0.25-0.55\n0.216   0    Λ η  # 0.1-0.25\n0.05    2    N K̅*(892)  # 0.05+-0.04\n\nΛ(1690)  # 0(1.5-)\n0.25    2   N K̅  # 0.2-0.3\n0.3     2   Σ π  # 0.2-0.4\n#0.25    1   Λ π π  # ca. 0.25\n0.25    1   Λ σ  # to conserve detailed balance\n#0.2     1   Σ π π  # ca. 0.20\n0.2     0   Σ ρ  # to conserve detailed balance\n\nΛ(1800)  # 0(0.5-)\n0.40    0   N K̅        # 0.25-0.40\n0.06    0   Σ π        # >0, tuned for K- p -> Sigma0 pi0\n0.17    2   Σ(1385) π  # >0\n0.11    0   Λ η        # 0.06+-0.05\n0.16    0   N K̅*(892)  # >0\n\nΛ(1810)  # 0(0.5+)\n0.34    1   N K̅        # 0.2-0.5\n0.10    1   Σ π        # 0.1-0.3, tuned for K- p -> Sigma0 pi0\n0.12    1   Σ(1385) π  # >0\n0.44    1   N K̅*(892)  # 0.3-0.6\n\nΛ(1820)  # 0(2.5+)\n0.65    3   N K̅        # 0.55-0.65, tuned for K- p cross section\n0.06    3   Σ π        # 0.08-0.14, tuned for K- p -> Sigma0 pi0\n0.08    1   Σ(1385) π  # 0.05-0.10\n0.03    1   N K̅*(892)  # 0.03+-0.01\n\nΛ(1830)  # 0(2.5-)\n0.03    2   N K̅        # 0.03-0.1\n0.30    2   Σ π        # 0.35-0.75, tuned for K- p -> Sigma0 pi0\n0.52    2   Σ(1385) π  # 0.52+-0.06\n0.20    4   Σ(1385) π  # >0.15\n\nΛ(1890)  # 0(1.5+)\n0.40    1   N K̅        # 0.2-0.35, tuned for K- p cross section\n0.10    1   Σ π        # 0.03-0.1\n0.25    1   Σ(1385) π  # >0\n0.20    1   N K̅*(892)  # >0\n#^ The guesses are taken from UrQMD, which also has a 5% omega Lambda channel.\n\nΛ(2100)  # 0(3.5-)\n0.45    4   N K̅        # 0.25-0.35, tuned for K- p cross section\n0.05    4   Σ π        # 0.05\n0.03    4   Λ η        # <0.03\n0.03    4   Ξ K        # <0.03\n0.08    2   Λ ω        # <0.08\n0.20    2   N K̅*(892)  # 0.1-0.2\n\nΛ(2110)  # 0(3.5+)\n0.30    3   N K̅        # 0.05-0.25, tuned for K- p cross section\n0.25    3   Σ π        # 0.1-0.4\n0.05    1   Λ ω        # >0\n0.05    1   Σ(1385) π  # >0\n0.35    1   N K̅*(892)  # 0.1-0.6\n\nΛ(2350)  # 0(4.5+)\n0.50    5   N K̅        # 0.12\n0.50    5   Σ π        # 0.10\n\n#################### Ξ baryons ####################\n\nΞ(1530)  # 0.5(1.5+)\n1.      1   Ξ π\n\nΞ(1690)  # 0.5(? ?)\n0.33    1   Λ K̅        # >0\n0.33    1   Σ K̅        # >0\n0.33    1   Ξ π        # >0\n\nΞ(1820)  # 0.5(1.5-)\n0.70    2   Λ K̅        # large\n0.10    2   Σ K̅        # small\n0.10    2   Ξ π        # small\n0.10    0   Ξ(1530) π  # small\n\nΞ(1950)  # 0.5(? ?)\n0.40    3   Λ K̅        # >0\n0.10    3   Σ K̅        # possibly >0\n0.40    3   Ξ π        # >0\n\nΞ(2030)  # 0.5(>2.5?)\n0.20    3   Λ K̅        # 0.2\n0.80    3   Σ K̅        # 0.8\n#0.10    1   Ξ π        # small\n#0.10    1   Ξ(1530) π  # small\n#0.00    1   Λ K̅ π      # small\n#0.00    1   Σ K̅ π      # small\n\n########## Ω baryons ###################\n\nΩ(2250)  # 0(? ?)\n1.      3   Ξ(1530) K̅  # >0\n\n######### Light nuclear resonances ########\n# d'\n# 1.      1   N N\n"


==> anc/dileptons/AuAu/dN_dm_tot.txt <==
m	dN/dm
0.006666666666666667	8.157236757916621
0.02	2.2062695147068245
0.03333333333333333	1.1637174597094275
0.04666666666666667	0.70263111666384
0.06	0.4295067903230591
0.07333333333333333	0.2520611071296315
0.08666666666666667	0.13630262846841967
0.1	0.0636251314949621
0.11333333333333334	0.025222411083767587
0.12666666666666668	0.00976717137021324
0.14	0.006702986303443372
0.15333333333333332	0.005787307864457923
0.16666666666666669	0.004641341211767495
0.18	0.004270302519473036
0.19333333333333336	0.004501105852111367
0.20666666666666667	0.0028725956131563975
0.22000000000000003	0.0025361055031373372
0.23333333333333334	0.0016656131688525
0.2466666666666667	0.001849221961059517
0.26	0.0018638042136355087
0.2733333333333333	0.0014219763072099974
0.2866666666666667	0.001118145708326678
0.30000000000000004	0.0009257315370615691
0.31333333333333335	0.000881080355272146
0.32666666666666666	0.0007336708103212305
0.34	0.0006608200687438608
0.3533333333333334	0.0006142047055206797
0.3666666666666667	0.0005331705357705134
0.38	0.0004732917088078561
0.39333333333333337	0.00041572594173554543
0.40666666666666673	0.00036975421201258205
0.42000000000000004	0.00032727398759094446
0.43333333333333335	0.000302505035448095
0.44666666666666666	0.0002573662417810388
0.46	0.000236607648629829
0.4733333333333334	0.0002082591603621639
0.4866666666666667	0.00018527744261168024
0.5	0.00016200491853002707
0.5133333333333334	0.00014533347693796423
0.5266666666666666	0.00014013813149135214
0.54	0.00012805692322666212
0.5533333333333335	0.00011812379121811225
0.5666666666666667	0.00011778159960520798
0.5800000000000001	9.661125562211178e-05
0.5933333333333334	9.478915744293413e-05
0.6066666666666667	9.188896547221625e-05
0.6200000000000001	8.59200954292498e-05
0.6333333333333333	8.200864163561857e-05
0.6466666666666667	7.521103198830909e-05
0.66	7.701644634908428e-05
0.6733333333333333	7.680411670220895e-05
0.6866666666666668	7.24529209288977e-05
0.7	7.516605779898145e-05
0.7133333333333334	7.808840630767699e-05
0.7266666666666668	7.477765770349451e-05
0.74	7.3429075312e-05
0.7533333333333334	7.100460124814963e-05
0.7666666666666667	7.282492425847941e-05
0.78	0.00016534980542037812
0.7933333333333334	6.90752541910701e-05
0.8066666666666666	3.27528509668923e-05
0.8200000000000001	2.1177102574084996e-05
0.8333333333333335	1.4497361096368114e-05
0.8466666666666667	1.0116177317594694e-05
0.8600000000000001	7.075773901092739e-06
0.8733333333333333	4.851878794648235e-06
0.8866666666666667	3.522796044470805e-06
0.9000000000000001	2.4864923187669796e-06
0.9133333333333333	1.8901544874362466e-06
0.9266666666666667	1.330035084004045e-06
0.9400000000000001	9.154046621306203e-07
0.9533333333333334	2.0769860446416088e-06
0.9666666666666668	4.891895616993412e-07
0.98	4.3586130238899697e-07
0.9933333333333334	9.280701370931799e-07
1.0066666666666668	2.69405484848847e-06
1.02	1.6251240867688463e-05
1.0333333333333334	1.0905002571686402e-06
1.0466666666666669	4.289627629954695e-07
1.06	1.3999330565081922e-07
1.0733333333333333	1.426268506942378e-07
1.086666666666667	8.05432315992166e-08
1.1	4.602004259908899e-08
1.1133333333333333	2.783839498092612e-08
1.1266666666666667	5.147600344436727e-08
1.1400000000000001	3.207195734870592e-08
1.1533333333333333	1.4738859166761776e-08
1.1666666666666667	3.260324469785637e-08
1.1800000000000002	5.486329821113062e-08
1.1933333333333334	1.4007158170868423e-08
1.2066666666666668	3.9286397604912245e-09
1.2200000000000002	1.0318106687752094e-09
1.2333333333333334	1.152619974811899e-08
1.2466666666666666	1.1052359031869676e-09
1.2600000000000002	1.1588013071029203e-09
1.2733333333333334	3.6084277641423576e-09
1.2866666666666666	6.583192386016391e-09
1.3	2.7660418654339865e-10
1.3133333333333335	2.273829373032206e-10
1.3266666666666667	1.3066577651240429e-10
1.34	2.2875699800625062e-10
1.3533333333333335	3.084257828270053e-11
1.3666666666666667	7.535467818723787e-11
1.3800000000000001	5.183571340279719e-11
1.3933333333333335	2.128379856904413e-10
1.4066666666666667	8.582895914201112e-12
1.42	0.0
1.4333333333333336	1.516452065133294e-12
1.4466666666666668	1.7515752012728295e-09
1.46	0.0
1.4733333333333336	0.0
1.4866666666666668	0.0
1.5	0.0
1.5133333333333334	0.0
1.5266666666666668	0.0
1.54	0.0
1.5533333333333335	0.0
1.5666666666666669	0.0
1.58	0.0
1.5933333333333333	0.0
1.606666666666667	0.0
1.62	0.0
1.6333333333333333	0.0
1.646666666666667	0.0
1.6600000000000001	0.0
1.6733333333333333	0.0
1.6866666666666668	0.0
1.7000000000000002	0.0
1.7133333333333334	0.0
1.7266666666666668	0.0
1.7400000000000002	0.0
1.7533333333333334	0.0
1.7666666666666666	0.0
1.7800000000000002	0.0
1.7933333333333334	0.0
1.8066666666666666	0.0
1.8200000000000003	0.0
1.8333333333333335	0.0
1.8466666666666667	0.0
1.86	0.0
1.8733333333333335	0.0
1.8866666666666667	0.0
1.9000000000000001	0.0
1.9133333333333336	0.0
1.9266666666666667	0.0
1.94	0.0
1.9533333333333336	0.0
1.9666666666666668	0.0
1.98	0.0
1.9933333333333334	0.0
# SMASH-1.6

==> anc/dileptons/AuAu/hist_mass.txt <==
6.666666666666667095e-03 3.300000000000002150e-04 1.500000000000000038e-05 0.000000000000000000e+00 1.055286364968579943e-01 4.613642308311007847e-04 1.981673197396097898e-07 1.088603146389947099e-05 9.977183565481749298e-08 1.358547459189716512e-03 1.058424614723497666e-03 0.000000000000000000e+00
2.000000000000000042e-02 9.500000000000001878e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.851208501770503140e-02 1.204769981887437010e-04 4.009275161657100249e-08 3.372454836708040313e-06 1.043196215277201860e-08 3.853339741679425129e-04 3.006078931454600868e-04 0.000000000000000000e+00
3.333333333333333287e-02 5.500000000000001551e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.498695925177755475e-02 7.637657389458062270e-05 2.158770142558192885e-08 1.771627933683169456e-06 7.130946098344579639e-09 2.226854915250367365e-04 1.734111323473230392e-04 0.000000000000000000e+00
4.666666666666666879e-02 5.499999999999999518e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.983581426286536484e-03 5.288973585735877886e-05 1.550973523420014263e-08 1.393204995745513582e-06 5.493196954051521411e-09 1.547830696928054260e-04 1.207464490865645519e-04 0.000000000000000000e+00
5.999999999999999778e-02 4.500000000000000283e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.433443623642755099e-03 3.919567492378900315e-05 5.789481017574917109e-09 1.087294034888724874e-06 4.593941500606111653e-09 1.168815086245000829e-04 9.113871965900387836e-05 0.000000000000000000e+00
7.333333333333333370e-02 2.500000000000000120e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.139279490287321620e-03 3.147108965022692991e-05 5.110735364465342717e-09 8.616817543675305941e-07 3.446424265468141266e-09 9.227647142472772792e-05 7.191747145214595464e-05 0.000000000000000000e+00
8.666666666666666963e-02 1.500000000000000038e-05 5.000000000000000409e-06 0.000000000000000000e+00 1.637024609505798858e-03 2.634164139316032136e-05 1.464835927790654211e-08 7.600113280601474264e-07 4.275197153306188179e-09 7.480562057285867084e-05 5.841757322262001203e-05 0.000000000000000000e+00
1.000000000000000056e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.102336397320094469e-04 2.281908588988307223e-05 6.643040627776894573e-09 6.555318256504337914e-07 2.221950092598509263e-09 6.159577263133843392e-05 4.802219152989270327e-05 0.000000000000000000e+00
1.133333333333333415e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.152811512179682698e-04 1.937980911999690619e-05 3.182965553090274441e-09 4.881881266784744074e-07 1.220266922236597214e-09 5.121420365950145521e-05 3.993105909361408380e-05 0.000000000000000000e+00
1.266666666666666774e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.801895883463732719e-05 1.559093776300411909e-05 7.541894721137042298e-09 4.921959143524573193e-07 2.150992957674685889e-09 4.275766284378467922e-05 3.335950335938578593e-05 0.000000000000000000e+00
1.400000000000000133e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.361449983015009261e-07 1.524938546091461034e-05 6.905222046611594514e-09 4.322849939016619770e-07 5.888110080010417505e-10 3.567705717523229913e-05 2.787078405117360437e-05 0.000000000000000000e+00
1.533333333333333215e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.376929240826629448e-05 4.189467994759496276e-09 4.293007515514330970e-07 1.249784145960029084e-09 2.974573076364039965e-05 2.321434168384011812e-05 0.000000000000000000e+00
1.666666666666666852e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.261191834810749141e-05 1.396264118236886336e-10 3.570852217829694684e-07 1.324956582242800358e-09 2.466872694939127591e-05 1.924535438795746596e-05 0.000000000000000000e+00
1.799999999999999933e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.042095087199482074e-05 5.173561061918922781e-09 3.456353285911920020e-07 2.406587465237885810e-09 2.030194507778315004e-05 1.586125549941081914e-05 0.000000000000000000e+00
1.933333333333333570e-01 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.021147966636190850e-05 1.129019905312470848e-10 3.060902491164662493e-07 9.757765749518471894e-10 1.656218495527471329e-05 1.293390114549964798e-05 0.000000000000000000e+00
2.066666666666666652e-01 5.000000000000000409e-06 1.927242236002858973e-10 0.000000000000000000e+00 0.000000000000000000e+00 9.183014528848938956e-06 2.830363326231423323e-09 2.971588498558124461e-07 1.268086103101041086e-09 1.336858362486059404e-05 1.044822666486702497e-05 0.000000000000000000e+00
2.200000000000000289e-01 5.000000000000000409e-06 1.459624662249023942e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.064143004863270718e-06 1.342505293943834472e-09 2.920766362168974291e-07 6.130705222225658296e-10 1.066557861803720862e-05 8.331361544648593266e-06 0.000000000000000000e+00
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.956815721394885698e-06 4.782673695778012177e-09 2.756642879751544707e-07 6.555839415774477996e-10 8.403107047716047671e-06 6.567150269976553082e-06 0.000000000000000000e+00
2.466666666666667007e-01 5.000000000000000409e-06 1.689035429838953025e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.052077401900113659e-06 3.398177680901641705e-09 2.534411359248913285e-07 4.398271918212277639e-10 6.546556450699907055e-06 5.111344390890304438e-06 0.000000000000000000e+00
2.600000000000000089e-01 1.000000000000000082e-05 1.041249880862516688e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.598323885655438723e-06 4.159202157559233178e-09 2.368934416831812932e-07 5.311361778327686286e-10 5.066293844856017637e-06 3.944417212955332942e-06 0.000000000000000000e+00
2.733333333333333171e-01 6.237044131764843494e-06 4.302198453071619571e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.140974328258116813e-06 2.939750484447016832e-09 2.037281144650396164e-07 9.019070795521966357e-10 3.901654199680394288e-06 3.042221819093741475e-06 0.000000000000000000e+00
2.866666666666666807e-01 5.200698252015687091e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.139016503064072042e-06 1.054445141142610300e-09 2.101275598873320773e-07 3.867533473754884371e-10 3.010459486754500964e-06 2.346866444145595820e-06 0.000000000000000000e+00
3.000000000000000444e-01 3.825184475264296235e-06 2.691370495299070698e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.919725731150578940e-06 1.732557968910273415e-09 1.708409496013345912e-07 4.897445681682038757e-10 2.335774012083404693e-06 1.820202640654320248e-06 0.000000000000000000e+00
3.133333333333333526e-01 4.795085303209390562e-06 1.199308039391077634e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.519285271909121264e-06 1.569669378700125111e-09 1.781867141478120676e-07 2.640000630845721450e-10 1.831667147454017194e-06 1.421560033329214859e-06 0.000000000000000000e+00
3.266666666666666607e-01 3.805961498362223849e-06 1.801489606365023204e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.056812521720357582e-06 7.592980245020558262e-10 1.723375453678320594e-07 4.461989456352612941e-10 1.444693767499069544e-06 1.121117680393618035e-06 0.000000000000000000e+00
3.400000000000000244e-01 3.650542774731804254e-06 2.580376312825636092e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.689893942902323142e-06 4.964180891985045725e-11 1.772889945216319510e-07 3.462274047419184832e-10 1.146230711110246684e-06 8.885443261559112471e-07 0.000000000000000000e+00
3.533333333333333881e-01 3.868066875634202029e-06 1.092669156140685170e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.442402684041885463e-06 2.524051208417792911e-09 1.422815542401108117e-07 1.193519607531914529e-10 9.154371551634470244e-07 7.092974857461763249e-07 0.000000000000000000e+00
3.666666666666666963e-01 3.622591403226540757e-06 8.071290784756616408e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.952282276537023554e-06 2.896795895171270827e-09 1.473785877874988889e-07 2.456106459850382320e-10 7.358659891133937759e-07 5.669669058869978114e-07 0.000000000000000000e+00
3.800000000000000044e-01 3.231173309844775744e-06 7.140308920128316509e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.814679905091077662e-06 3.978661081316894224e-11 1.428081448769145328e-07 2.825833516410598538e-10 5.923304992522984192e-07 4.578387992092771316e-07 0.000000000000000000e+00
3.933333333333333681e-01 2.966613509119738996e-06 1.236573274360497308e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.460612589988520771e-06 2.926774837931016011e-09 1.415863566978432102e-07 1.710635891735992828e-10 4.792028578190404046e-07 3.682420769856412407e-07 0.000000000000000000e+00
4.066666666666667318e-01 2.916250511865625828e-06 1.072848954917489749e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.081660739297981896e-06 9.260725843097494444e-10 1.363608745517992219e-07 1.315010447945417393e-10 3.884125896086965536e-07 2.990289757228045929e-07 0.000000000000000000e+00
4.200000000000000400e-01 2.606465635098232437e-06 9.250334656399800197e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.769885162319679985e-07 4.593500283963353306e-10 1.263564231892220476e-07 9.647450119811643666e-11 3.182206300728601419e-07 2.425627921933835902e-07 0.000000000000000000e+00
4.333333333333333481e-01 2.640701849436276826e-06 7.399940193089018695e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.435847388727345475e-07 1.153296343367962613e-09 1.186891716366240966e-07 3.558270067344748924e-11 2.587161778112006268e-07 1.965202539094992251e-07 0.000000000000000000e+00
4.466666666666666563e-01 2.347841205482302746e-06 6.794411212385777530e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.335106930514910171e-07 3.942810836505813703e-10 1.111904828685221002e-07 2.727803793778879304e-11 2.100728036464510235e-07 1.605690341196371083e-07 0.000000000000000000e+00
4.600000000000000200e-01 2.302773438114119264e-06 5.922351026213330858e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.684982072948734028e-07 1.007930327090086629e-09 1.196022564405948185e-07 5.053354874225372556e-11 1.725232007178789516e-07 1.310895716922875950e-07 0.000000000000000000e+00
4.733333333333333837e-01 2.082236896814709064e-06 8.187232640446771994e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.539301755265239891e-07 3.325980987319396001e-10 1.085840051434461477e-07 3.927235525466932285e-11 1.414861630664518617e-07 1.083073674192661677e-07 0.000000000000000000e+00
4.866666666666666918e-01 1.963645028208650474e-06 4.779344216524088653e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.598560147682473920e-07 3.058158014798149901e-10 9.218777468126349623e-08 1.553445954683165690e-11 1.177865375015464813e-07 8.877575390309413157e-08 0.000000000000000000e+00
5.000000000000000000e-01 1.793513804477291372e-06 1.921506602632049488e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.241766536447759526e-08 1.922961042845849862e-11 9.606289148869675045e-08 1.130112042884614313e-11 9.604081380198036607e-08 7.278480851073667839e-08 0.000000000000000000e+00
5.133333333333334192e-01 1.619989669151238427e-06 3.801850105532170793e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.689425950642048429e-08 7.401777085323499372e-10 1.026243789780366256e-07 6.036200972296208530e-12 7.981770066836348750e-08 5.968896923730428004e-08 0.000000000000000000e+00
5.266666666666666163e-01 1.619716571581672986e-06 3.350659070402501827e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.009623316722651991e-08 2.224992301219434462e-10 9.007608988627751627e-08 5.405662574505694236e-12 6.554165286266811710e-08 4.934337679012815016e-08 0.000000000000000000e+00
5.400000000000000355e-01 1.485134592262975242e-06 3.816442537881506088e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.020450147112223823e-10 1.556395035599300748e-11 8.887296398583142138e-08 4.993597563571669689e-12 5.453795563090273394e-08 3.979310320100612048e-08 0.000000000000000000e+00
5.533333333333334547e-01 1.374722755851166897e-06 3.428802531184648253e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.731265045743718978e-14 5.530838129535509800e-10 8.772524914475122358e-08 4.652807460488114585e-12 4.435046816917749389e-08 3.333959049815652172e-08 0.000000000000000000e+00
5.666666666666666519e-01 1.307264369246941008e-06 1.101605063105702261e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.451401972559709745e-10 8.735216159252781829e-08 1.152488274864782348e-11 3.710154053183491051e-08 2.788608530756100793e-08 0.000000000000000000e+00
5.800000000000000711e-01 1.158534607039924549e-06 9.351842660787982280e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.611407677158818929e-10 6.579790626708983802e-08 3.396617414439143840e-12 3.128196341441441631e-08 2.301921819414326275e-08 0.000000000000000000e+00
5.933333333333333792e-01 1.120187260366953560e-06 3.487375835760503572e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.392020407656154042e-10 6.409744909134570958e-08 1.457607765817779075e-11 2.557352876989865258e-08 1.896965786822820999e-08 0.000000000000000000e+00
6.066666666666666874e-01 1.112489853075894020e-06 1.751677509553459457e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.783297111745158003e-12 5.773127505498801665e-08 1.353951829608621985e-11 2.140763708087295114e-08 1.601834317351905192e-08 0.000000000000000000e+00
6.200000000000001066e-01 1.059564767843776503e-06 1.075348311814801562e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.160933280513126586e-10 4.383962909918533963e-08 5.808742299866528936e-12 1.755615040415258578e-08 1.366533985438329483e-08 0.000000000000000000e+00
6.333333333333333037e-01 1.028613967624168773e-06 1.312899476284481338e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.038400923920275317e-10 2.578375220392595624e-08 8.529860688224275144e-12 1.467946393643170524e-08 1.113000666112943295e-08 0.000000000000000000e+00
6.466666666666667229e-01 9.572346565827763010e-07 1.121061584178129331e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.688780827020211876e-10 1.234980511837902725e-08 6.005900395071082675e-12 1.268843642723079007e-08 9.155361890856674207e-09 0.000000000000000000e+00
6.600000000000000311e-01 9.914917779941095052e-07 1.304455256952308454e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.217127297098133719e-10 4.123084490467564398e-09 1.050790039227079923e-11 1.048429628836163323e-08 7.510019348559826735e-09 0.000000000000000000e+00
6.733333333333333393e-01 9.940633281569023691e-07 1.209508045803494307e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304792035206428161e-10 2.292454336101217542e-09 9.340254525709471455e-12 9.095865730801361562e-09 6.368341222899797866e-09 0.000000000000000000e+00
6.866666666666667584e-01 9.361361865220970256e-07 1.569081418616857899e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.905052561031352365e-10 1.027355463649028170e-09 1.392686285367866517e-12 7.318111890175972765e-09 5.474579714156982190e-09 0.000000000000000000e+00
6.999999999999999556e-01 9.728462690252799610e-07 1.751145968256776058e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.598373624186802392e-11 7.822006529358236895e-10 2.364223869549341834e-12 6.412469343683027304e-09 4.563357321841132301e-09 0.000000000000000000e+00
7.133333333333333748e-01 1.012942740708041514e-06 1.871402781342134321e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.039825993261516257e-11 2.634343885614862852e-10 4.109473582885221874e-12 5.310925648629140703e-09 3.853114476857391387e-09 0.000000000000000000e+00
7.266666666666667940e-01 9.583704627484971875e-07 3.098173546315439682e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.797027719432833035e-11 1.355540893975624297e-10 2.895565804226077411e-12 4.364639348250698846e-09 3.142178554295019890e-09 0.000000000000000000e+00
7.399999999999999911e-01 9.296487840257919408e-07 4.326490335329117175e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.015679429034889913e-11 7.825839101575590840e-11 1.357640025518899600e-12 3.473924499924431386e-09 2.526952788994069034e-09 0.000000000000000000e+00
7.533333333333334103e-01 8.689941446980644145e-07 7.242909841650468631e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.966264824082003522e-11 4.706771012381447010e-11 1.936127570861889201e-12 2.989683658359235688e-09 2.216423383131369391e-09 0.000000000000000000e+00
7.666666666666667185e-01 7.362989873682101723e-07 2.300224888699288732e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.045387495512342545e-11 2.784372795899787620e-11 1.724453121724620011e-12 2.524083529301233018e-09 2.063408289582635728e-09 0.000000000000000000e+00
7.800000000000000266e-01 6.287707945828975346e-07 1.572150909941739987e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.500945966831722354e-11 1.600872455773370279e-11 1.747208076520025845e-12 2.114503640342193215e-09 1.575098714425532612e-09 0.000000000000000000e+00
7.933333333333334458e-01 4.614415706921260917e-07 4.562890835323609754e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.759484291281193620e-13 1.115886656301364172e-11 3.020977436663638867e-13 1.896453817559708066e-09 1.363844259485512137e-09 0.000000000000000000e+00
8.066666666666666430e-01 3.622313653934321497e-07 7.167934923812527221e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.022748738783771484e-11 6.489090864152348065e-12 9.982606333675104647e-13 1.585165792379682485e-09 1.191084295741605253e-09 0.000000000000000000e+00
8.200000000000000622e-01 2.503939357008127080e-07 2.960343160834228429e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.151670363497709476e-11 3.544454404564834200e-12 1.663582121869207342e-13 1.309289956758955774e-09 1.019482872300905903e-09 0.000000000000000000e+00
8.333333333333334814e-01 1.800476307892384928e-07 1.134759570828416447e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.194409932944946589e-11 3.081352455039550821e-12 2.568098421399846767e-13 1.070721968443868631e-09 8.169172239816729945e-10 0.000000000000000000e+00
8.466666666666666785e-01 1.260182300021665492e-07 7.298293342860122988e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.291317491095590564e-12 1.695614180890669260e-12 3.460238218940890796e-13 9.812721783957800399e-10 5.742357556795823147e-10 0.000000000000000000e+00
8.600000000000000977e-01 8.875997258170612312e-08 4.200614235650094871e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.097926527346465709e-12 1.150003638708670643e-12 3.983406078985853685e-14 7.343442654847081359e-10 6.424331675020806901e-10 0.000000000000000000e+00
8.733333333333332948e-01 6.160412663512366799e-08 2.031321267904511671e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.471226956914997619e-12 5.106906288079826724e-13 4.332662678679159533e-14 6.108680103685374048e-10 4.383761043672363091e-10 0.000000000000000000e+00
8.866666666666667140e-01 4.366525250627872138e-08 2.305390794116677360e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.389848481693655486e-12 5.080387771480653912e-13 5.641479858030609877e-15 5.259758417655320814e-10 4.720912553777707773e-10 0.000000000000000000e+00
9.000000000000001332e-01 3.089477693868926522e-08 1.466837962958638402e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.438687139815684416e-12 2.566705732007414446e-13 4.480093575386188374e-15 4.542195278003816163e-10 3.356966496381821073e-10 0.000000000000000000e+00
9.133333333333333304e-01 2.345244678307198102e-08 1.084494590080914001e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.404760043082128506e-13 1.239047799019108438e-13 3.518209448236810808e-15 3.770405203387451568e-10 2.874100399979882610e-10 0.000000000000000000e+00
9.266666666666667496e-01 1.658907875552563760e-08 4.866380888490764652e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.084829808725730493e-13 6.891074437672519388e-14 2.134983627168705607e-15 3.412686533122084840e-10 3.161360936581323408e-10 0.000000000000000000e+00
9.400000000000000577e-01 1.135747629552086332e-08 3.016082826499634571e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.838257767846456212e-14 7.691469331420239424e-14 2.080252514281431897e-15 3.294984674500694107e-10 2.166850719305339171e-10 0.000000000000000000e+00
9.533333333333333659e-01 1.085789127899649668e-08 4.680333910634183197e-10 1.593489102482368530e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.756183658759866048e-15 4.258060212950062317e-14 1.955491906457922832e-15 2.279739192942059743e-10 2.043093554326128101e-10 0.000000000000000000e+00
9.666666666666667851e-01 5.879053646411750686e-09 2.184573203461237930e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.106619198104632301e-18 5.340539651989952304e-14 1.443740911330193135e-15 2.824905649534231738e-10 1.424711063691998450e-10 0.000000000000000000e+00
9.799999999999999822e-01 5.383963377679586999e-09 7.981156443704708528e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.858951890369916931e-19 2.426400791646976225e-14 1.054816024936812809e-15 2.382428594669496842e-10 1.094409104598720511e-10 0.000000000000000000e+00
9.933333333333334014e-01 4.714387495173954015e-09 5.406017874572222906e-11 7.290830491698929355e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.775267074021137491e-19 3.678685828670403450e-14 6.577336525163866858e-16 1.742928693140044766e-10 1.406600148736574908e-10 0.000000000000000000e+00
1.006666666666666821e+00 4.116847792336418153e-09 8.273096554323598084e-11 3.148952221740218863e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.712958059260988127e-20 1.464626632291036379e-15 3.519579813865533240e-16 1.545645558366101159e-10 7.706396545939826117e-11 0.000000000000000000e+00
1.020000000000000018e+00 2.408649252529874952e-09 4.312569409484185329e-11 2.140334671228744588e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.234526721861987599e-15 9.375938666234163177e-17 1.098214925316294550e-10 8.814167886258812205e-11 0.000000000000000000e+00
1.033333333333333437e+00 1.277407672108317944e-09 6.835776908582287891e-11 1.301141551957403634e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.243956124455663757e-15 9.887593198383336729e-17 1.239710178761117564e-10 5.884810743885401296e-11 0.000000000000000000e+00
1.046666666666666856e+00 1.307333779597978185e-09 1.191482007238635229e-10 4.144987932304985777e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.512963617329341160e-15 1.038221568630727535e-16 8.649552107294125610e-11 6.153645612071650042e-11 0.000000000000000000e+00
1.060000000000000053e+00 1.628181552236586914e-09 2.285250033536772226e-11 6.176151188098705866e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.998426587740904116e-17 4.573361648296994778e-17 9.418841639242790162e-11 5.959333211433708745e-11 0.000000000000000000e+00
1.073333333333333250e+00 1.707649231996859984e-09 9.021789482720940765e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.483156522395516492e-17 6.933687537341987163e-11 3.448732556078232926e-11 0.000000000000000000e+00
1.086666666666666892e+00 9.095064653193464816e-10 5.378630189286942546e-12 4.630747490659596969e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.401372970326169165e-18 7.044543712500526190e-11 4.227174471461364687e-11 0.000000000000000000e+00
1.100000000000000089e+00 5.276157632265530338e-10 1.195190050109571531e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.029969438942430344e-11 2.373320987078010976e-11 0.000000000000000000e+00
1.113333333333333286e+00 2.695044801379102929e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.630613990089922244e-11 3.536797970687209046e-11 0.000000000000000000e+00
1.126666666666666705e+00 6.046492408765317602e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.672315774020662636e-11 1.497431397482511361e-11 0.000000000000000000e+00
1.140000000000000124e+00 3.565051450900075651e-10 7.935999989536506252e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.129497232498509421e-11 3.188998057821642570e-11 0.000000000000000000e+00
1.153333333333333321e+00 1.562839773215417937e-10 3.079839860215509157e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.422667324740387473e-11 1.292763179432916693e-11 0.000000000000000000e+00
1.166666666666666741e+00 3.993729162407309514e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.538265189417604080e-11 9.954361169844585399e-12 0.000000000000000000e+00
1.180000000000000160e+00 3.256307465907121597e-10 0.000000000000000000e+00 3.710519137568584603e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.674876399009864898e-11 1.807921847740565378e-11 0.000000000000000000e+00
1.193333333333333357e+00 1.560968131644846044e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.312458830880909785e-11 7.540707471618591721e-12 0.000000000000000000e+00
1.206666666666666776e+00 1.727240394881912420e-11 1.657203355983946530e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.401390492948271783e-11 4.523521035075016524e-12 0.000000000000000000e+00
1.220000000000000195e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.697095446894411528e-12 4.060380136775046663e-12 0.000000000000000000e+00
1.233333333333333393e+00 2.660855830530033153e-11 0.000000000000000000e+00 1.058695638488993818e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.562989954919193220e-11 5.574641604861562480e-12 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.195579954951906571e-11 2.780679159640501390e-12 0.000000000000000000e+00
1.260000000000000231e+00 5.991446870296989397e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.476434580272950558e-12 7.375104827402951911e-12 0.000000000000000000e+00
1.273333333333333428e+00 3.216140055760370690e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.291923207536092465e-11 3.031737555600137514e-12 0.000000000000000000e+00
1.286666666666666625e+00 8.195285817248604785e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.845221368212571133e-12 1.977818939519929355e-12 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.334761725201792089e-12 3.532940953768565029e-13 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.541507689052495245e-12 4.902648083237793791e-13 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.646026515301766769e-12 9.618383819695691240e-14 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.930907230537321193e-12 1.191860762126867397e-13 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.054185852316379095e-13 5.815791871035804584e-15 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.004729042496504873e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.911428453706291261e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 2.761652123487412671e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.618768571847124601e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.144386121893481374e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.021936086844391930e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 2.335433601697105878e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_mass_0_800.txt <==
6.666666666666667095e-03 3.000000000000001363e-04 1.000000000000000082e-05 0.000000000000000000e+00 1.041676839794249410e-01 3.936723971425501499e-04 3.237158202409228325e-09 8.149580037819466449e-06 9.772633479740293602e-08 1.269102286451271591e-03 9.895988209889221981e-04 0.000000000000000000e+00
2.000000000000000042e-02 7.000000000000000742e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.814616607248298860e-02 1.044223779035891020e-04 3.968592068560879278e-08 2.515185091115694846e-06 9.260443397909185788e-09 3.599796720399983749e-04 2.811081866499046990e-04 0.000000000000000000e+00
3.333333333333333287e-02 4.500000000000000283e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.478418046457090004e-02 6.330587333940929963e-05 1.243843048898891598e-08 1.423230902918875380e-06 6.217322444590135135e-09 2.080069001869518086e-04 1.621139148187201236e-04 0.000000000000000000e+00
4.666666666666666879e-02 4.500000000000000283e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.853020368955782232e-03 4.438544621586332722e-05 1.532447572614858524e-08 1.072534894804946052e-06 5.241243670182441300e-09 1.445925258016003939e-04 1.128954850502570490e-04 0.000000000000000000e+00
5.999999999999999778e-02 4.000000000000000327e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.345871786688869733e-03 3.361139344394266192e-05 2.753075340513351796e-10 8.286022917187992999e-07 4.233684109881743066e-09 1.091830234213052341e-04 8.519431663687786151e-05 0.000000000000000000e+00
7.333333333333333370e-02 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.085437762792349586e-03 2.682017250581316602e-05 2.318340673533729965e-10 6.652333144883237446e-07 3.276437120615646026e-09 8.617954689286813923e-05 6.723134987927372689e-05 0.000000000000000000e+00
8.666666666666666963e-02 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.602973160168539614e-03 2.286261912126901817e-05 1.080784749814516916e-08 5.757336785741452249e-07 3.559217950254808239e-09 6.983990212738069815e-05 5.459317200592448836e-05 0.000000000000000000e+00
1.000000000000000056e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.918407750450755256e-04 1.969320035319460887e-05 6.565733098663932898e-09 5.087113222917593191e-07 2.106845657867115329e-09 5.749305057637654217e-05 4.485559965035560543e-05 0.000000000000000000e+00
1.133333333333333415e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.081108299507878213e-04 1.661417145277362006e-05 3.114229798589637045e-09 3.733335821988310769e-07 1.115818645893584854e-09 4.778191740428944630e-05 3.728479791388711410e-05 0.000000000000000000e+00
1.266666666666666774e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.676435416313873700e-05 1.351332270311090091e-05 2.498355427043396503e-09 4.005929463091127182e-07 2.055936322054155380e-09 3.985333377155071444e-05 3.112430892954132688e-05 0.000000000000000000e+00
1.400000000000000133e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.282763198107541513e-07 1.281790058992867765e-05 1.170431251790895704e-10 3.095882788930729551e-07 5.068933461311572923e-10 3.321316090101407881e-05 2.597457038545751291e-05 0.000000000000000000e+00
1.533333333333333215e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.156155840534433178e-05 2.124041730128913298e-09 3.329700639916335548e-07 9.163240850885834905e-10 2.767049933815595185e-05 2.161361790195828953e-05 0.000000000000000000e+00
1.666666666666666852e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.065050887373739663e-05 9.369357008428654533e-11 2.885410348013379090e-07 1.045634973640377052e-09 2.290011404117626664e-05 1.788529403757770184e-05 0.000000000000000000e+00
1.799999999999999933e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.090910247922151294e-06 5.131254096634172001e-09 2.525736263084542630e-07 2.062284635641887715e-09 1.880321947156014695e-05 1.470508241502962359e-05 0.000000000000000000e+00
1.933333333333333570e-01 1.500000000000000038e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.568295657884174922e-06 7.656246908874048101e-11 2.374974475874355925e-07 7.417166126383209916e-10 1.529141372855983422e-05 1.195517727951873543e-05 0.000000000000000000e+00
2.066666666666666652e-01 5.000000000000000409e-06 1.927242236002858973e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.664477225326086428e-06 1.418191896038551217e-09 2.258947297581538811e-07 8.981525963587633998e-10 1.229288373834165133e-05 9.619317181066818959e-06 0.000000000000000000e+00
2.200000000000000289e-01 0.000000000000000000e+00 1.459624662249023942e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.695890172531148158e-06 1.309276672732300715e-09 2.180691365379646363e-07 5.365488444295246511e-10 9.757089329526492680e-06 7.631487212821975487e-06 0.000000000000000000e+00
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.802487725828210366e-06 2.386862642698164248e-09 2.137180301861789383e-07 4.533901776310435424e-10 7.631501230294366104e-06 5.974786582454681129e-06 0.000000000000000000e+00
2.466666666666667007e-01 5.000000000000000409e-06 1.689007865719827967e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.864042903424208314e-06 2.315514473976381548e-09 1.927016039481271929e-07 4.079823705246329261e-10 5.897830124881425131e-06 4.610449781418287734e-06 0.000000000000000000e+00
2.600000000000000089e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.774607709161866201e-06 2.088820760694422988e-09 1.842200790869330956e-07 4.234554694033958148e-10 4.517217193528522018e-06 3.523847856175783474e-06 0.000000000000000000e+00
2.733333333333333171e-01 1.237044131764843085e-06 4.302198453071619571e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.349157747256308724e-06 1.949391928554756384e-09 1.505643773369648622e-07 7.546533264253983551e-10 3.439134643868250083e-06 2.687157829254354778e-06 0.000000000000000000e+00
2.866666666666666807e-01 4.510371705016323389e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.339217746196231212e-06 1.030907973555402561e-09 1.576313554512701776e-07 3.648975697278158391e-10 2.618343843269863317e-06 2.046197117385055688e-06 0.000000000000000000e+00
3.000000000000000444e-01 2.654690614932015989e-06 2.689860793296825271e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.241053581189921140e-06 1.712674403821107070e-09 1.364433299161523729e-07 3.392658166177357125e-10 2.004311107868055218e-06 1.565589426661464825e-06 0.000000000000000000e+00
3.133333333333333526e-01 4.251930251983896155e-06 4.959343701956735185e-12 0.000000000000000000e+00 0.000000000000000000e+00 2.847517775974035425e-06 1.549433111179606179e-09 1.283913038125191492e-07 1.538092185978092037e-10 1.549224593724466522e-06 1.207326184837794756e-06 0.000000000000000000e+00
3.266666666666666607e-01 3.252992032660024087e-06 1.800700811163794151e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.494190599298014644e-06 7.420285380345002476e-10 1.295962852395644155e-07 3.820218235206728320e-10 1.203245229101004056e-06 9.360073371125844992e-07 0.000000000000000000e+00
3.400000000000000244e-01 2.925372596235363023e-06 1.260949538585204148e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.176305376800620034e-06 3.369181929792226661e-11 1.316499691640990125e-07 2.966010237546688918e-10 9.414247474198046526e-07 7.321813866418903364e-07 0.000000000000000000e+00
3.533333333333333881e-01 3.123469385970807803e-06 1.091627488448819288e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.957127344980197912e-06 6.569244736739429567e-10 1.108766502869145389e-07 9.758630180521149649e-11 7.421549286107519892e-07 5.751974179768822141e-07 0.000000000000000000e+00
3.666666666666666963e-01 2.848549525264230973e-06 8.068996481373543857e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.516250509444570889e-06 1.730184854324482676e-09 1.070540986339478715e-07 2.212864548576324662e-10 5.871337609696156858e-07 4.543509234280729833e-07 0.000000000000000000e+00
3.800000000000000044e-01 2.558632513609630834e-06 7.118742794127162397e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.409281547753714352e-06 2.665753135276093156e-11 1.089377282325944914e-07 2.337678966937879011e-10 4.657180885655044642e-07 3.606875791222590829e-07 0.000000000000000000e+00
3.933333333333333681e-01 2.347892093638121599e-06 1.235454518943796607e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.136114512563651652e-06 2.415275662245717670e-09 1.029324945778603987e-07 1.326951046481771599e-10 3.713994416563262197e-07 2.865313095113429865e-07 0.000000000000000000e+00
4.066666666666667318e-01 2.328503982697780307e-06 3.273243485040301919e-11 0.000000000000000000e+00 0.000000000000000000e+00 8.017854991233769261e-07 9.143956373340831007e-10 1.035193648265528542e-07 9.915564140044397078e-11 2.965056322211159757e-07 2.294277030805462582e-07 0.000000000000000000e+00
4.200000000000000400e-01 1.982555371851965938e-06 4.636049542199317273e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.196775527471404031e-07 2.194057501153117213e-11 9.111837223210090616e-08 9.165674353932082597e-11 2.394473012223873820e-07 1.831875209727339252e-07 0.000000000000000000e+00
4.333333333333333481e-01 2.006184666447294403e-06 3.691253236865895797e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.527108451972470524e-07 3.950239760777405707e-10 8.206776643107317443e-08 2.157805882940868967e-11 1.915785733223728623e-07 1.464727175543881692e-07 0.000000000000000000e+00
4.466666666666666563e-01 1.785514251794676167e-06 6.789164285245628258e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.772875595812900168e-07 3.850765893481756147e-10 8.201172708247437626e-08 2.396720559885935823e-11 1.525439854772819077e-07 1.174036336481405875e-07 0.000000000000000000e+00
4.600000000000000200e-01 1.662483307686646703e-06 5.912325609355359950e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.574215394831891597e-07 6.709298397578411065e-10 8.547648800169275624e-08 3.879364960881325013e-11 1.231731748941890017e-07 9.419712932171699457e-08 0.000000000000000000e+00
4.733333333333333837e-01 1.512411385655932385e-06 2.655427422994857251e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.642568757800521324e-07 3.241387092212776665e-10 7.366993551995059205e-08 2.338435701879731330e-11 9.964909533611829890e-08 7.615452979868809982e-08 0.000000000000000000e+00
4.866666666666666918e-01 1.447057147281679922e-06 4.735875082040446856e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.022596141904921974e-07 2.979752084329600984e-10 6.630356103533549315e-08 1.316284807258745009e-11 8.140799260635746310e-08 6.181991096893598162e-08 0.000000000000000000e+00
5.000000000000000000e-01 1.299738492282131110e-06 6.144749299383733783e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.167951767616475457e-08 1.261565047237066722e-11 6.953024061966412977e-08 9.386840250003778211e-12 6.512461745894117439e-08 4.909341243174109795e-08 0.000000000000000000e+00
5.133333333333334192e-01 1.131158511612773092e-06 1.898705842985044887e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.348259119851976158e-08 7.337627509802496665e-10 6.888640288674075464e-08 3.917258527878847195e-12 5.348428201408361838e-08 3.988835500748388374e-08 0.000000000000000000e+00
5.266666666666666163e-01 1.117660625329883871e-06 3.332984913819606853e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.080206139931261505e-09 1.072707392250778529e-11 6.129138499916001763e-08 3.663542699051628443e-12 4.277460751756534888e-08 3.235648540580471801e-08 0.000000000000000000e+00
5.400000000000000355e-01 1.022376113668492387e-06 1.280291435035232490e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.013476524089962431e-10 9.687310116284170671e-12 5.813114050804834791e-08 3.249138578572129808e-12 3.527754401779330369e-08 2.604270562290527219e-08 0.000000000000000000e+00
5.533333333333334547e-01 9.208067522988306512e-07 2.324706139989421289e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.042826478157161551e-14 1.885798322630693777e-10 5.731576900203828983e-08 3.185090835374108052e-12 2.801810619412519182e-08 2.114917781502470690e-08 0.000000000000000000e+00
5.666666666666666519e-01 8.742946214751208009e-07 7.185699395873439204e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.290531251580344892e-10 5.489853989818994819e-08 5.446489500340788581e-12 2.308150506566228741e-08 1.723995001633605755e-08 0.000000000000000000e+00
5.800000000000000711e-01 7.419322031827116485e-07 9.200706694808645854e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.570752831398064608e-10 4.116039697625864270e-08 2.172191222083104844e-12 1.888760668515092562e-08 1.387475468498856089e-08 0.000000000000000000e+00
5.933333333333333792e-01 7.402877028417841973e-07 7.864051234947346823e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.355186874362739630e-10 4.148418998652737563e-08 9.295539668406019085e-12 1.500026014578357722e-08 1.132895548852969236e-08 0.000000000000000000e+00
6.066666666666666874e-01 7.219271793597422420e-07 1.687167782849847016e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.449101099842076463e-12 3.329762358765064070e-08 9.112679363360516574e-12 1.241276784743824281e-08 9.485948747166306612e-09 0.000000000000000000e+00
6.200000000000001066e-01 6.564905610354273063e-07 9.939358360516992461e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.100703955180902976e-10 2.609488501218394308e-08 1.672756024405685836e-12 1.008633464665332328e-08 7.878819897720736353e-09 0.000000000000000000e+00
6.333333333333333037e-01 6.255874547042420466e-07 8.831421196577505537e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.639979731941759506e-12 1.527735522717860306e-08 7.627555324846947748e-12 8.076439315561600036e-09 6.210210818679645761e-09 0.000000000000000000e+00
6.466666666666667229e-01 5.939137540486481342e-07 1.079533974830569752e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.527743207649167165e-11 9.150673439375187284e-09 1.231231852263176307e-12 6.905295151356350625e-09 5.005442697150501412e-09 0.000000000000000000e+00
6.600000000000000311e-01 6.025545062807086173e-07 9.754438476247007452e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.485522447052047370e-10 2.447431930466662845e-09 7.575152939649356290e-12 5.579232962557435998e-09 4.017071494402299355e-09 0.000000000000000000e+00
6.733333333333333393e-01 5.774531902031854200e-07 8.453842324292491489e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.954733836919127022e-12 1.317125083883870212e-09 4.720878138677059543e-12 4.754205261206350945e-09 3.367624445632977060e-09 0.000000000000000000e+00
6.866666666666667584e-01 5.340424854741809529e-07 6.569699486405124107e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.258537794834988210e-10 6.096032847995055817e-10 7.974789041126668019e-13 3.689703352432093001e-09 2.820905104676802277e-09 0.000000000000000000e+00
6.999999999999999556e-01 5.404990366635845099e-07 9.092906457137748010e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.439997145969310893e-11 5.234786475073328101e-10 1.927475463476613929e-12 3.265503817660692284e-09 2.254601567012751590e-09 0.000000000000000000e+00
7.133333333333333748e-01 5.507188114599477037e-07 8.560786269421188531e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.899574414344387327e-11 1.595614343587899559e-10 2.094686309647789690e-12 2.691072315829136861e-09 1.947037902831462896e-09 0.000000000000000000e+00
7.266666666666667940e-01 4.969491538309886189e-07 1.234379767826173114e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.446618234583173289e-12 8.469439055976981413e-11 2.501537182999140907e-12 2.075232074497242020e-09 1.487732510299694364e-09 0.000000000000000000e+00
7.399999999999999911e-01 4.842914363202457124e-07 2.009944945546627619e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.182579949179015535e-12 3.661831733631039826e-11 4.403755863193999731e-13 1.622045759110345879e-09 1.172789851947813467e-09 0.000000000000000000e+00
7.533333333333334103e-01 4.398623408095072577e-07 3.740829662683332063e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.878428152651807745e-11 2.495899765856374114e-11 9.873251698821370553e-13 1.350876355929492916e-09 9.989220515578426188e-10 0.000000000000000000e+00
7.666666666666667185e-01 3.623502869804519562e-07 1.003776774860131918e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.005658309200976842e-11 1.485468588685239355e-11 1.493824175892797661e-12 1.157333440272493967e-09 9.249956516292183152e-10 0.000000000000000000e+00
7.800000000000000266e-01 3.090724259924712137e-07 6.842409234805977635e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.436864303613802672e-11 4.448870599434007874e-12 1.144147173824042915e-12 9.259891456318094863e-10 7.021164228989583996e-10 0.000000000000000000e+00
7.933333333333334458e-01 2.260890368217806240e-07 1.986102998361680845e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.156565280079443115e-13 4.919774204850250009e-12 1.657967875439550760e-13 8.492083343362177852e-10 6.237117318358584688e-10 0.000000000000000000e+00
8.066666666666666430e-01 1.702395512056716502e-07 3.354874117859022490e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.019897856597031389e-13 1.491330821825559840e-12 6.134045820897369664e-13 6.351825592431747194e-10 5.205263205452975251e-10 0.000000000000000000e+00
8.200000000000000622e-01 1.129654586162700173e-07 1.266577660706286245e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.963335155857314082e-13 1.127411273047169016e-12 9.160100848503758106e-14 4.903186722015739654e-10 4.198765739498103526e-10 0.000000000000000000e+00
8.333333333333334814e-01 7.686645953664196447e-08 3.535079589348235642e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.954342441960955200e-12 1.086253124641570612e-12 2.059693126233322676e-13 4.592183094021948769e-10 3.658207704875534896e-10 0.000000000000000000e+00
8.466666666666666785e-01 5.092106419925138214e-08 3.826167064951013421e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.509698977197821597e-13 7.581569964859404212e-13 1.081510572947341396e-13 4.121911646027213537e-10 2.458717809377017327e-10 0.000000000000000000e+00
8.600000000000000977e-01 3.738633126082089746e-08 2.155406267089337783e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.017795184293857956e-13 3.201629145169050223e-13 2.309856393354014788e-14 2.910823043153673423e-10 2.377761842581510228e-10 0.000000000000000000e+00
8.733333333333332948e-01 2.584721818570161385e-08 6.342464090485697146e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.212380426546555047e-12 1.615026597772037631e-13 9.347637949702818888e-15 2.125110198304284322e-10 1.457284985025865352e-10 0.000000000000000000e+00
8.866666666666667140e-01 1.695329703345876926e-08 1.018879445372253620e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.767228055902489058e-14 5.230554607069086113e-14 4.330653004757540963e-15 1.900638629993553949e-10 1.732078489733862210e-10 0.000000000000000000e+00
9.000000000000001332e-01 1.259479687586336543e-08 9.964664049663641321e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.002576080383300619e-14 5.601969582179843748e-14 2.588200835347886060e-15 1.567013273163831775e-10 1.181430759193206906e-10 0.000000000000000000e+00
9.133333333333333304e-01 8.019299520530227466e-09 4.541395519642535916e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.949709249292594674e-15 3.391406934980723257e-14 2.774328855526767065e-15 1.431374760490325782e-10 8.883059520870106078e-11 0.000000000000000000e+00
9.266666666666667496e-01 6.065369883948939562e-09 2.796418832573245775e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.812955458501589933e-13 3.329992051043647758e-14 1.517288031492334134e-15 9.115465905251744939e-11 9.067658903651077570e-11 0.000000000000000000e+00
9.400000000000000577e-01 3.889645330378374937e-09 9.256717190698464438e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.933555938351924792e-15 4.093524145057631365e-14 1.791143587947863450e-15 1.266026612098959550e-10 8.648656997380669330e-11 0.000000000000000000e+00
9.533333333333333659e-01 3.351779187097442349e-09 2.501613927256325805e-10 1.593489102482368530e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.919967369675069360e-17 5.455402103946820080e-15 9.404388904164124128e-16 6.512174619382550738e-11 5.894084245881844862e-11 0.000000000000000000e+00
9.666666666666667851e-01 1.915721619408827104e-09 1.657614324628689749e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.990872659514223078e-18 2.069192423133465840e-14 1.170037278005028430e-15 1.124958500695110188e-10 3.598190137090275912e-11 0.000000000000000000e+00
9.799999999999999822e-01 2.107079153391760077e-09 2.041499324654399971e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.519946358086509766e-19 1.305651246286270363e-14 5.941898423869689786e-16 6.061392580021919882e-11 3.012804864179938298e-11 0.000000000000000000e+00
9.933333333333334014e-01 1.296886630771527008e-09 2.697449062393949151e-11 1.269468273358878503e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.631933641132719119e-21 2.917553590178254237e-14 3.693152123460626967e-16 4.104216110252969755e-11 6.623127377429751336e-11 0.000000000000000000e+00
1.006666666666666821e+00 1.226586190849531432e-09 2.982047507140830803e-11 7.349222605660967669e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.301613811056682700e-15 2.272347896007761050e-16 6.081516479251246801e-11 2.723919909855500996e-11 0.000000000000000000e+00
1.020000000000000018e+00 9.667328888474246097e-10 9.875394514611629908e-13 6.763973897046314887e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.086464440973170021e-16 5.518182577205075569e-17 3.799479605079357374e-11 1.662933061641275265e-11 0.000000000000000000e+00
1.033333333333333437e+00 3.190799570521376522e-10 1.821755698862268125e-11 1.934071811917376246e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.689662951635805234e-15 5.523850301630266811e-17 3.453312768098128421e-11 1.308989935805306716e-11 0.000000000000000000e+00
1.046666666666666856e+00 4.588936228760440212e-10 3.202519141349892317e-11 2.832499525221621687e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.454361625981504469e-17 0.000000000000000000e+00 1.921810545834592864e-11 1.113333902598304654e-11 0.000000000000000000e+00
1.060000000000000053e+00 5.616401620441368212e-10 0.000000000000000000e+00 2.592196610666356691e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.819622875579015558e-17 0.000000000000000000e+00 1.565861976890388209e-11 1.916661435568900791e-11 0.000000000000000000e+00
1.073333333333333250e+00 7.908827640454613613e-10 2.268151972772827220e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.193040467811561415e-11 1.281938946205021575e-11 0.000000000000000000e+00
1.086666666666666892e+00 1.894935101269516027e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.710687641943806307e-11 2.082344919172869111e-11 0.000000000000000000e+00
1.100000000000000089e+00 2.581768553301618012e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.737094825484833904e-12 7.294398522920104488e-12 0.000000000000000000e+00
1.113333333333333286e+00 3.315661306519003434e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.541151639693700642e-11 1.241104414179388281e-11 0.000000000000000000e+00
1.126666666666666705e+00 4.636440240386848696e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.676303613866412486e-11 2.778836032863994804e-12 0.000000000000000000e+00
1.140000000000000124e+00 1.351573550014883886e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.748478163210597954e-12 1.752591942789651729e-11 0.000000000000000000e+00
1.153333333333333321e+00 4.902048990071633762e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.179599890854584726e-12 4.874988381942052587e-12 0.000000000000000000e+00
1.166666666666666741e+00 1.734141020291823972e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.806913560762117422e-12 3.175822796327284651e-12 0.000000000000000000e+00
1.180000000000000160e+00 9.231979069045186021e-12 0.000000000000000000e+00 3.710519137568584603e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.033874652167342326e-12 1.117448236339751602e-11 0.000000000000000000e+00
1.193333333333333357e+00 9.157939169545995759e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.066287791045748580e-12 3.623932038822836538e-12 0.000000000000000000e+00
1.206666666666666776e+00 1.727240394881912420e-11 3.317273585398194357e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.302196094176092701e-12 3.166021402301865399e-12 0.000000000000000000e+00
1.220000000000000195e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.272063260732835613e-12 4.261064286200077157e-13 0.000000000000000000e+00
1.233333333333333393e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.717716489803907030e-12 8.576455154226090607e-13 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.207439296320095752e-12 1.382946830593825113e-12 0.000000000000000000e+00
1.260000000000000231e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.651888028943619934e-12 6.751879726061155138e-12 0.000000000000000000e+00
1.273333333333333428e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.013062298594024030e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.369446935348247192e-12 6.958621826092103917e-13 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.610849369503167837e-16 4.811889815394636714e-14 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.221961037796320813e-14 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.663090702928848655e-13 5.025084284078413264e-15 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.708728973067745797e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.713950240656994603e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_mass_800.txt <==
6.666666666666667095e-03 3.000000000000000076e-05 5.000000000000000409e-06 0.000000000000000000e+00 1.360952517433061584e-03 6.769183368855072964e-05 1.949301615372004853e-07 2.736451426080007086e-06 2.045500857414577640e-09 8.944517273844650705e-05 6.882579373457521036e-05 0.000000000000000000e+00
2.000000000000000042e-02 2.500000000000000120e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.659189452220356947e-04 1.605462028515460235e-05 4.068309309621998429e-10 8.572697455923461022e-07 1.171518754862836745e-09 2.535430212794419552e-05 1.949970649555484237e-05 0.000000000000000000e+00
3.333333333333333287e-02 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.027787872066478517e-04 1.307070055517130443e-05 9.149270936593014526e-09 3.483970307642949766e-07 9.136236537544439877e-10 1.467859133808525141e-05 1.129721752860294100e-05 0.000000000000000000e+00
4.666666666666666879e-02 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.305610573307487221e-04 8.504289641495470283e-06 1.852595080515470674e-10 3.206701009405668955e-07 2.519532838690801103e-10 1.019054389120443242e-05 7.850964036307596066e-06 0.000000000000000000e+00
5.999999999999999778e-02 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.757183695388758926e-05 5.584281479846337843e-06 5.514173483523581775e-09 2.586917431699250452e-07 3.602573907243678115e-10 7.698485203194835227e-06 5.944403022126070215e-06 0.000000000000000000e+00
7.333333333333333370e-02 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.384172749497183802e-05 4.650917144413761356e-06 4.878901297111972693e-09 1.964484398792070347e-07 1.699871448524942312e-10 6.096924531859752168e-06 4.686121572872070204e-06 0.000000000000000000e+00
8.666666666666666963e-02 5.000000000000000409e-06 5.000000000000000409e-06 0.000000000000000000e+00 3.405144933726052481e-05 3.479022271891318437e-06 3.840511779761376256e-09 1.842776494860021485e-07 7.159792030513822150e-10 4.965718445478155654e-06 3.824401216695532142e-06 0.000000000000000000e+00
1.000000000000000056e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.839286468693343340e-05 3.125885536688463774e-06 7.730752911296221843e-11 1.468205033586742606e-07 1.151044347313942439e-10 4.102722054961779945e-06 3.166591879537063114e-06 0.000000000000000000e+00
1.133333333333333415e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.170321267180500124e-06 2.765637667223299685e-06 6.873575450063848164e-11 1.148545444796432643e-07 1.044482763430123599e-10 3.432286255212013146e-06 2.646261179726923538e-06 0.000000000000000000e+00
1.266666666666666774e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.254604671498584690e-06 2.077615059893210551e-06 5.043539294093647450e-09 9.160296804334469372e-08 9.505663562053152980e-11 2.904329072233844074e-06 2.235194429844435327e-06 0.000000000000000000e+00
1.400000000000000133e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.868678490746731775e-09 2.431484870985936500e-06 6.788178921432502875e-09 1.226967150085889954e-07 8.191766186988475549e-11 2.463896274218355846e-06 1.896213665716141652e-06 0.000000000000000000e+00
1.533333333333333215e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.207734002921972012e-06 2.065426264630582978e-09 9.633068755979950248e-08 3.334600608714458521e-10 2.075231425484471098e-06 1.600723781881849344e-06 0.000000000000000000e+00
1.666666666666666852e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.961409474370095624e-06 4.593284173940206243e-11 6.854418698163154618e-08 2.793216086024235125e-10 1.768612908214974970e-06 1.360060350379783173e-06 0.000000000000000000e+00
1.799999999999999933e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.330040624072670084e-06 4.230696528475775281e-11 9.306170228273776551e-08 3.443028295959985085e-10 1.498725606222995052e-06 1.156173084381143253e-06 0.000000000000000000e+00
1.933333333333333570e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.643184008477735907e-06 3.633952144250657796e-11 6.859280152903055089e-08 2.340599623135257843e-10 1.270771226714883092e-06 9.787238659809180550e-07 0.000000000000000000e+00
2.066666666666666652e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.518537303522853164e-06 1.412171430192872313e-09 7.126412009765857824e-08 3.699335067422774280e-10 1.075699886518958175e-06 8.289094838001910786e-07 0.000000000000000000e+00
2.200000000000000289e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.368252832332121079e-06 3.322862121153374452e-11 7.400749967893289865e-08 7.652167779304182483e-11 9.084892885106966670e-07 6.998743318266256145e-07 0.000000000000000000e+00
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.154327995566673638e-06 2.395811053079848342e-09 6.194625778897554565e-08 2.021937639464040504e-10 7.716058174216581681e-07 5.923636875218808472e-07 0.000000000000000000e+00
2.466666666666667007e-01 0.000000000000000000e+00 2.756411912477355142e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.188034498475907251e-06 1.082663206925259329e-09 6.073953197676421500e-08 3.184482129659500588e-11 6.487263258184903947e-07 5.008946094720164923e-07 0.000000000000000000e+00
2.600000000000000089e-01 0.000000000000000000e+00 1.041249880862516688e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.237161764935753814e-07 2.070381396864810603e-09 5.267336259624823069e-08 1.076807084293726070e-10 5.490766513275033486e-07 4.205693567795494682e-07 0.000000000000000000e+00
2.733333333333333171e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.918165810018045948e-07 9.903585558922600346e-10 5.316373712807471450e-08 1.472537531267987201e-10 4.625195558121370052e-07 3.550639898393819323e-07 0.000000000000000000e+00
2.866666666666666807e-01 6.903265469993633845e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.997987568678411476e-07 2.353716758720784589e-11 5.249620443606192614e-08 2.185577764767264965e-11 3.921156434846401884e-07 3.006693267605402907e-07 0.000000000000000000e+00
3.000000000000000444e-01 1.170493860332281093e-06 1.509702002245135257e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.786721499606576941e-07 1.988356508916769815e-11 3.439761968518219843e-08 1.504787515504681891e-10 3.314629042153491047e-07 2.546132139928533584e-07 0.000000000000000000e+00
3.133333333333333526e-01 5.431550512254954653e-07 1.149714602371510217e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.717674959350825564e-07 2.023626752052243817e-11 4.979541033529291183e-08 1.101908444867629154e-10 2.824425537295508835e-07 2.142338484914197324e-07 0.000000000000000000e+00
3.266666666666666607e-01 5.529694657021993387e-07 7.887952012289698699e-11 0.000000000000000000e+00 0.000000000000000000e+00 5.626219224223439967e-07 1.726948646755547843e-11 4.274126012826749841e-08 6.417712211458866890e-11 2.414485383980649057e-07 1.851103432810326359e-07 0.000000000000000000e+00
3.400000000000000244e-01 7.251701784964428191e-07 1.319426774240431944e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.135885661017036377e-07 1.594998962192820680e-11 4.563902535753283263e-08 4.962638098724961731e-11 2.048059636904405229e-07 1.563629395140206461e-07 0.000000000000000000e+00
3.533333333333333881e-01 7.445974896633929558e-07 1.041667691865779056e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.852753390616867046e-07 1.867126734743850678e-09 3.140490395319632577e-08 2.176565894797999200e-11 1.732822265526947970e-07 1.341000677692948520e-07 0.000000000000000000e+00
3.666666666666666963e-01 7.740418779623107374e-07 2.294303383070368136e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.360317670924538827e-07 1.166611040846787737e-09 4.032448915355105052e-08 2.432419112740575931e-11 1.487322281437780901e-07 1.126159824589245369e-07 0.000000000000000000e+00
3.800000000000000044e-01 6.725407962351436399e-07 2.156612600115345799e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.053983573373631507e-07 1.312907946040801068e-11 3.387041664432002818e-08 4.881545494727210778e-11 1.266124106867933726e-07 9.715122008701792957e-08 0.000000000000000000e+00
3.933333333333333681e-01 6.187214154816176087e-07 1.118755416700588413e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.244980774248689071e-07 5.114991756852985483e-10 3.865386211998279824e-08 3.836848452542216169e-11 1.078034161627139599e-07 8.171076747429785716e-08 0.000000000000000000e+00
4.066666666666667318e-01 5.877465291678459453e-07 1.072521630568985735e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.798752401746053404e-07 1.167694697566650533e-11 3.284150972524642058e-08 3.234540339409772971e-11 9.190695738758090883e-08 6.960127264225825525e-08 0.000000000000000000e+00
4.200000000000000400e-01 6.239102632462657577e-07 4.614285114200484247e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.573109634848271719e-07 4.374094533848042716e-10 3.523805095712122087e-08 4.817757658795574343e-12 7.877332885047309086e-08 5.937527122064961213e-08 0.000000000000000000e+00
4.333333333333333481e-01 6.345171829889799876e-07 3.708686956223124222e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.908738936754876539e-07 7.582723672902214736e-10 3.662140520555092218e-08 1.400464184403879957e-11 6.713760448882784392e-08 5.004753635511118159e-08 0.000000000000000000e+00
4.466666666666666563e-01 5.623269536876272146e-07 5.246927140149663493e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.562231334702011062e-07 9.204494302405844461e-12 2.917875578604772392e-08 3.310832338929421893e-12 5.752881816916906956e-08 4.316540047149648107e-08 0.000000000000000000e+00
4.600000000000000200e-01 6.402901304274729842e-07 1.002541685797025633e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.110766678116842034e-07 3.370004873322456261e-10 3.412576843890210861e-08 1.173989913344045120e-11 4.935002582369000952e-08 3.689244237057050114e-08 0.000000000000000000e+00
4.733333333333333837e-01 5.698255111587753031e-07 5.531805217451915736e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.967329974647184352e-08 8.459389510661728501e-12 3.491406962349560193e-08 1.588799823587199662e-11 4.183706773033350327e-08 3.215283762057812081e-08 0.000000000000000000e+00
4.866666666666666918e-01 5.165878809269690691e-07 4.346913448364272775e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.759640057775524757e-08 7.840593046854680012e-12 2.588421364592803285e-08 2.371611474244212054e-12 3.637854489518900495e-08 2.695584293415819627e-08 0.000000000000000000e+00
5.000000000000000000e-01 4.937753121951602618e-07 1.860059109638212305e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.073814768831279436e-08 6.613959956087825744e-12 2.653265086903265708e-08 1.914280178842362490e-12 3.091619634303913875e-08 2.369139607899555066e-08 0.000000000000000000e+00
5.133333333333334192e-01 4.888311575384657585e-07 1.903144262547123921e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.341166830790071775e-08 6.414957552099937088e-12 3.373797609129587760e-08 2.118942444417360931e-12 2.633341865427982941e-08 1.980061422982040292e-08 0.000000000000000000e+00
5.266666666666666163e-01 5.020559462517894327e-07 1.767415658289478521e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.016027027295256751e-09 2.117721561994356108e-10 2.878470488711751849e-08 1.742119875454066803e-12 2.276704534510274175e-08 1.698689138432341560e-08 0.000000000000000000e+00
5.400000000000000355e-01 4.627584785944828549e-07 2.536151102846274094e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.006973623022261909e-10 5.876640239708834390e-12 3.074182347778306686e-08 1.744458984999540689e-12 1.926041161310942033e-08 1.375039757810084167e-08 0.000000000000000000e+00
5.533333333333334547e-01 4.539160035523361929e-07 1.104096391195226964e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.688438567586558374e-14 3.645039806904813956e-10 3.040948014271293375e-08 1.467716625114007138e-12 1.633236197505228552e-08 1.219041268313180985e-08 0.000000000000000000e+00
5.666666666666666519e-01 4.329697477718200485e-07 3.830351235183583404e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.160870720979367955e-10 3.245362169433792966e-08 6.078393248307033281e-12 1.402003546617263468e-08 1.064613529122494707e-08 0.000000000000000000e+00
5.800000000000000711e-01 4.166024038572131648e-07 1.511359659793384165e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.065484576075486233e-12 2.463750929083117547e-08 1.224426192356038592e-12 1.239435672926347084e-08 9.144463509154708474e-09 0.000000000000000000e+00
5.933333333333333792e-01 3.798995575251694153e-07 2.700970712265769386e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.683353329341411353e-12 2.261325910481833395e-08 5.280537989771770050e-12 1.057326862411509191e-08 7.640702379698514324e-09 0.000000000000000000e+00
6.066666666666666874e-01 3.905626737161522548e-07 6.450972670361228542e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.334196011903079924e-12 2.443365146733737264e-08 4.426838932725701659e-12 8.994869233434703363e-09 6.532394426352748617e-09 0.000000000000000000e+00
6.200000000000001066e-01 4.030742068083496204e-07 8.141247576310242962e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.060229325332224515e-10 1.774474408700142303e-08 4.135986275460844917e-12 7.469815757499257534e-09 5.786519956662561787e-09 0.000000000000000000e+00
6.333333333333333037e-01 4.030265129199266733e-07 4.297573566267307015e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.920011266008581582e-11 1.050639697674734656e-08 9.023053633773253757e-13 6.603024620870101068e-09 4.919795842449790496e-09 0.000000000000000000e+00
6.466666666666667229e-01 3.633209025341286962e-07 1.013108186695072273e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.360065062552943838e-11 3.199131679003838726e-09 4.774668542807903945e-12 5.783141275874442756e-09 4.149919193706177758e-09 0.000000000000000000e+00
6.600000000000000311e-01 3.889372717134014702e-07 3.290114093276077091e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.316048500460855736e-11 1.675652560000901552e-09 2.932747452621440921e-12 4.905063325804198062e-09 3.492947854157525312e-09 0.000000000000000000e+00
6.733333333333333393e-01 4.166101379537165255e-07 3.641238133742456129e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.275244696837237428e-10 9.753292522173471230e-10 4.619376387032414336e-12 4.341660469595011444e-09 3.000716777266817910e-09 0.000000000000000000e+00
6.866666666666667584e-01 4.020937010479158080e-07 9.121114699763449092e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.646514766196365964e-10 4.177521788495228987e-10 5.952073812551992099e-13 3.628408537743883486e-09 2.653674609480174949e-09 0.000000000000000000e+00
6.999999999999999556e-01 4.323472323616961393e-07 8.418553225430009266e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.583764782174847744e-12 2.587220054284912413e-10 4.367484060727290159e-13 3.146965526022333365e-09 2.308755754828381125e-09 0.000000000000000000e+00
7.133333333333333748e-01 4.622239292480934927e-07 1.015324154400016460e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.402515789171297382e-12 1.038729542026963939e-10 2.014787273237431780e-12 2.619853332800005083e-09 1.906076574025929732e-09 0.000000000000000000e+00
7.266666666666667940e-01 4.614213089175081980e-07 1.863793778489269215e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.652365895974516433e-11 5.085969883779268017e-11 3.940286212269372614e-13 2.289407273753455585e-09 1.654446043995325733e-09 0.000000000000000000e+00
7.399999999999999911e-01 4.453573477055464401e-07 2.316545389782490218e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.897421434116987511e-11 4.164007367944551661e-11 9.172644391994999300e-13 1.851878740814083852e-09 1.354162937046254119e-09 0.000000000000000000e+00
7.533333333333334103e-01 4.291318038885569980e-07 3.502080178967137892e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.783667143019684781e-13 2.210871246525074835e-11 9.488024009797523481e-13 1.638807302429742978e-09 1.217501331573527806e-09 0.000000000000000000e+00
7.666666666666667185e-01 3.739487003877581631e-07 1.296448113839158005e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.039729186311368934e-11 1.298904207214548588e-11 2.306289458318222495e-13 1.366750089028739050e-09 1.138412637953417206e-09 0.000000000000000000e+00
7.800000000000000266e-01 3.196983685904257915e-07 8.879099864611405291e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.408166321791936955e-13 1.155985395829969573e-11 6.030609026959827283e-13 1.188514494710384969e-09 8.729822915265745223e-10 0.000000000000000000e+00
7.933333333333334458e-01 2.353525338703454412e-07 2.576787836961928909e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.602919011201753534e-13 6.239092358163393330e-12 1.363009561224087855e-13 1.047245483223491212e-09 7.401325276496538746e-10 0.000000000000000000e+00
8.066666666666666430e-01 1.919918141877605260e-07 3.813060805953506717e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.825497602178008876e-12 4.997760042326788224e-12 3.848560512777736497e-13 9.499832331365079725e-10 6.705579751963076240e-10 0.000000000000000000e+00
8.200000000000000622e-01 1.374284770845427436e-07 1.693765500127943837e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.122037011939135623e-11 2.417043131517665184e-12 7.475720370188311522e-14 8.189712845573812915e-10 5.996062983510960160e-10 0.000000000000000000e+00
8.333333333333334814e-01 1.031811712525965151e-07 7.812516118935927586e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.989756887488509072e-12 1.995099330397981824e-12 5.084052951665239647e-14 6.115036590416746329e-10 4.510964534941198150e-10 0.000000000000000000e+00
8.466666666666666785e-01 7.509716580291516047e-08 3.472126277909106672e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.140347593375804340e-12 9.374571844047284353e-13 2.378727645993550157e-13 5.690810137930587378e-10 3.283639747418808922e-10 0.000000000000000000e+00
8.600000000000000977e-01 5.137364132088518595e-08 2.045207968560757088e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.996147008917079863e-12 8.298407241917653178e-13 1.673549685631837635e-14 4.432619611693406902e-10 4.046569832439300292e-10 0.000000000000000000e+00
8.733333333333332948e-01 3.575690844942200781e-08 1.397074858855942370e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.258846530368444995e-12 3.491879690307789345e-13 3.397898883708877171e-14 3.983569905381086366e-10 2.926476058646497222e-10 0.000000000000000000e+00
8.866666666666667140e-01 2.671195547281993226e-08 1.286511348744423947e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.352176201134630911e-12 4.557332310773745805e-13 1.310826853273069505e-15 3.359119787661765831e-10 2.988834064043846855e-10 0.000000000000000000e+00
9.000000000000001332e-01 1.829998006282590144e-08 4.703715579922743734e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.418661379011851135e-12 2.006508773789430765e-13 1.891892740038302315e-15 2.975182004839983354e-10 2.175535737188615202e-10 0.000000000000000000e+00
9.133333333333333304e-01 1.543314726254174693e-08 6.303550381166602027e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.315262950589200587e-13 8.999071055210363013e-14 7.438805927100435463e-16 2.339030442897127855e-10 1.985794447892872778e-10 0.000000000000000000e+00
9.266666666666667496e-01 1.052370887157669970e-08 2.069962055917519653e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.271874350224140055e-13 3.561082386628872260e-14 6.176955956763716705e-16 2.501139942596911768e-10 2.254595046216214617e-10 0.000000000000000000e+00
9.400000000000000577e-01 7.467830965142493344e-09 2.090411107429788385e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.844902174011261682e-14 3.597945186362606797e-14 2.891089263335683983e-16 2.028958062401735849e-10 1.301985019567270558e-10 0.000000000000000000e+00
9.533333333333333659e-01 7.506112091899053502e-09 2.178719983377858168e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.706983985063113814e-15 3.712520002555380624e-14 1.015053016041510222e-15 1.628521731003804281e-10 1.453685129737944002e-10 0.000000000000000000e+00
9.666666666666667851e-01 3.963332027002921928e-09 5.269588788325486339e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.157465385904092222e-19 3.271347228856486464e-14 2.737036333251646558e-16 1.699947148839121420e-10 1.064892049982971311e-10 0.000000000000000000e+00
9.799999999999999822e-01 3.276884224287826095e-09 5.939657119050308234e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.339005532283408128e-19 1.120749545360705546e-14 4.606261825498439294e-16 1.776289336667304854e-10 7.931286181807270691e-11 0.000000000000000000e+00
9.933333333333334014e-01 3.417500864402427213e-09 2.708568812178272786e-11 7.163883664363042358e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.728947737609810210e-19 7.611322384921501593e-15 2.884184401703239398e-16 1.332507082114747985e-10 7.442874109935997749e-11 0.000000000000000000e+00
1.006666666666666821e+00 2.890261601486886928e-09 5.291049047182769220e-11 2.414029961174122593e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.712958059260988127e-20 1.630128212343537526e-16 1.247231917857772683e-16 9.374939104409760917e-11 4.982476636084328029e-11 0.000000000000000000e+00
1.020000000000000018e+00 1.441916363682450549e-09 4.213815464338068949e-11 1.463937281524114820e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.425880277764670795e-15 3.857756089029087608e-17 7.182669648083589420e-11 7.151234824617540495e-11 0.000000000000000000e+00
1.033333333333333437e+00 9.583277150561804466e-10 5.014021209720020413e-11 1.107734370765666258e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.554293172819858721e-15 4.363742896753069301e-17 8.943789019513051093e-11 4.575820808080093934e-11 0.000000000000000000e+00
1.046666666666666856e+00 8.484401567219342155e-10 8.712300931036461908e-11 1.312488407083363469e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.498420001069526177e-15 1.038221568630727535e-16 6.727741561459532422e-11 5.040311709473343287e-11 0.000000000000000000e+00
1.060000000000000053e+00 1.066541390192449886e-09 2.285250033536772226e-11 3.583954577432347236e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.178803712161888867e-17 4.573361648296994778e-17 7.852979662352398722e-11 4.042671775864809893e-11 0.000000000000000000e+00
1.073333333333333250e+00 9.167664679513988297e-10 8.794974285443655984e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.483156522395516492e-17 5.740647069530426393e-11 2.166793609873210866e-11 0.000000000000000000e+00
1.086666666666666892e+00 7.200129551923948789e-10 5.378630189286942546e-12 4.630747490659596969e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.401372970326169165e-18 4.333856070556718590e-11 2.144829552288494930e-11 0.000000000000000000e+00
1.100000000000000089e+00 5.017980776935368246e-10 1.195190050109571531e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.156259956393948569e-11 1.643881134786000366e-11 0.000000000000000000e+00
1.113333333333333286e+00 2.363478670727202456e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.089462350396222248e-11 2.295693556507820119e-11 0.000000000000000000e+00
1.126666666666666705e+00 1.410052168378469423e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.996012160154249180e-11 1.219547794196111881e-11 0.000000000000000000e+00
1.140000000000000124e+00 2.213477900885192024e-10 7.935999989536506252e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.654649416177449140e-11 1.436406115031990518e-11 0.000000000000000000e+00
1.153333333333333321e+00 1.513819283314701413e-10 3.079839860215509157e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.904707335654929323e-11 8.052643412387116764e-12 0.000000000000000000e+00
1.166666666666666741e+00 3.820315060378127537e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.357573833341392500e-11 6.778538373517299941e-12 0.000000000000000000e+00
1.180000000000000160e+00 3.163987675216669656e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.071488933793130988e-11 6.904736114008137764e-12 0.000000000000000000e+00
1.193333333333333357e+00 6.451742146902467263e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.605830051776335007e-11 3.916775432795754779e-12 0.000000000000000000e+00
1.206666666666666776e+00 0.000000000000000000e+00 1.325475997444126690e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.071170883530662634e-11 1.357499632773150923e-12 0.000000000000000000e+00
1.220000000000000195e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.425032186161575915e-12 3.634273708155038897e-12 0.000000000000000000e+00
1.233333333333333393e+00 2.660855830530033153e-11 0.000000000000000000e+00 1.058695638488993818e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.091218305938802760e-11 4.716996089438953319e-12 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.074836025319896935e-11 1.397732329046676075e-12 0.000000000000000000e+00
1.260000000000000231e+00 5.991446870296989397e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.824546551329330018e-12 6.232251013417956621e-13 0.000000000000000000e+00
1.273333333333333428e+00 3.216140055760370690e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.190616977676689880e-11 3.031737555600137514e-12 0.000000000000000000e+00
1.286666666666666625e+00 8.195285817248604785e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.475774432864324143e-12 1.281956756910718863e-12 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.334500640264842254e-12 3.051751972229101989e-13 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.541507689052495245e-12 4.280451979458161836e-13 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.797174450088820043e-13 9.115875391287850150e-14 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.853819940806643205e-12 1.191860762126867397e-13 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.054185852316379095e-13 5.815791871035804584e-15 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.333340184308055640e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.911428453706291261e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 2.761652123487412671e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.618768571847124601e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.144386121893481374e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.021936086844391930e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 2.335433601697105878e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_mass_omega.txt <==
6.666666666666667095e-03 0.000000000000000000e+00 5.000000000000000409e-06 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000042e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333287e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.666666666666666879e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.999999999999999778e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.333333333333333370e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.133333333333333415e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.266666666666666774e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000133e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.666666666666666852e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.799999999999999933e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.066666666666666652e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.927242236002858973e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.459624662249023942e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 0.000000000000000000e+00 8.671718305929015926e-07 8.218635992460512205e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.600000000000000089e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.041249880862516688e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.733333333333333171e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.302198453071619571e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.866666666666666807e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000444e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.691370495299070698e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.133333333333333526e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.199308039391077634e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.266666666666666607e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.801489606365023204e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.400000000000000244e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.580376312825636092e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.533333333333333881e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.092669156140685170e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.666666666666666963e-01 0.000000000000000000e+00 8.066765487283007053e-08 4.525297473607305598e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.800000000000000044e-01 0.000000000000000000e+00 2.801327719625460539e-10 7.111026744408260091e-08 1.268898523801358194e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.933333333333333681e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.236573274360497308e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.066666666666667318e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.110706810944484006e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.617782738230413484e-08
4.200000000000000400e-01 0.000000000000000000e+00 7.010133139574013146e-11 9.243324523260226835e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.333333333333333481e-01 0.000000000000000000e+00 6.165162898992063474e-12 7.399323676799119628e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.466666666666666563e-01 0.000000000000000000e+00 3.421410294378913430e-08 3.373000918006864762e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.600000000000000200e-01 0.000000000000000000e+00 3.721839739274523418e-12 5.915296427657291550e-08 0.000000000000000000e+00 4.325346736959017091e-12 0.000000000000000000e+00 0.000000000000000000e+00 6.249879908415289857e-11
4.733333333333333837e-01 0.000000000000000000e+00 7.779546467680298763e-11 5.429045863071102812e-08 5.188280931389396124e-11 2.745218949976598971e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.866666666666666918e-01 0.000000000000000000e+00 2.210709780281810056e-08 2.568634436242280583e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.881686455613242723e-08 3.982014701880673325e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.133333333333334192e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.799742641420285289e-08 1.638006434294775786e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.694576775904320992e-12
5.266666666666666163e-01 0.000000000000000000e+00 1.162936961456103231e-11 3.349496133441045447e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.400000000000000355e-01 0.000000000000000000e+00 1.301817237713457331e-11 3.777690972374277760e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.744974826951517104e-10
5.533333333333334547e-01 0.000000000000000000e+00 2.751650027356048833e-11 3.422241159655403753e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.809721501888580429e-11 0.000000000000000000e+00 0.000000000000000000e+00
5.666666666666666519e-01 0.000000000000000000e+00 2.107891986241662877e-11 1.101299766726774882e-07 1.956893008693516747e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.255028729441661881e-12
5.800000000000000711e-01 0.000000000000000000e+00 2.648434886362505740e-11 9.317180596960180382e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.177714964176908293e-12
5.933333333333333792e-01 0.000000000000000000e+00 6.707958469851843756e-09 2.805033932789029059e-08 8.830978631192674180e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.715077355097887805e-11
6.066666666666666874e-01 0.000000000000000000e+00 4.911195981531193968e-11 1.746360411382619285e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.059021893086153114e-12 0.000000000000000000e+00
6.200000000000001066e-01 0.000000000000000000e+00 1.285735245012760462e-10 1.049016367179909767e-08 1.025943384555171460e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.215158339212623875e-11
6.333333333333333037e-01 0.000000000000000000e+00 2.352721196745816037e-10 9.260703729053700779e-09 0.000000000000000000e+00 3.753195574782550526e-12 4.602212868461302936e-11 2.713722111539779705e-11 3.556106368741734415e-09
6.466666666666667229e-01 0.000000000000000000e+00 7.681921469732810814e-12 1.114040976705164665e-08 4.992365726506537928e-11 0.000000000000000000e+00 2.899302656601943635e-12 0.000000000000000000e+00 9.701193338243296595e-12
6.600000000000000311e-01 0.000000000000000000e+00 5.278649015614219497e-11 1.040054882645540988e-08 2.470080172638470353e-09 1.873647131664648312e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.024006089564132161e-10
6.733333333333333393e-01 0.000000000000000000e+00 1.541012882555538669e-10 1.178632271508588915e-08 5.205334228025186838e-11 4.367549104583767838e-12 1.433131572382014795e-11 0.000000000000000000e+00 8.390424758484382680e-11
6.866666666666667584e-01 0.000000000000000000e+00 1.841448482629027662e-09 1.366220647407070500e-08 8.752575496661836946e-11 3.421534492346500432e-11 1.892841141386401894e-11 0.000000000000000000e+00 4.648971816489224924e-11
6.999999999999999556e-01 0.000000000000000000e+00 4.357119352072157480e-10 1.624201047156580127e-08 3.141382450786997748e-10 1.876926090539798686e-11 6.951939693460431923e-11 0.000000000000000000e+00 4.313103728760398089e-10
7.133333333333333748e-01 0.000000000000000000e+00 8.315472869148049251e-10 1.598537873355958813e-08 1.476406539485137677e-10 4.998637096521576172e-11 6.706761107374942472e-11 7.945016581368389672e-12 1.624462140378100755e-09
7.266666666666667940e-01 0.000000000000000000e+00 2.385392666579674211e-09 2.128724761459438775e-08 4.881281303516072148e-09 4.076884311981843536e-10 7.573675472931632040e-11 0.000000000000000000e+00 1.944388692536767620e-09
7.399999999999999911e-01 0.000000000000000000e+00 3.711269420034361545e-09 3.296124575475285198e-08 1.896017401112149537e-09 2.214295842540189431e-10 2.794686153396445995e-10 2.792668375769547859e-11 4.167545894040482650e-09
7.533333333333334103e-01 0.000000000000000000e+00 7.843113882505850748e-09 5.035600790561566823e-08 3.273061376447254939e-09 7.956173603646574186e-10 5.570418214440669043e-10 4.617866961587501975e-10 9.142469373968468113e-09
7.666666666666667185e-01 0.000000000000000000e+00 1.721816534465859501e-08 1.493545810115070138e-07 2.157011282672472012e-08 7.579718116885527539e-09 3.089070755616991658e-09 1.916769883144330305e-09 2.929407093139186678e-08
7.800000000000000266e-01 0.000000000000000000e+00 8.889826716331684154e-08 1.014609236154942058e-06 1.431802264908603987e-07 5.053436038697345729e-08 2.636900682943895592e-08 1.735048892477643023e-08 2.312093239914298001e-07
7.933333333333334458e-01 0.000000000000000000e+00 2.566826378751992906e-08 2.640214918503649762e-07 4.943332192738734629e-08 1.892227728687268969e-08 1.067363099824145868e-08 4.945509564073381361e-09 8.262458811790128340e-08
8.066666666666666430e-01 0.000000000000000000e+00 4.347783734324001787e-09 3.758852336722792824e-08 7.418799477652474887e-09 2.730251925039771206e-09 8.379078267408390125e-10 2.374806978440158305e-10 1.851860220929629000e-08
8.200000000000000622e-01 0.000000000000000000e+00 9.399018911979403066e-10 1.552963445029313713e-08 3.422112469857939097e-09 1.497737349550670759e-09 5.225417872847033822e-10 1.685846293376726045e-10 7.522919030820238016e-09
8.333333333333334814e-01 0.000000000000000000e+00 1.141051961243376071e-09 4.713548408756593552e-09 1.187888458447224293e-09 3.540070826674023114e-10 2.322171221440295735e-10 5.546224777516129542e-10 3.164260197273928324e-09
8.466666666666666785e-01 0.000000000000000000e+00 1.487824075892667202e-10 2.771456002113084397e-09 6.628384515987165582e-10 7.552614549573291686e-10 1.799349066614943140e-10 5.152120242037875397e-11 2.728498917519854014e-09
8.600000000000000977e-01 0.000000000000000000e+00 6.729681280509473291e-11 1.440057452241297261e-09 7.290199194526072187e-10 1.073354991969600991e-10 6.550523738631429575e-11 3.742206538050235137e-12 1.787657108029770507e-09
8.733333333333332948e-01 0.000000000000000000e+00 2.913134945961796352e-10 5.921089645763248901e-10 5.593546422323551152e-11 2.035969693945717196e-10 1.557014617907811495e-10 1.101316767220287895e-11 7.216517456512163449e-10
8.866666666666667140e-01 0.000000000000000000e+00 2.310553608982823809e-10 7.130763439602088813e-10 1.447338446450857671e-11 4.095288187043605342e-10 1.061538938177222238e-10 3.867796284394074787e-11 7.924250294276535822e-10
9.000000000000001332e-01 0.000000000000000000e+00 2.738278266346126798e-11 6.270150380002133238e-10 7.076731549637424406e-11 2.927768508664184161e-10 6.912464184826507151e-11 6.338702215774688599e-12 3.734326318681311679e-10
9.133333333333333304e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.930223808045860430e-10 1.809853358039695775e-10 4.490550488051485236e-11 2.313051989496344732e-12 2.214591734997434720e-11 3.411223992523730141e-10
9.266666666666667496e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.487058561905788798e-10 1.611850944686988296e-11 7.145327928443805954e-13 1.207482682682504900e-10 1.623660039876088580e-11 1.841143217517720147e-10
9.400000000000000577e-01 0.000000000000000000e+00 1.637118268528285269e-11 9.288799154143009946e-11 9.820206611164237687e-13 0.000000000000000000e+00 2.521188299060958146e-11 1.276665939972676434e-12 1.648785388315518739e-10
9.533333333333333659e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.892656055658909546e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.652409227674040399e-12 2.751153762698532980e-10
9.666666666666667851e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.261761536140507744e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.222936625833263750e-11 2.240004968876437776e-11 4.765175078497599047e-11
9.799999999999999822e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.770544057466691366e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.013896611565915194e-11 1.196715774672102130e-11
9.933333333333334014e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.899779450919457128e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.506238423652764809e-11
1.006666666666666821e+00 0.000000000000000000e+00 2.733768006461916396e-12 3.290979412905429413e-12 0.000000000000000000e+00 1.581616563298392702e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.089005249088471246e-11
1.020000000000000018e+00 0.000000000000000000e+00 2.478769432164876423e-13 6.869132482699164142e-12 0.000000000000000000e+00 0.000000000000000000e+00 1.652051207133637409e-12 0.000000000000000000e+00 3.435663346179256304e-11
1.033333333333333437e+00 0.000000000000000000e+00 1.395538795970113666e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.440238112612173902e-11
1.046666666666666856e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.420689249333217593e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.189635371323273866e-11 8.624616925125248696e-12 8.442033759217336442e-11
1.060000000000000053e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.763210017294570126e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.808929031807314971e-11
1.073333333333333250e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.583209459285176917e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.438580023435762556e-11
1.086666666666666892e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.378630189286942546e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.100000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.195190050109571531e-11
1.113333333333333286e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.126666666666666705e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.140000000000000124e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.935999989536506252e-12
1.153333333333333321e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.079839860215509157e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.166666666666666741e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.180000000000000160e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.193333333333333357e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.206666666666666776e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.657203355983946530e-11
1.220000000000000195e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.233333333333333393e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_mass_rho.txt <==
6.666666666666667095e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.100000000000000446e-04 0.000000000000000000e+00 4.500000000000000283e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000000120e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.100000000000000581e-04 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000076e-05
2.000000000000000042e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000076e-05 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000076e-05 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05
3.333333333333333287e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000076e-05 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06
4.666666666666666879e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000000120e-05 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06
5.999999999999999778e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000000164e-05 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06
7.333333333333333370e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000000038e-05 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.133333333333333415e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.266666666666666774e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000133e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06
1.666666666666666852e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.799999999999999933e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000000038e-05 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.066666666666666652e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.600000000000000089e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.733333333333333171e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.237044131764843085e-06 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.866666666666666807e-01 0.000000000000000000e+00 1.691548284279477725e-06 1.261429888295311583e-06 0.000000000000000000e+00 1.481544246058291233e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.663957857682093355e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.235690936617519922e-10 0.000000000000000000e+00 2.996564785207342634e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000444e-01 0.000000000000000000e+00 1.080556178288074782e-06 1.342016148599517796e-06 0.000000000000000000e+00 9.686988645255979667e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.674829027490974429e-07 0.000000000000000000e+00 3.382474058385096423e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.242653485760875117e-10 0.000000000000000000e+00 2.939152749544894426e-08 1.591427495368596915e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.349849133567760328e-07
3.133333333333333526e-01 0.000000000000000000e+00 1.084235284584611359e-06 2.035486315304819044e-06 0.000000000000000000e+00 5.891378610503281729e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.274008641822320357e-07 0.000000000000000000e+00 2.001293132646359961e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.343870798293588310e-09 0.000000000000000000e+00 3.086072872046607417e-10 0.000000000000000000e+00 5.133869717159218727e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.417842351533337110e-07
3.266666666666666607e-01 0.000000000000000000e+00 9.977647219221105943e-07 1.656793734924916456e-06 0.000000000000000000e+00 4.721217449768497942e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.104273575537964914e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.104094561620315987e-10 0.000000000000000000e+00 2.453872786895448623e-09 0.000000000000000000e+00 7.288867585172271461e-08 7.383711337594105594e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.859172695521750670e-07
3.400000000000000244e-01 0.000000000000000000e+00 1.188494036571453213e-06 1.440382152648414159e-06 0.000000000000000000e+00 4.071230964091503875e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.818662926103903251e-07 0.000000000000000000e+00 8.704893031403690105e-09 1.008888656812810073e-09 0.000000000000000000e+00 4.542547735876790000e-08 0.000000000000000000e+00 2.858623592041509737e-09 0.000000000000000000e+00 4.241599927812801669e-08 6.263678386990016401e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.259996361882527745e-07
3.533333333333333881e-01 0.000000000000000000e+00 1.281285267888135582e-06 1.684228726954026468e-06 1.563271734489626765e-09 2.745705739434892115e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.370001613640326954e-07 0.000000000000000000e+00 1.744015835729184419e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.632746863523299166e-10 0.000000000000000000e+00 4.356946190824819135e-09 0.000000000000000000e+00 6.678952060989987680e-08 3.293845005570011540e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.123712714216514108e-07
3.666666666666666963e-01 0.000000000000000000e+00 1.002792519159520471e-06 1.568350282968018000e-06 0.000000000000000000e+00 4.690533293694234545e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.286063765818799358e-07 0.000000000000000000e+00 1.427130282975211477e-08 1.899728861414791587e-08 0.000000000000000000e+00 2.167188318793046914e-09 0.000000000000000000e+00 8.284763161023421616e-09 0.000000000000000000e+00 1.004343943429033267e-08 4.053231211613060806e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.594926006735607741e-07
3.800000000000000044e-01 0.000000000000000000e+00 1.013058105462801705e-06 1.450124645094937815e-06 0.000000000000000000e+00 2.561458446525789974e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.404464353729902632e-07 0.000000000000000000e+00 1.365461062803768933e-08 2.015812823363147771e-10 0.000000000000000000e+00 1.052032759790282859e-08 0.000000000000000000e+00 3.151221658787357103e-09 0.000000000000000000e+00 6.609956613512150510e-08 1.220092232211428945e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.557004963716711762e-08
3.933333333333333681e-01 0.000000000000000000e+00 8.850361189558612650e-07 1.271534098461866784e-06 0.000000000000000000e+00 3.644110526198685806e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.968212337156309324e-07 0.000000000000000000e+00 1.076165798423521885e-08 1.893226007040537912e-09 0.000000000000000000e+00 9.987411482013858803e-10 0.000000000000000000e+00 1.141009495263775548e-08 0.000000000000000000e+00 3.541280650613019620e-08 2.169026294945867442e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.664421581880664312e-08
4.066666666666667318e-01 0.000000000000000000e+00 7.329474755367457811e-07 1.365566168420366769e-06 0.000000000000000000e+00 2.631080665440951644e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.560824153379353038e-07 0.000000000000000000e+00 1.204777369482296316e-08 3.834065200138441131e-11 0.000000000000000000e+00 8.855260560438647154e-09 0.000000000000000000e+00 8.316948190547492143e-09 0.000000000000000000e+00 3.551771854118342886e-08 4.422436525062546860e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.954597913686420882e-08
4.200000000000000400e-01 0.000000000000000000e+00 6.538776845714809987e-07 1.238792407860296200e-06 0.000000000000000000e+00 2.773416926929848293e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.911799752256220546e-07 0.000000000000000000e+00 3.918218214098329860e-09 4.439093669844627804e-10 0.000000000000000000e+00 3.820066705435438759e-09 0.000000000000000000e+00 1.610367445442743072e-08 0.000000000000000000e+00 4.383232606256642915e-08 1.207168634591302858e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.508399359842343373e-08
4.333333333333333481e-01 0.000000000000000000e+00 7.284412760850465546e-07 1.131344978658057326e-06 0.000000000000000000e+00 3.162966332908839341e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.077769720584570207e-07 0.000000000000000000e+00 1.029463001503021092e-08 1.288628980658602373e-09 0.000000000000000000e+00 2.321821873335061957e-09 0.000000000000000000e+00 2.323646342405143029e-08 0.000000000000000000e+00 3.375698625624676099e-08 5.424488427096471132e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.051897036741224541e-08
4.466666666666666563e-01 0.000000000000000000e+00 5.315587224119085219e-07 1.125749642527263773e-06 0.000000000000000000e+00 2.530441015461017238e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.735987883501744969e-07 0.000000000000000000e+00 2.126037614132311997e-09 3.689883762141031160e-09 0.000000000000000000e+00 1.546692567929896138e-08 0.000000000000000000e+00 1.000052833415252712e-08 0.000000000000000000e+00 3.268942871442193874e-08 9.467300540057444900e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.044984600265048835e-08
4.600000000000000200e-01 0.000000000000000000e+00 4.393289869577099563e-07 1.161996675294511832e-06 0.000000000000000000e+00 2.786710454449985780e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.029355703381389495e-07 0.000000000000000000e+00 1.020141902555063409e-08 2.573823424261789658e-09 0.000000000000000000e+00 8.512070299752723915e-09 0.000000000000000000e+00 8.043219883730998718e-09 0.000000000000000000e+00 1.686613199841003909e-08 6.584490931841381884e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.706000451521284018e-08
4.733333333333333837e-01 0.000000000000000000e+00 4.284520275065430098e-07 9.745159401377465725e-07 0.000000000000000000e+00 2.901553882846518783e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.679807853319163027e-07 0.000000000000000000e+00 7.155914400804405549e-09 6.677742899983765607e-12 0.000000000000000000e+00 4.773638602600223269e-09 0.000000000000000000e+00 1.597292086850166348e-08 0.000000000000000000e+00 1.639691970846304406e-08 4.545190366720605540e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.228149386386118790e-08
4.866666666666666918e-01 0.000000000000000000e+00 3.822639191884299551e-07 9.011294686640749943e-07 0.000000000000000000e+00 2.601045030796445319e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.918857876131055476e-07 0.000000000000000000e+00 4.622627195190781563e-09 1.137575625405624703e-10 0.000000000000000000e+00 1.125613621842927675e-08 0.000000000000000000e+00 6.540432917769794206e-09 0.000000000000000000e+00 1.150971905099027989e-08 9.569986051961948685e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.464869066651126682e-08
5.000000000000000000e-01 0.000000000000000000e+00 3.517597673405445901e-07 8.024156388949371211e-07 0.000000000000000000e+00 2.432785587646006560e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.843743443425347039e-07 0.000000000000000000e+00 1.144553844307120853e-09 2.251750872204284651e-10 0.000000000000000000e+00 6.581829464057035404e-09 0.000000000000000000e+00 7.238068738200897656e-09 0.000000000000000000e+00 1.443048030783014967e-08 5.083849593869956648e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.698153809918864242e-08
5.133333333333334192e-01 0.000000000000000000e+00 2.804544911536798732e-07 7.341465882524977724e-07 0.000000000000000000e+00 2.193155153156547861e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.711413121845934395e-07 0.000000000000000000e+00 3.409596373336074887e-09 4.719154460874350793e-09 0.000000000000000000e+00 1.055500117269654437e-08 0.000000000000000000e+00 7.289810994871607986e-09 0.000000000000000000e+00 1.004262718243053286e-08 4.492568883686663238e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.442300317691663675e-08
5.266666666666666163e-01 0.000000000000000000e+00 3.051926728520707286e-07 6.815739470363653532e-07 0.000000000000000000e+00 2.532788644055268809e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.667557647568617645e-07 0.000000000000000000e+00 3.154680021602375606e-09 8.638513350637527966e-10 0.000000000000000000e+00 9.221233806794104606e-09 0.000000000000000000e+00 1.502278592155742642e-08 0.000000000000000000e+00 1.573068534165126128e-08 4.342550742457189279e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.457953536172285975e-08
5.400000000000000355e-01 0.000000000000000000e+00 2.996678553535737707e-07 5.760304723230431943e-07 0.000000000000000000e+00 2.043639020158731903e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.794388994785582058e-07 0.000000000000000000e+00 6.559112970766297124e-09 8.363035928594872395e-10 0.000000000000000000e+00 1.462045103311289462e-08 0.000000000000000000e+00 1.345506944746710366e-08 0.000000000000000000e+00 1.116088075335041304e-08 1.236559927844044327e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.663604601593025124e-08
5.533333333333334547e-01 0.000000000000000000e+00 2.842657506209202339e-07 4.644972776276979271e-07 0.000000000000000000e+00 2.033481481362406270e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.080670581459053430e-07 0.000000000000000000e+00 1.653430234960460621e-09 9.770366005711151914e-10 0.000000000000000000e+00 7.096066020848075541e-09 0.000000000000000000e+00 1.126482635299807678e-08 0.000000000000000000e+00 1.107710631956072342e-08 4.249549068344369741e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.822650672311929069e-08
5.666666666666666519e-01 0.000000000000000000e+00 2.435173212526540157e-07 4.398485061374359577e-07 0.000000000000000000e+00 1.948445056628158012e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.978110671340875892e-07 0.000000000000000000e+00 2.367862943957553820e-09 3.094713828511632167e-10 0.000000000000000000e+00 8.241043879695672214e-09 0.000000000000000000e+00 1.283573931206701785e-08 0.000000000000000000e+00 1.048045620913944750e-08 7.388342627853814634e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.962005270438236291e-08
5.800000000000000711e-01 0.000000000000000000e+00 2.422249464676941150e-07 3.326650790312465855e-07 0.000000000000000000e+00 1.765304015106632783e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.843642708543293597e-07 0.000000000000000000e+00 3.904313324714218982e-09 1.036800379307285883e-09 0.000000000000000000e+00 1.529701195062411201e-08 0.000000000000000000e+00 1.241685308650620343e-08 0.000000000000000000e+00 7.299308068673727536e-09 4.145055969898862479e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.865056639626753748e-08
5.933333333333333792e-01 0.000000000000000000e+00 2.608660100287891259e-07 2.336337106450920801e-07 0.000000000000000000e+00 1.792611756248341351e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.189468057420239281e-07 0.000000000000000000e+00 6.180105618633920320e-09 1.396888435617732773e-09 0.000000000000000000e+00 1.358446305499611361e-08 0.000000000000000000e+00 2.159472303720624665e-08 6.935291258768416549e-11 8.391623133429428062e-09 5.726429904239268393e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.053597222950342630e-08
6.066666666666666874e-01 0.000000000000000000e+00 2.563813585995216346e-07 2.117086189094283826e-07 0.000000000000000000e+00 1.604076282641975602e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.433103410780489389e-07 0.000000000000000000e+00 4.991633993692098587e-09 3.303872857241894469e-09 0.000000000000000000e+00 1.105553456378993087e-08 0.000000000000000000e+00 1.427833879730050865e-08 0.000000000000000000e+00 9.014158409109131001e-09 6.219217669112212398e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.181914993445204900e-08
6.200000000000001066e-01 0.000000000000000000e+00 2.544146713827874401e-07 1.710588959984042329e-07 0.000000000000000000e+00 1.408521237294615903e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.247619788262671202e-07 0.000000000000000000e+00 4.643716118303017726e-09 2.076925724125128770e-09 0.000000000000000000e+00 1.727207911082614761e-08 0.000000000000000000e+00 1.950978834379048272e-08 5.532229372929826289e-10 7.897152088583314415e-09 6.461964157995581946e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.100622494259395303e-07
6.333333333333333037e-01 0.000000000000000000e+00 2.460342893241091973e-07 1.502364074874127913e-07 0.000000000000000000e+00 1.204993338441196200e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.505498897256941475e-07 0.000000000000000000e+00 5.797285779746566920e-09 4.166743531575871540e-09 0.000000000000000000e+00 1.181566674093469295e-08 0.000000000000000000e+00 1.697310753934071196e-08 0.000000000000000000e+00 9.199964294433911448e-09 7.484859272128343156e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.058564200846726758e-07
6.466666666666667229e-01 0.000000000000000000e+00 2.579054010620434207e-07 1.239499645223106080e-07 0.000000000000000000e+00 1.012800754439640989e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.141370547034564023e-07 0.000000000000000000e+00 3.454348975462703589e-09 3.249991462522269474e-09 0.000000000000000000e+00 1.569395985237603599e-08 0.000000000000000000e+00 1.728412862553130258e-08 0.000000000000000000e+00 1.139870081202478307e-08 3.964648803160656277e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.049163823199243646e-07
6.600000000000000311e-01 0.000000000000000000e+00 2.595243842956117507e-07 1.075502469171459002e-07 0.000000000000000000e+00 8.701844776337162112e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.473627697179749252e-07 0.000000000000000000e+00 3.872602691893524199e-09 3.558969302442907074e-09 0.000000000000000000e+00 1.472799166741389005e-08 0.000000000000000000e+00 1.444721137197108402e-08 0.000000000000000000e+00 1.384639080434399279e-08 1.104520616278407902e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.285375572991562249e-07
6.733333333333333393e-01 0.000000000000000000e+00 2.690638635814302412e-07 1.034234739775175862e-07 0.000000000000000000e+00 8.007961392279370368e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.330311551568920144e-07 0.000000000000000000e+00 3.206415554032846704e-09 2.050853916830889811e-09 0.000000000000000000e+00 1.754457436954983979e-08 0.000000000000000000e+00 2.384512435521103127e-08 8.540730158425254520e-10 1.032838924371060409e-08 1.070315003070699388e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.399326410323838508e-07
6.866666666666667584e-01 0.000000000000000000e+00 2.718749369897007947e-07 8.598832815827734491e-08 0.000000000000000000e+00 6.866670982039919259e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.148749428656771419e-07 0.000000000000000000e+00 4.055433054730299815e-09 6.282121056199353221e-09 0.000000000000000000e+00 1.783528314892734261e-08 0.000000000000000000e+00 2.072251520484446332e-08 0.000000000000000000e+00 1.266739846750381409e-08 6.835923070357595899e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.263325946854791275e-07
6.999999999999999556e-01 0.000000000000000000e+00 3.045549935526059533e-07 8.121690755051692642e-08 0.000000000000000000e+00 5.721810330854310622e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.093134139053433846e-07 0.000000000000000000e+00 3.639707078459457439e-09 4.830711585249244913e-09 0.000000000000000000e+00 2.175868832033701429e-08 0.000000000000000000e+00 2.180317713175935010e-08 4.781671015105617899e-10 1.582326947631852086e-08 7.246787287682958412e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.449623427269541366e-07
7.133333333333333748e-01 0.000000000000000000e+00 3.213688590193642472e-07 7.327272506295549096e-08 0.000000000000000000e+00 7.018218639043108790e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.006147479298311633e-07 0.000000000000000000e+00 2.434529324407764800e-09 3.848564949124834351e-09 0.000000000000000000e+00 2.578565794484056953e-08 0.000000000000000000e+00 2.475394967171431413e-08 0.000000000000000000e+00 1.497080454623450040e-08 1.039047837129050087e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.653202374978466986e-07
7.266666666666667940e-01 0.000000000000000000e+00 3.266192714505783276e-07 6.701542617179950222e-08 0.000000000000000000e+00 4.684186436313030350e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.155824086191351122e-10 0.000000000000000000e+00 2.456339587840586624e-07 0.000000000000000000e+00 2.856206900099923261e-09 5.187809381527667581e-09 0.000000000000000000e+00 3.265518795954496260e-08 0.000000000000000000e+00 2.607354526806729602e-08 0.000000000000000000e+00 1.934848481615609927e-08 1.086734227103160280e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.750557829738832045e-07
7.399999999999999911e-01 0.000000000000000000e+00 3.313873784577893551e-07 6.765750996713913717e-08 0.000000000000000000e+00 4.967412926374156538e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.191292936815702032e-07 0.000000000000000000e+00 1.427635428364894046e-09 6.825306174144554935e-09 0.000000000000000000e+00 2.966629461956205091e-08 0.000000000000000000e+00 3.057545906246060481e-08 0.000000000000000000e+00 1.871350673705431119e-08 9.719202371756985916e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.648730682622082920e-07
7.533333333333334103e-01 0.000000000000000000e+00 3.234546874743283487e-07 6.569193376923537850e-08 0.000000000000000000e+00 3.634270961407137784e-08 1.732042113739774682e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.961293899735578887e-07 0.000000000000000000e+00 2.365927338960523129e-09 6.760149389014882112e-09 0.000000000000000000e+00 2.627100929504653357e-08 0.000000000000000000e+00 2.666449421153834744e-08 0.000000000000000000e+00 1.503122266731070951e-08 1.043977807418900681e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.596696386794374831e-07
7.666666666666667185e-01 0.000000000000000000e+00 2.854292958147574640e-07 4.844418561777655456e-08 0.000000000000000000e+00 3.032542314351841815e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.316236504219565213e-10 1.538594926340112677e-07 0.000000000000000000e+00 1.855980114423850331e-09 6.961825445367215680e-09 0.000000000000000000e+00 2.230963781896044832e-08 0.000000000000000000e+00 2.191426122146295207e-08 0.000000000000000000e+00 1.656372101250684416e-08 1.151899720412001744e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.369845436908830739e-07
7.800000000000000266e-01 0.000000000000000000e+00 2.559398497493832658e-07 3.427507064341938553e-08 0.000000000000000000e+00 2.645766918741566609e-08 0.000000000000000000e+00 4.463151840202153394e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.066466592545485637e-07 0.000000000000000000e+00 9.722245478534729090e-10 6.077724879204115148e-09 0.000000000000000000e+00 2.454634188716886536e-08 0.000000000000000000e+00 1.665848318827631741e-08 0.000000000000000000e+00 1.481672779166793924e-08 1.132184754170113740e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.306118807282383962e-07
7.933333333333334458e-01 0.000000000000000000e+00 2.032771525544669433e-07 2.791155277211111773e-08 0.000000000000000000e+00 1.844803231477550660e-08 0.000000000000000000e+00 8.663632507826999021e-11 2.231271858221513929e-11 0.000000000000000000e+00 7.171864741295427567e-08 0.000000000000000000e+00 1.343944296783668805e-09 3.293522325116179930e-09 0.000000000000000000e+00 1.553730418942526990e-08 0.000000000000000000e+00 1.192520053454572124e-08 2.210063694641847944e-10 1.292737888847294425e-08 7.443995190687541581e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.728488479966229201e-08
8.066666666666666430e-01 0.000000000000000000e+00 1.603214851390890924e-07 2.019004138525070207e-08 0.000000000000000000e+00 9.415686359685664438e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.936129374790158982e-10 4.803708745084352987e-08 0.000000000000000000e+00 5.182101454604369947e-10 2.765331815656211813e-09 0.000000000000000000e+00 1.274036888304366472e-08 0.000000000000000000e+00 1.076400429007348624e-08 0.000000000000000000e+00 9.008859806798206807e-09 7.971042840037192156e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.030563434001514550e-08
8.200000000000000622e-01 0.000000000000000000e+00 1.131332223267971920e-07 1.493417287239069683e-08 0.000000000000000000e+00 6.960201014641930974e-09 0.000000000000000000e+00 5.024619125087646683e-11 1.172074702600954681e-10 0.000000000000000000e+00 3.701362573692217071e-08 0.000000000000000000e+00 3.559997809562133055e-10 1.846298698286317024e-09 0.000000000000000000e+00 9.900654126717694930e-09 0.000000000000000000e+00 6.743642972356603532e-09 0.000000000000000000e+00 4.823000478107064232e-09 2.606162944061834302e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.190950108806413885e-08
8.333333333333334814e-01 0.000000000000000000e+00 7.956739193074876298e-08 1.114518040094197952e-08 0.000000000000000000e+00 8.326711312927826796e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.988485082327152665e-11 0.000000000000000000e+00 2.108396303299932186e-08 0.000000000000000000e+00 2.494203583322045904e-10 8.085180605062371794e-10 0.000000000000000000e+00 6.235328504318100090e-09 0.000000000000000000e+00 4.216084549604275126e-09 0.000000000000000000e+00 5.279716277848809300e-09 5.084902707639563156e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.803052880254814003e-08
8.466666666666666785e-01 0.000000000000000000e+00 6.094230533444156111e-08 6.176559916672984115e-09 0.000000000000000000e+00 2.807670997719747180e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.364647593075238123e-08 0.000000000000000000e+00 1.110783609080004131e-10 7.134657840396254817e-10 0.000000000000000000e+00 5.178188213717676793e-09 0.000000000000000000e+00 5.432078157000984926e-09 0.000000000000000000e+00 3.223636016261321370e-09 2.388129188504075309e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.539864210214822913e-08
8.600000000000000977e-01 0.000000000000000000e+00 4.578476802660128960e-08 4.041514030989750552e-09 2.773049425972472317e-11 1.878073658676380405e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.854596512867436598e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.957957279633371127e-10 0.000000000000000000e+00 2.441361313445133817e-09 0.000000000000000000e+00 1.859321968365869993e-09 0.000000000000000000e+00 3.599301533045926095e-09 2.143146894514834903e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.843436242097640487e-08
8.733333333333332948e-01 0.000000000000000000e+00 3.072509244564223323e-08 3.033752919282894352e-09 0.000000000000000000e+00 1.579930641253999708e-09 1.548451011086147820e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.573688955897336292e-09 0.000000000000000000e+00 2.301493167050695617e-11 6.340604891058847506e-10 0.000000000000000000e+00 1.573844631279901694e-09 0.000000000000000000e+00 1.401220597731938208e-09 0.000000000000000000e+00 1.810174089156365717e-09 2.098764114339869885e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.299573771865409093e-08
8.866666666666667140e-01 0.000000000000000000e+00 2.405973693644717149e-08 1.555817365001146118e-09 0.000000000000000000e+00 1.258735330815013632e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.005879024715443049e-09 0.000000000000000000e+00 7.867061497686824093e-11 5.171353903105645201e-10 0.000000000000000000e+00 1.583902485975351911e-09 0.000000000000000000e+00 1.693796620452338880e-09 0.000000000000000000e+00 9.144092377151599282e-10 1.490739164478664938e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.506430335390972193e-09
9.000000000000001332e-01 0.000000000000000000e+00 1.695652811739072893e-08 1.305596149345565649e-09 0.000000000000000000e+00 4.215214229730023333e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.472338291232175062e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.294154349435865691e-10 0.000000000000000000e+00 8.001675360714524434e-10 0.000000000000000000e+00 3.791559094654000365e-10 0.000000000000000000e+00 1.045388069068610689e-09 8.249262086002594798e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.459739799598487571e-09
9.133333333333333304e-01 0.000000000000000000e+00 1.338932006933932417e-08 5.387170006115957885e-10 0.000000000000000000e+00 3.114033408559220056e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.604036933579938790e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.810449302535870463e-11 0.000000000000000000e+00 6.269171984186841779e-10 0.000000000000000000e+00 1.235335941074171061e-09 0.000000000000000000e+00 5.189429551330216025e-10 1.561051073446224385e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.648617777587723574e-09
9.266666666666667496e-01 0.000000000000000000e+00 1.071149009452048082e-08 4.059157628081452239e-10 0.000000000000000000e+00 8.706288343206711516e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.257953099546021917e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.392778701635671889e-10 0.000000000000000000e+00 1.724991081305555455e-10 0.000000000000000000e+00 4.319800202824786921e-10 4.732125783418530567e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.309687338300467944e-09
9.400000000000000577e-01 0.000000000000000000e+00 6.695082812421794076e-09 3.882288473144319010e-10 0.000000000000000000e+00 2.457929703258800878e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.658376109955252567e-10 0.000000000000000000e+00 3.559522726572425230e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.826020206669639717e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.389645186656748768e-10 8.011464319553925043e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.604225855909484249e-09
9.533333333333333659e-01 0.000000000000000000e+00 5.270958754832626311e-09 3.609188183528180789e-10 0.000000000000000000e+00 2.835336054276171527e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.850275371214250783e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.470224305547620617e-10 0.000000000000000000e+00 3.485641418288893759e-10 0.000000000000000000e+00 3.602700745913638965e-10 4.970507280276769581e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.904545188259317661e-09
9.666666666666667851e-01 0.000000000000000000e+00 3.586992388554577498e-09 4.957081980709078803e-10 0.000000000000000000e+00 7.865025460499634605e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.678900090156425263e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.665887337838197552e-10 0.000000000000000000e+00 1.121214338303843377e-10 0.000000000000000000e+00 4.466355923750149678e-11 1.752232791164294480e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.290795422564368486e-10
9.799999999999999822e-01 0.000000000000000000e+00 2.796221558802397991e-09 9.139971862866289534e-11 0.000000000000000000e+00 2.849025627177596671e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.655702018835123971e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.543519008778697993e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.507458879641321809e-10 6.817509338778997995e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.154329193733338201e-10
9.933333333333334014e-01 0.000000000000000000e+00 3.409063807221104131e-09 1.254958896762516044e-11 0.000000000000000000e+00 8.661831333272654729e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.900092854716422221e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.167479761208328649e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.034248357627525686e-11 2.461998065169704520e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.358858944749799284e-10
1.006666666666666821e+00 0.000000000000000000e+00 3.023298481867253469e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.700848713517774387e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.436109703697762496e-10 7.223102920126962388e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.506988237629415449e-10
1.020000000000000018e+00 0.000000000000000000e+00 1.609971772677841930e-09 1.267650061249146298e-10 0.000000000000000000e+00 3.664732130054765065e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.700647863456592784e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.155882138761391688e-11 1.877012279855799348e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.989986244188109876e-10
1.033333333333333437e+00 0.000000000000000000e+00 8.992250352726778298e-10 5.746403277204131737e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.230774801381567007e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.111641738308737242e-11 0.000000000000000000e+00 0.000000000000000000e+00 8.652470654235471211e-11
1.046666666666666856e+00 0.000000000000000000e+00 1.026610739628461511e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.713012576603051652e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.240628917096282968e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.211866250325232918e-10
1.060000000000000053e+00 0.000000000000000000e+00 1.172114614124798018e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.624782933869627307e-11 3.056069117093943962e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.892584176021530731e-10
1.073333333333333250e+00 0.000000000000000000e+00 1.133278774765078908e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.840248994395138807e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.219040910698641596e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.684414667224030872e-10
1.086666666666666892e+00 0.000000000000000000e+00 4.213030155609268096e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.936381651024879867e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.288396332481710672e-10
1.100000000000000089e+00 0.000000000000000000e+00 3.161879926481425388e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.114277705784104950e-10
1.113333333333333286e+00 0.000000000000000000e+00 2.695044801379102929e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.126666666666666705e+00 0.000000000000000000e+00 5.184446360868014733e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.051680879288555629e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.568779599684477587e-11
1.140000000000000124e+00 0.000000000000000000e+00 2.305488013387746963e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.607733314159430666e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.673729318145358082e-10
1.153333333333333321e+00 0.000000000000000000e+00 1.562839773215417937e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.166666666666666741e+00 0.000000000000000000e+00 3.993729162407309514e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.180000000000000160e+00 0.000000000000000000e+00 3.256307465907121597e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.193333333333333357e+00 0.000000000000000000e+00 1.560968131644846044e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.206666666666666776e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.727240394881912420e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.220000000000000195e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.233333333333333393e+00 0.000000000000000000e+00 2.660855830530033153e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 0.000000000000000000e+00 5.991446870296989397e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 0.000000000000000000e+00 3.216140055760370690e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 0.000000000000000000e+00 8.195285817248604785e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 2.761652123487412671e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 2.335433601697105878e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_pt.txt <==
1.250000000000000069e-02 5.510126071333527061e-06 1.027265117783873957e-08 2.197727280933735435e-09 1.233383078850394145e-02 6.564392711291587407e-06 2.205895854480432097e-11 8.991205112833424415e-08 7.633729034159895938e-11 1.418111131501783525e-05 1.111063969713024178e-05 0.000000000000000000e+00
3.750000000000000555e-02 4.143727290050719489e-05 3.764420309480050779e-08 7.648673364607803287e-09 2.732409897556352385e-02 1.663771585688223891e-05 2.063962396487801784e-10 2.568350331575918005e-07 4.802022640000488763e-10 4.368910200798048726e-05 3.377651281403480394e-05 0.000000000000000000e+00
6.250000000000000000e-02 2.738447282358399398e-05 8.159446878714586456e-08 6.298743151523598732e-09 2.714470548384834842e-02 2.604011592381544644e-05 3.626664496457372124e-09 4.043907066157028000e-07 5.125899827252949024e-10 7.520966847464105641e-05 5.878087974563831348e-05 0.000000000000000000e+00
8.750000000000000833e-02 3.305236106915465872e-05 5.552705933157084411e-06 7.013369918638448307e-10 2.363012940423173114e-02 3.251032602980572455e-05 8.339491434145467004e-09 4.575514640116486959e-07 1.416660252859136370e-09 1.122994345224125209e-04 8.724461256629471992e-05 0.000000000000000000e+00
1.125000000000000028e-01 5.918153656066104951e-05 5.996175867632416919e-07 4.809670797088867541e-09 1.974311355775361723e-02 5.875228209473644131e-05 1.715347489923853333e-10 8.667437427222573304e-07 1.487818275678879749e-09 1.560519423493442420e-04 1.214130163914045076e-04 0.000000000000000000e+00
1.375000000000000111e-01 7.653231582695752791e-05 1.427619169274675445e-07 1.013807271895268599e-08 1.534373696080673123e-02 6.299966332655650852e-05 9.032452542521446800e-10 9.459442401938521592e-07 2.095517490202472311e-09 2.032102903615165426e-04 1.583563335498677793e-04 0.000000000000000000e+00
1.625000000000000333e-01 4.960117263626638150e-05 1.791385773914205487e-06 8.899861117756668332e-09 1.158825720987533003e-02 7.061799891038395254e-05 1.924922266310617704e-09 1.215461342064612312e-06 3.509844162855815290e-09 2.452717135925286851e-04 1.908390551485554477e-04 0.000000000000000000e+00
1.875000000000000000e-01 5.512638870460418957e-05 1.933291417986318490e-07 1.032066026175915853e-08 8.489612163389399779e-03 8.163258026414244766e-05 3.504858580238054427e-09 1.150331814253763468e-06 4.626345115219916004e-09 2.710789188121438906e-04 2.112681027516295491e-04 0.000000000000000000e+00
2.125000000000000222e-01 4.995671169288986343e-05 2.967425597515077088e-07 1.000879121263217633e-08 6.154028355803436816e-03 7.475086181617326302e-05 3.443710809027238889e-09 1.437530737651882494e-06 4.041373006337397319e-09 2.751409796257259688e-04 2.142947912282722916e-04 0.000000000000000000e+00
2.374999999999999889e-01 4.481195665839440379e-05 2.100801316880744145e-07 9.984408722646026230e-09 4.520330909874295186e-03 7.561326041913959061e-05 2.162641870219404432e-09 1.842140245843766674e-06 5.156514789359464884e-09 2.583898170004985404e-04 2.014299216209203530e-04 0.000000000000000000e+00
2.625000000000000111e-01 7.013384279130705369e-05 6.073718668862860955e-06 1.071611967529803763e-08 3.279531652623390251e-03 7.618805676714705030e-05 4.941297624619522101e-09 1.731153654895902785e-06 2.527365273681162043e-08 2.278281535077162918e-04 1.780940428985250163e-04 0.000000000000000000e+00
2.875000000000000333e-01 3.929906668510052049e-05 2.081198360214138672e-07 9.595755241009576681e-09 2.363298875883479248e-03 6.683850221776456706e-05 1.399681810781852053e-08 1.564742176949485102e-06 4.754213979107293915e-08 1.921727054156959652e-04 1.502238769788868369e-04 0.000000000000000000e+00
3.125000000000000000e-01 2.962513248574876644e-05 2.048620584940066319e-07 1.658254792390625107e-08 1.769767780002373669e-03 5.819131568549994313e-05 3.101995781061007262e-09 1.506713319602627989e-06 3.238786025053995987e-09 1.564717370159757150e-04 1.224099184818049622e-04 0.000000000000000000e+00
3.375000000000000222e-01 1.374202782480425018e-05 2.061840330518793411e-07 1.311704665600026236e-08 1.324293270404914864e-03 4.740931916459214114e-05 3.426067748533211124e-09 1.531203160708944635e-06 3.304210140604253277e-09 1.239551517727245709e-04 9.697871398018886023e-05 0.000000000000000000e+00
3.625000000000000444e-01 3.816240512642327852e-05 9.727574443438687240e-07 9.193671853760156194e-09 9.811160811685551431e-04 3.986604240204142611e-05 5.548199440596608481e-09 1.876185617495116542e-06 4.021848675096405124e-09 9.652965317571776064e-05 7.533631544172238301e-05 0.000000000000000000e+00
3.875000000000000111e-01 2.279659803756239002e-05 1.304888211203493633e-07 1.140347251634198169e-08 7.379441025223888338e-04 3.176358562771106628e-05 2.966127306192845255e-08 1.947160654330099715e-06 2.235016858042107076e-08 7.436675198852109379e-05 5.786286553795636650e-05 0.000000000000000000e+00
4.125000000000000333e-01 2.260907785869563938e-05 2.375264192986852214e-07 1.135641784132585084e-08 5.460549729512404350e-04 3.015440511083915785e-05 4.020135479451097279e-09 1.303363562251344794e-06 2.117832841083256862e-09 5.636585299833803998e-05 4.386403873927513969e-05 0.000000000000000000e+00
4.375000000000000000e-01 1.746180122563409219e-05 1.011015905409924352e-07 2.572624280759388481e-08 4.606315595634174944e-04 2.375391250042870766e-05 2.974880104027619495e-08 1.283432507188285194e-06 4.772013870745926267e-09 4.236940670183607496e-05 3.308993365258358480e-05 0.000000000000000000e+00
4.625000000000000222e-01 2.700033958518264867e-05 1.839569847780194611e-07 9.050091689166477810e-09 3.132870708149391829e-04 2.130279990072532156e-05 3.885754483409179243e-09 9.726108745166924993e-07 4.007669559075861185e-09 3.179847926326063160e-05 2.476514903010295987e-05 0.000000000000000000e+00
4.875000000000000444e-01 1.679810001864735341e-05 5.107385217119864119e-06 3.876739773378288344e-09 2.533460792623508568e-04 1.861105933297704050e-05 1.000366619515201114e-08 8.582250655494997814e-07 1.936253534478728085e-09 2.381560849351598927e-05 1.850994368642219667e-05 0.000000000000000000e+00
5.124999999999999556e-01 1.586383783529192840e-06 5.080723231841530202e-06 7.939335507199983765e-09 2.021651675082388605e-04 1.537216347097197604e-05 6.039375734351307189e-09 8.053953885970392704e-07 3.786600705694334032e-09 1.786434040778285743e-05 1.368259616957422826e-05 0.000000000000000000e+00
5.375000000000000888e-01 1.104465232904664153e-05 9.690085640243964266e-08 1.154335964387377055e-08 1.465293646760156010e-04 1.226180088732336542e-05 1.939285981259640678e-09 6.760713920898220855e-07 3.269405717446611058e-09 1.313782803167097160e-05 1.029248029986905234e-05 0.000000000000000000e+00
5.625000000000000000e-01 6.144138659302183998e-06 8.219097495268648646e-08 4.215090771492783576e-09 1.101358363594561124e-04 1.175846279055395284e-05 4.183144627573680987e-09 1.068275383977070890e-06 7.956351627954569862e-10 9.725087142846736924e-06 7.561972652562485022e-06 0.000000000000000000e+00
5.875000000000001332e-01 6.357914335144269777e-06 7.872965525907138969e-08 1.252326983163007208e-08 9.054458363043147828e-05 7.204159187613521911e-06 1.973956051609584410e-07 4.195989360425525830e-07 6.658569412047170429e-10 7.283428516149010150e-06 5.703898877453139530e-06 0.000000000000000000e+00
6.125000000000000444e-01 1.078419044434100072e-05 6.786718959440622326e-08 7.427264684207948442e-09 7.630636160712935575e-05 6.980222260962281478e-06 1.376047578552706891e-09 3.891140753092645737e-07 6.914713356454337738e-10 5.458271394995224008e-06 4.262576807239193530e-06 0.000000000000000000e+00
6.374999999999999556e-01 5.785793969211726454e-07 4.726076134469520934e-08 2.620761984509925273e-09 5.855616350478170802e-05 5.294194892385640296e-06 4.503313290249125301e-10 3.535546347933588658e-07 1.377133248635909047e-09 4.124828443986123203e-06 3.164716903625961551e-06 0.000000000000000000e+00
6.625000000000000888e-01 5.687891456732034381e-07 5.955207330596204789e-08 6.245404131578771760e-09 4.583526604390959004e-05 3.987577190051622635e-06 1.157176743725209217e-09 1.989499984239678205e-07 6.777690022631622466e-10 3.097609262002246468e-06 2.366219915410278438e-06 0.000000000000000000e+00
6.875000000000000000e-01 1.538874648039469510e-05 4.123340358555266755e-08 2.009163739751213675e-09 3.090938434282912011e-05 2.526975083554028625e-06 9.431980495527705834e-09 1.943030686929858161e-07 8.581831660506622358e-10 2.312514714304216224e-06 1.810566363325953877e-06 0.000000000000000000e+00
7.125000000000001332e-01 5.312407053942174459e-06 3.478028635880613060e-08 5.647701080509550393e-09 2.133613821783006157e-05 2.033364578980989012e-06 1.973001455235533764e-10 1.196286350126267646e-07 1.145144779735881237e-10 1.713809914809889253e-06 1.308072463899409627e-06 0.000000000000000000e+00
7.375000000000000444e-01 5.276645558272054169e-06 2.344537709507865778e-08 7.024985279656830702e-09 2.034386942698882626e-05 2.274855002179618900e-06 2.369694330081417286e-09 1.226758786334468533e-07 1.995415628957166107e-10 1.299556841467964157e-06 9.858501882326220319e-07 0.000000000000000000e+00
7.624999999999999556e-01 1.919563786365797465e-07 2.893578893465590541e-08 5.138154464695393657e-09 1.769347534479369656e-05 1.238916384166060642e-06 2.618581099376710317e-10 1.174127716531010850e-07 6.096724259787303604e-11 1.011760361666232588e-06 7.618656248388471020e-07 0.000000000000000000e+00
7.875000000000000888e-01 1.531492073372266864e-07 3.833205188996523085e-08 1.973980686564815504e-09 1.300542037512219544e-05 1.381601095459159711e-06 8.114145794314887791e-09 9.890026543377581671e-08 3.072500090493701690e-10 7.629575111739328901e-07 5.693666418601043732e-07 0.000000000000000000e+00
8.125000000000000000e-01 5.122965923014954434e-06 2.060401867266163583e-08 1.296502920695369382e-10 6.985595949108150120e-06 7.345389486873990605e-07 1.111375410833510578e-09 1.490559756393991753e-07 4.826837995045827293e-11 5.768786427801195268e-07 4.141404247089540608e-07 0.000000000000000000e+00
8.375000000000001332e-01 1.601600828912475435e-07 1.368783832084097397e-08 3.982753241524242491e-09 7.364402177916155829e-06 4.833110580026187920e-07 2.428948952771140302e-09 4.170831126260304568e-08 5.562107971133385159e-11 4.226738579491334261e-07 3.416752740709538674e-07 0.000000000000000000e+00
8.625000000000000444e-01 1.189734732469733251e-07 1.001226015752392397e-08 7.029887430366742867e-09 2.881811070435788087e-06 5.732213744106979022e-07 7.788641113340287540e-10 7.277655321663090989e-08 1.626540927680306253e-11 3.327031904269243907e-07 2.543071241345162984e-07 0.000000000000000000e+00
8.874999999999999556e-01 8.397600284347750429e-08 9.244528279456479383e-09 3.678646284059923920e-09 5.027426805192868625e-06 2.546838092151194979e-06 4.880169590118424032e-11 2.858744339255538992e-08 1.023859785084799098e-11 2.517282775002377417e-07 1.785311812453914738e-07 0.000000000000000000e+00
9.125000000000000888e-01 5.169491443680473285e-08 1.010623904545679211e-08 2.044933332196495436e-09 5.040614481503920208e-06 1.418660219047808789e-07 3.808492440136611318e-11 3.886235679875121082e-08 9.901214259912172332e-12 2.188470202778039572e-07 1.513324302523672921e-07 0.000000000000000000e+00
9.375000000000000000e-01 4.870716591753747201e-08 1.015832234614791093e-08 1.630685033217525652e-09 4.705574897657892387e-06 7.895488250742853704e-08 5.398507889071446452e-09 9.761996501842239955e-08 1.387258011105598570e-11 1.573497954649526507e-07 1.044820777195740732e-07 0.000000000000000000e+00
9.625000000000001332e-01 6.162209809289830438e-08 5.889229538287167733e-08 1.189458610478988777e-11 1.665615467049876135e-06 2.201023812075908349e-07 2.054978123216953142e-11 9.702036903338543939e-09 9.247184905699964867e-12 1.071306079689416203e-07 8.794877405925943384e-08 0.000000000000000000e+00
9.875000000000000444e-01 2.369836804664090941e-08 5.879398037501542877e-09 0.000000000000000000e+00 1.855631402970283074e-06 6.166614909822019582e-08 1.253695604152149411e-11 9.628349659697420520e-09 7.387329493680436552e-12 9.122099513242612535e-08 5.741380898734932053e-08 0.000000000000000000e+00
1.012500000000000178e+00 3.129218898485623270e-08 5.025799442581393025e-09 1.588671764044360807e-11 1.602621433301169179e-06 9.744024638997089844e-09 1.568440967540201748e-11 8.253939962871002007e-09 1.368960623674179619e-11 7.341106346604230367e-08 4.419519670692809541e-08 0.000000000000000000e+00
1.037500000000000089e+00 1.727873071236578826e-08 3.824342802671406375e-09 1.990836493980249179e-09 2.354702217293166604e-07 4.235490421251543944e-10 1.335264557148985981e-11 8.288726048497343863e-09 6.234784014922303215e-12 5.061968331152281712e-08 3.171573137241480505e-08 0.000000000000000000e+00
1.062500000000000000e+00 2.113955033445900755e-08 4.619202033294394109e-09 0.000000000000000000e+00 2.318910911371558969e-07 8.716567100105735534e-07 1.559507027323801307e-11 3.323613444586011453e-08 3.499131619408114044e-12 4.590571259533027291e-08 2.495462950262184504e-08 0.000000000000000000e+00
1.087499999999999911e+00 2.709814491094202824e-08 1.981821558697276984e-09 0.000000000000000000e+00 1.861833753203394473e-06 3.467555909341637920e-08 7.487637538799072595e-12 2.583309242392037764e-09 1.340684319548626289e-12 4.491232982317179859e-08 2.233434850847431013e-08 0.000000000000000000e+00
1.112500000000000044e+00 6.832452184906997633e-09 1.595250894992913754e-09 3.872752708727411932e-11 2.368012827399056344e-08 1.203191448036140118e-07 6.758827284840046289e-12 5.781483938342009468e-09 6.850731880764848581e-13 2.165569701795165053e-08 2.055062950732991794e-08 0.000000000000000000e+00
1.137500000000000178e+00 7.331231274979720134e-09 3.883863878555464907e-09 0.000000000000000000e+00 4.171703103020655368e-07 5.402101225989056308e-09 9.375175362571910381e-12 1.864323316635445684e-09 3.345059916327305560e-12 1.627346910816130325e-08 1.094344618544183372e-08 0.000000000000000000e+00
1.162500000000000089e+00 6.429035101979328693e-09 1.450955796249367089e-09 0.000000000000000000e+00 1.713828467770048530e-10 0.000000000000000000e+00 2.348174012959589681e-12 1.135017865017070916e-09 8.940577355243614369e-13 1.078167596994710508e-08 9.145541896068490810e-09 0.000000000000000000e+00
1.187500000000000000e+00 1.255445237757743951e-08 1.317220876956329294e-09 0.000000000000000000e+00 2.037597760472289698e-07 0.000000000000000000e+00 4.019765987259547776e-12 6.551820169335339447e-10 2.350693345655348810e-12 1.597818019050709041e-08 5.408055464944690153e-09 0.000000000000000000e+00
1.212500000000000133e+00 3.758103313676426710e-09 1.042941037502897731e-10 0.000000000000000000e+00 5.232789330638532266e-08 3.257872959567951151e-09 1.151746052924966750e-09 4.419933364677912677e-10 3.106032118500795336e-13 6.377445846515525303e-09 3.197299716204321809e-09 0.000000000000000000e+00
1.237500000000000044e+00 2.133855778589954562e-09 1.763275645038889765e-10 1.680431608276879730e-12 1.150663404667917181e-09 0.000000000000000000e+00 2.645539566727902474e-12 5.489906933316922800e-10 5.198754407639029550e-15 7.362146677434950923e-09 3.106732396903376195e-09 0.000000000000000000e+00
1.262500000000000178e+00 1.788519601208396124e-09 4.768037596949088517e-10 0.000000000000000000e+00 2.281583020943895409e-08 0.000000000000000000e+00 5.146914448487533644e-13 3.162634943468305908e-10 8.140274455673770070e-15 2.913701024231032114e-09 1.746962222066238748e-09 0.000000000000000000e+00
1.287500000000000089e+00 3.948827344656180685e-09 5.111140814432444114e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.785480466830165487e-13 2.293377850411363259e-10 0.000000000000000000e+00 2.601539329501660704e-09 2.560749724535661117e-09 0.000000000000000000e+00
1.312500000000000000e+00 1.506671033751954326e-09 7.533925224532444053e-11 0.000000000000000000e+00 4.880201061552172705e-10 0.000000000000000000e+00 8.711979080346474895e-13 5.462783175352633515e-09 0.000000000000000000e+00 1.507067673281417848e-09 1.234543754606626233e-09 0.000000000000000000e+00
1.337500000000000133e+00 6.096098317504759878e-10 7.388258702959930921e-11 0.000000000000000000e+00 2.324842651249383135e-08 0.000000000000000000e+00 1.613496407371688098e-13 1.807438166404818939e-09 0.000000000000000000e+00 3.002497143730521698e-09 1.552673817338023428e-09 0.000000000000000000e+00
1.362500000000000044e+00 7.187058279245531029e-10 8.383742693019264276e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.637605918178524405e-14 1.643961215562281152e-10 2.215508260793594762e-15 2.534675591224411126e-09 5.889772531971010638e-10 0.000000000000000000e+00
1.387500000000000178e+00 7.259564886493267851e-10 5.053937028059380751e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.512890695114414539e-14 1.581787858828540359e-10 0.000000000000000000e+00 4.130705609235431877e-10 7.432855079086068735e-10 0.000000000000000000e+00
1.412500000000000089e+00 6.729068797313977577e-12 8.116942410384106450e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.974737865145011019e-17 6.429203830373859362e-11 0.000000000000000000e+00 3.640916760559107834e-10 1.127491250078762677e-09 0.000000000000000000e+00
1.437500000000000000e+00 1.038095855760654850e-10 1.018837211730324328e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.470030670359400253e-11 0.000000000000000000e+00 6.340191177231030411e-11 3.464374043976301879e-10 0.000000000000000000e+00
1.462500000000000133e+00 8.797646695580084366e-11 9.668640786817537804e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.101266730552388509e-11 0.000000000000000000e+00 8.026162593247425866e-11 2.713643278236481416e-09 0.000000000000000000e+00
1.487500000000000044e+00 4.032272616240630547e-10 1.986216358952515898e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.855590286303747368e-16 1.528245806811922327e-11 0.000000000000000000e+00 1.020669098720835389e-10 2.205666537186657550e-10 0.000000000000000000e+00
1.512500000000000178e+00 5.987058727800035180e-11 8.358791259385163042e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.143411082875939625e-12 0.000000000000000000e+00 1.185721643981237020e-10 4.835045713146261137e-11 0.000000000000000000e+00
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.275342072043145645e-12 0.000000000000000000e+00 1.159233160834153715e-11 6.729897134600092295e-11 0.000000000000000000e+00
1.562500000000000000e+00 4.107567437782547783e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.737153624506415210e-09 0.000000000000000000e+00 1.517918197552134096e-12 0.000000000000000000e+00 4.284328147359555381e-10 2.073061902143491640e-11 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.544609923389514715e-13 0.000000000000000000e+00 9.873788602296726824e-12 1.981608030254437611e-10 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 1.477231063228365613e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.361416196144227808e-12 2.241184475769032751e-11 0.000000000000000000e+00
1.637500000000000178e+00 1.127444945364077127e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.237787599087020950e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_pt_0_150.txt <==
1.250000000000000069e-02 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.233383078850394145e-02 5.929377638116842181e-06 1.806721434366574632e-11 6.502651124217490226e-08 6.354930549530286073e-11 1.302112867404724176e-05 1.020531648295170908e-05 0.000000000000000000e+00
3.750000000000000555e-02 4.000000000000000327e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.732409897556352385e-02 1.412889950707383116e-05 3.911695160401288676e-11 1.960577697038202729e-07 1.864013186414758207e-10 4.017221278224881222e-05 3.103297843656516424e-05 0.000000000000000000e+00
6.250000000000000000e-02 2.500000000000000120e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.714470548384834842e-02 2.247131449612977007e-05 3.586791379223890473e-09 2.880298019729279159e-07 3.650406278099239646e-10 6.927446212761235577e-05 5.414917358495408836e-05 0.000000000000000000e+00
8.750000000000000833e-02 3.000000000000000076e-05 5.000000000000000409e-06 0.000000000000000000e+00 2.363012940423173114e-02 2.695698235865978801e-05 7.847169223681542413e-09 2.938344830127396280e-07 8.114733061304269171e-10 1.039790749338280788e-04 8.075138107749144827e-05 0.000000000000000000e+00
1.125000000000000028e-01 5.500000000000001551e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.974311355775361723e-02 5.212096221141147568e-05 1.333461955731759525e-10 6.374713631982296625e-07 1.241627178411430066e-09 1.455723656488575545e-04 1.132349615652687003e-04 0.000000000000000000e+00
1.375000000000000111e-01 6.000000000000002185e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.534373696080673123e-02 5.536618618720916908e-05 1.605289464954685847e-10 6.680377801511913962e-07 8.468603691074415173e-10 1.911059160103807544e-04 1.488974293633897258e-04 0.000000000000000000e+00
1.625000000000000333e-01 4.000000000000000327e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.158825720987533003e-02 6.202902015650967927e-05 1.795092391207577866e-10 9.352051420359800285e-07 3.006038947981595521e-09 2.322814011680945196e-04 1.806944482537446305e-04 0.000000000000000000e+00
1.875000000000000000e-01 4.000000000000000327e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.489612163389399779e-03 7.345977412283856097e-05 2.416978825599507214e-10 8.380311907630007370e-07 3.633324925232150658e-09 2.580137410364288591e-04 2.010543525440791515e-04 0.000000000000000000e+00
2.125000000000000222e-01 4.000000000000000327e-05 0.000000000000000000e+00 0.000000000000000000e+00 6.154028355803436816e-03 6.685898862660021068e-05 3.373848228081702049e-09 1.061919505385137067e-06 3.051308520194800110e-09 2.627054227691170366e-04 2.045605796074512336e-04 0.000000000000000000e+00
2.374999999999999889e-01 4.000000000000000327e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.520330909874295186e-03 6.737226055543207967e-05 2.938144694955515547e-10 1.470586248811968996e-06 4.465607417373978178e-09 2.470615742205468967e-04 1.925677931684991568e-04 0.000000000000000000e+00
2.625000000000000111e-01 6.500000000000002141e-05 5.000000000000000409e-06 0.000000000000000000e+00 3.279531652623390251e-03 6.916799777921154527e-05 3.394810196012898920e-10 1.363929056893673045e-06 2.451269252133333421e-08 2.178619753942699308e-04 1.702986126211937794e-04 0.000000000000000000e+00
2.875000000000000333e-01 3.500000000000000371e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.363298875883479248e-03 6.061991507565900875e-05 1.231442643124687888e-08 1.182227741674542553e-06 4.684561672404752674e-08 1.836372733654017164e-04 1.435579910753123612e-04 0.000000000000000000e+00
3.125000000000000000e-01 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.769767780002373669e-03 5.246316488092227226e-05 4.460822172727912989e-10 1.159705070015139930e-06 2.382665572462005814e-09 1.493235002162204752e-04 1.168291134917212723e-04 0.000000000000000000e+00
3.375000000000000222e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.324293270404914864e-03 4.217268768833188665e-05 4.833531987497562887e-10 1.170428071627412679e-06 2.781119636721403113e-09 1.180544245485314942e-04 9.238582586942309166e-05 0.000000000000000000e+00
3.625000000000000444e-01 3.000000000000000076e-05 0.000000000000000000e+00 0.000000000000000000e+00 9.811160811685551431e-04 3.506557131469525658e-05 3.481239253280470545e-09 1.574847283149273292e-06 2.671038477914269630e-09 9.173503875800299368e-05 7.159873806331382227e-05 0.000000000000000000e+00
3.875000000000000111e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.379441025223888338e-04 2.775375724125131842e-05 2.522881560384712562e-08 1.686783542111608983e-06 2.172394398156703628e-08 7.049823135278998165e-05 5.486308823310348108e-05 0.000000000000000000e+00
4.125000000000000333e-01 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.460549729512404350e-04 2.653776575796941781e-05 3.874890788036519777e-09 1.038539987133934530e-06 1.894626571644169868e-09 5.328108202906712610e-05 4.147101774961014131e-05 0.000000000000000000e+00
4.375000000000000000e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.606315595634174944e-04 2.041776035092980580e-05 2.873447785721683854e-08 1.029190474104098012e-06 4.252750998506165715e-09 3.992034819270999312e-05 3.119858768355541313e-05 0.000000000000000000e+00
4.625000000000000222e-01 2.500000000000000120e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.132870708149391829e-04 1.880744478335357194e-05 2.729134072783330618e-09 7.901090971072380031e-07 3.845241539550692950e-09 2.986184778550146990e-05 2.327045424094831462e-05 0.000000000000000000e+00
4.875000000000000444e-01 1.000000000000000082e-05 5.000000000000000409e-06 0.000000000000000000e+00 2.533460792623508568e-04 1.647207140217036420e-05 7.674651720641707253e-09 6.822823122414437916e-07 1.830126066895019616e-09 2.230107163597328188e-05 1.733698884598323698e-05 0.000000000000000000e+00
5.124999999999999556e-01 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 2.021651675082388605e-04 1.369913877368515880e-05 3.675917131230470136e-10 6.402152447289357533e-07 3.568467924955913283e-09 1.668085629040739180e-05 1.276622455297694067e-05 0.000000000000000000e+00
5.375000000000000888e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.465293646760156010e-04 1.089718074579088522e-05 3.329176835440648252e-10 5.421463502358813797e-07 2.969083115637460709e-09 1.220612827737185328e-05 9.572303450045177608e-06 0.000000000000000000e+00
5.625000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.101358363594561124e-04 1.057953025656019938e-05 3.918419474719806668e-09 9.612782746115619981e-07 4.483968032389683108e-10 9.000109323219742860e-06 7.008460837045479770e-06 0.000000000000000000e+00
5.875000000000001332e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.054458363043147828e-05 6.054245292382372656e-06 1.937846465273726366e-07 3.215808223632155254e-07 4.946218745751376747e-10 6.716693123880824625e-06 5.268057783891413526e-06 0.000000000000000000e+00
6.125000000000000444e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.630636160712935575e-05 6.189628624819003425e-06 2.927182188953092147e-10 3.158836958992655022e-07 4.765155737039835082e-10 5.016544188592917926e-06 3.924112295131552334e-06 0.000000000000000000e+00
6.374999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.855616350478170802e-05 4.644018501637919159e-06 2.266922854300604436e-10 2.834865850679255368e-07 1.302588034623323643e-09 3.781785987097253821e-06 2.898733843305699625e-06 0.000000000000000000e+00
6.625000000000000888e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.583526604390959004e-05 3.532798452179889230e-06 1.962007145924640718e-10 1.601197336715954217e-07 6.559972094011032339e-10 2.830450922288747496e-06 2.165464101404859266e-06 0.000000000000000000e+00
6.875000000000000000e-01 1.500000000000000038e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.090938434282912011e-05 2.137481730435419274e-06 9.029392394097858212e-09 1.505379872350823216e-07 6.552306629309663982e-10 2.103695178580209472e-06 1.652616475522525105e-06 0.000000000000000000e+00
7.125000000000001332e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.133613821783006157e-05 1.748157576396464465e-06 1.187173404179133790e-10 8.641976894239803868e-08 1.013910266125544074e-10 1.551482642379775714e-06 1.183383352589644128e-06 0.000000000000000000e+00
7.375000000000000444e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.034386942698882626e-05 1.943308349114482639e-06 1.118410874184595945e-10 9.213375942890526642e-08 1.691157132464355935e-10 1.173592274703335296e-06 8.875220525713423855e-07 0.000000000000000000e+00
7.624999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.769347534479369656e-05 9.513106391771784890e-07 9.149611663547353208e-11 1.020271236906404637e-07 5.335468169201760367e-11 9.158438470579173660e-07 6.880752026358741620e-07 0.000000000000000000e+00
7.875000000000000888e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.300542037512219544e-05 1.216780145766511471e-06 7.444009799874667413e-09 7.491487270237911398e-08 2.788732775443201409e-10 6.855424352222839198e-07 5.111098059329989128e-07 0.000000000000000000e+00
8.125000000000000000e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.985595949108150120e-06 5.453146747945003526e-07 9.240651103363876292e-11 1.307121335321960075e-07 2.824568064407069064e-11 5.159872319180842588e-07 3.701182747144121721e-07 0.000000000000000000e+00
8.375000000000001332e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.364402177916155829e-06 3.945230580504978713e-07 2.419281606017693500e-09 3.058118017052336813e-08 1.484425043939273680e-11 3.744102495290368526e-07 3.066126101468408464e-07 0.000000000000000000e+00
8.625000000000000444e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.881811070435788087e-06 4.984412301317622451e-07 4.704608193353351277e-11 5.930192861903523673e-08 1.377295460543790072e-11 2.953410199622337031e-07 2.272192644446202691e-07 0.000000000000000000e+00
8.874999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.027426805192868625e-06 2.450480555274505126e-06 4.204704211926010704e-11 2.171073550518208310e-08 8.465311489725430134e-12 2.228653965658882443e-07 1.577207949297792324e-07 0.000000000000000000e+00
9.125000000000000888e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.040614481503920208e-06 5.693765306413325373e-08 3.259127213548512570e-11 3.591242123649835803e-08 7.977651637048872916e-12 1.954193654984546018e-07 1.353217783935449682e-07 0.000000000000000000e+00
9.375000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.705574897657892387e-06 3.587119796259989646e-08 5.394210795572041357e-09 9.305003598715992116e-08 1.245989504363337240e-11 1.380452645406238817e-07 9.174851029250234653e-08 0.000000000000000000e+00
9.625000000000001332e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.665615467049876135e-06 2.056234259806054844e-07 1.698661795514625430e-11 6.362605906953588508e-09 8.295107227488196639e-12 9.382657060864333177e-08 7.773236377708722044e-08 0.000000000000000000e+00
9.875000000000000444e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.855631402970283074e-06 4.322702716934646919e-08 9.668974985775561671e-12 5.235258573500053061e-09 6.719754861665362542e-12 8.101606639202932432e-08 4.976180167133904260e-08 0.000000000000000000e+00
1.012500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.602621433301169179e-06 0.000000000000000000e+00 1.344476520147358220e-11 4.263705888575181443e-09 1.317002695562215198e-11 6.476850626865791047e-08 3.821609878073750590e-08 0.000000000000000000e+00
1.037500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.354702217293166604e-07 0.000000000000000000e+00 1.101879358346351189e-11 6.741838650822492918e-09 5.843384315285384656e-12 4.445791541305187406e-08 2.662523632817060463e-08 0.000000000000000000e+00
1.062500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.318910911371558969e-07 8.466909890233532354e-07 1.414234492030879350e-11 3.257871656509577311e-08 3.342510353597230630e-12 4.084786619010347542e-08 2.096993934994699247e-08 0.000000000000000000e+00
1.087499999999999911e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.861833753203394473e-06 3.079457412185804621e-08 6.360808848097277369e-12 2.054504296959704291e-09 1.160341103403117683e-12 4.112805912329021651e-08 1.988756676268116435e-08 0.000000000000000000e+00
1.112500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.368012827399056344e-08 1.170871098808508633e-07 5.617697201438032677e-12 5.401986592552222957e-09 6.047587756451707265e-13 1.866765829695102292e-08 1.847749758494941608e-08 0.000000000000000000e+00
1.137500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.171703103020655368e-07 0.000000000000000000e+00 8.729970020139295903e-12 1.505217003878051193e-09 3.297310134331707101e-12 1.377687256199493096e-08 8.841104693679046256e-09 0.000000000000000000e+00
1.162500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.713828467770048530e-10 0.000000000000000000e+00 1.302559900662088810e-12 9.164195909552635943e-10 8.780763778631492320e-13 9.039308729299663618e-09 7.554921436091230402e-09 0.000000000000000000e+00
1.187500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.037597760472289698e-07 0.000000000000000000e+00 3.533732015226791276e-12 4.648387247985428775e-10 2.284849325783269275e-12 1.488909750428629921e-08 4.517113285464898644e-09 0.000000000000000000e+00
1.212500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.232789330638532266e-08 0.000000000000000000e+00 1.979303732923034778e-12 3.106539209418810911e-10 2.957937291545728628e-13 5.338473239045124239e-09 2.407648981083889973e-09 0.000000000000000000e+00
1.237500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.150663404667917181e-09 0.000000000000000000e+00 2.525316812203845274e-12 4.553125618186847190e-10 5.198754407639029550e-15 6.432087592648049244e-09 2.549257572356662872e-09 0.000000000000000000e+00
1.262500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.281583020943895409e-08 0.000000000000000000e+00 3.655182626724809894e-13 2.454095683163242496e-10 6.481643218008187309e-15 2.506064062818852257e-09 1.221921813760568054e-09 0.000000000000000000e+00
1.287500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.468939729322244885e-13 1.799365261097630923e-10 0.000000000000000000e+00 2.071423475469534743e-09 2.190836728323318926e-09 0.000000000000000000e+00
1.312500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.880201061552172705e-10 0.000000000000000000e+00 7.619218505851501163e-13 5.411001033021358526e-09 0.000000000000000000e+00 1.312175598528100916e-09 5.931511230865648877e-10 0.000000000000000000e+00
1.337500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.324842651249383135e-08 0.000000000000000000e+00 1.327463394889989200e-13 1.393569543437386615e-10 0.000000000000000000e+00 2.599839104961954276e-09 1.276161519253942246e-09 0.000000000000000000e+00
1.362500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.547124881028205409e-14 1.289451545692041619e-10 0.000000000000000000e+00 2.265621183262652381e-09 3.285707034143132956e-10 0.000000000000000000e+00
1.387500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.247782558739270846e-14 1.217043995637164693e-10 0.000000000000000000e+00 3.397011537302369193e-10 6.201212915839526274e-10 0.000000000000000000e+00
1.412500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.817135915474652184e-11 0.000000000000000000e+00 1.960557236193466101e-10 1.001341093320698241e-09 0.000000000000000000e+00
1.437500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.158964571819133456e-11 0.000000000000000000e+00 3.552516923299115091e-11 2.191238387831297237e-10 0.000000000000000000e+00
1.462500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.981787046561190407e-12 0.000000000000000000e+00 5.698882095634072840e-11 2.641709862874609139e-09 0.000000000000000000e+00
1.487500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.846790378965372696e-12 0.000000000000000000e+00 7.492612602154519179e-11 1.864077035008555389e-10 0.000000000000000000e+00
1.512500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.425590648317943067e-12 0.000000000000000000e+00 1.056731883960739689e-10 7.368083183904066613e-12 0.000000000000000000e+00
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.099744931945274180e-13 0.000000000000000000e+00 1.028903227922461044e-11 2.394635176348067982e-11 0.000000000000000000e+00
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.317328263755032725e-12 0.000000000000000000e+00 4.284328147359555381e-10 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.544609923389514715e-13 0.000000000000000000e+00 9.873788602296726824e-12 1.486610705012077494e-10 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.361416196144227808e-12 6.407741006799137151e-12 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.237787599087020950e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_pt_150_470.txt <==
1.250000000000000069e-02 3.103864487429743621e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.325510487649292756e-07 3.042278014903250790e-12 1.830263043382320331e-08 1.256744767314405793e-11 1.156762580492185519e-06 9.029032473010549825e-07 0.000000000000000000e+00
3.750000000000000555e-02 9.470939052321800124e-07 1.071779722823155838e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.498748981555817105e-06 8.574147305721793109e-12 4.494099960208071502e-08 2.920128299668314535e-10 3.507222086819761800e-06 2.736290281415814151e-06 0.000000000000000000e+00
6.250000000000000000e-02 1.568599383647094515e-06 1.825967375299574528e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.556728423802742921e-06 1.605463250692737353e-11 9.038378261827760524e-08 1.458650930066588949e-10 5.919184968091942578e-06 4.619397632438066877e-06 0.000000000000000000e+00
8.750000000000000833e-02 1.982930591586263063e-06 4.672144843683962010e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.535553831860292309e-06 4.867674374575914584e-10 1.251356489970942935e-07 6.035062855683981010e-10 8.298354644362629457e-06 6.476588477166983634e-06 0.000000000000000000e+00
1.125000000000000028e-01 2.811798605383828997e-06 5.013502592358959884e-07 0.000000000000000000e+00 0.000000000000000000e+00 6.614516153513592062e-06 2.761266527740687285e-11 1.767336088482383615e-07 2.294994794005232555e-10 1.045173768055336124e-05 8.157323831122851505e-06 0.000000000000000000e+00
1.375000000000000111e-01 1.501425320896587343e-05 5.015196098705457924e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.607885017047057554e-06 5.108981965069729296e-10 2.244099330363840398e-07 1.246030970629242565e-09 1.207178924652360309e-05 9.433942359967065593e-06 0.000000000000000000e+00
1.625000000000000333e-01 7.906447447952916378e-06 1.651405411711292336e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.563491018028044911e-06 1.725805888005408586e-09 2.235993385372876606e-07 5.007558721635151309e-10 1.295390821367514859e-05 1.011670504301386067e-05 0.000000000000000000e+00
1.875000000000000000e-01 1.336932212612304769e-05 3.756281624433569753e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.140602205337354471e-06 3.096329946580860707e-09 2.549413035449866035e-07 9.897608299520693072e-10 1.302455495962028855e-05 1.018294679525979429e-05 0.000000000000000000e+00
2.125000000000000222e-01 8.203720678166787306e-06 1.806598086548601465e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.859371747968219417e-06 5.908692448812259577e-11 3.159791870019023997e-07 9.864831880338618215e-10 1.239259788867407021e-05 9.701570940272441834e-06 0.000000000000000000e+00
2.374999999999999889e-01 3.009241855001387252e-06 8.161165282900359759e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.215877708647701958e-06 1.857310715543744953e-09 3.092948262498376306e-07 6.800801622689087354e-10 1.128301686525619940e-05 8.828609092729689241e-06 0.000000000000000000e+00
2.625000000000000111e-01 3.419674515571825631e-06 9.314255436973717564e-07 0.000000000000000000e+00 0.000000000000000000e+00 6.992239821098133931e-06 4.200544402087582398e-09 3.131407145673256276e-07 7.406117849444686563e-10 9.920602938312903928e-06 7.761055948857035539e-06 0.000000000000000000e+00
2.875000000000000333e-01 2.685581434707615935e-06 4.687592728995597661e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.190814880599581443e-06 1.268005064656374374e-09 3.221092001660497716e-07 6.922158606868018358e-10 8.490818423806236137e-06 6.631985230477452340e-06 0.000000000000000000e+00
3.125000000000000000e-01 8.056609530553575550e-06 2.911930038770843427e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.703289145662173089e-06 2.452560454483028368e-09 2.933581899721420126e-07 8.440064747224274246e-10 7.104811246411288353e-06 5.548416937106942173e-06 0.000000000000000000e+00
3.375000000000000222e-01 2.260142527060552661e-06 6.495559760101857718e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.214320781591419674e-06 2.929900112949170880e-09 3.077726619242980489e-07 5.191380617796276684e-10 5.859231261981225365e-06 4.561462601587504212e-06 0.000000000000000000e+00
3.625000000000000444e-01 6.756994344492873734e-06 8.219784167879204010e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.780133843808158615e-06 1.845321146858937700e-09 2.512186880529293957e-07 1.332209636810323463e-09 4.755067891722237149e-06 3.707925658760537975e-06 0.000000000000000000e+00
3.875000000000000111e-01 1.656431228858097699e-05 4.581470579559949839e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.989798514372374122e-06 4.292047461613940773e-09 2.190801500867531031e-07 6.226834662185126183e-10 3.831955899440337823e-06 2.972629679087244722e-06 0.000000000000000000e+00
4.125000000000000333e-01 1.493965178391089837e-06 1.258225319087013337e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.599442840117225312e-06 8.307417958741536414e-11 2.233920890083355699e-07 2.175743915050564096e-10 3.051713778265402681e-06 2.368520280595877242e-06 0.000000000000000000e+00
4.375000000000000000e-01 6.465047931412035211e-06 1.620920002176342407e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.320346004081684694e-06 9.220288549396711709e-10 2.184261872611275157e-07 5.079570043976887143e-10 2.419011770321106559e-06 1.868858734358578726e-06 0.000000000000000000e+00
4.625000000000000222e-01 1.091819907508738972e-06 8.388334233970955874e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.482409056821285232e-06 9.102349760295060982e-10 1.576183411514299514e-07 1.580910435779375050e-10 1.909443531653127546e-06 1.474380708746223875e-06 0.000000000000000000e+00
4.875000000000000444e-01 5.997244293579758896e-06 1.443431593784484787e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.126317219264908464e-06 2.088763278042456259e-09 1.501256543637016201e-07 1.036781664743915697e-10 1.490722195932590387e-06 1.154764926890321175e-06 0.000000000000000000e+00
5.124999999999999556e-01 8.763876659645780666e-07 2.254903081585452281e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.660733044141126118e-06 5.541785897396325446e-09 1.458199225412195364e-07 2.121169424300249042e-10 1.161902938747515799e-06 9.001954553385046516e-07 0.000000000000000000e+00
5.375000000000000888e-01 4.493521355451705741e-07 2.284847627410627532e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.354030684999239264e-06 1.097628870076340493e-09 1.142519998730594963e-07 2.964166854854682318e-10 9.128035982852422591e-07 7.064809665253616182e-07 0.000000000000000000e+00
5.625000000000000000e-01 5.622976692529246448e-06 3.902731205737771711e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.171408572765121142e-06 5.092999900550985481e-11 8.685671592173297473e-08 3.405103115493635518e-10 7.090356653303448606e-07 5.410258638845373388e-07 0.000000000000000000e+00
5.875000000000001332e-01 9.169919250944648225e-07 9.269316807657382686e-12 0.000000000000000000e+00 0.000000000000000000e+00 1.143912072878827946e-06 3.574507863372521935e-09 8.587354505865111139e-08 1.697530922263720722e-10 5.527829792205948128e-07 4.249392363670036795e-07 0.000000000000000000e+00
6.125000000000000444e-01 4.188925091701472767e-07 9.166091768900876637e-11 0.000000000000000000e+00 0.000000000000000000e+00 7.845392590293565421e-07 1.002886860172998528e-09 6.216222784336181441e-08 1.988289223356947707e-10 4.295444962725719970e-07 3.298369359597503147e-07 0.000000000000000000e+00
6.374999999999999556e-01 2.720411988209147368e-07 2.002275834608150171e-12 0.000000000000000000e+00 0.000000000000000000e+00 6.463069230993072845e-07 3.444043727601445367e-11 5.975797187664425179e-08 6.872341935602575957e-11 3.325106225440216646e-07 2.581153783979123090e-07 0.000000000000000000e+00
6.625000000000000888e-01 2.867010376833762782e-07 3.529289008829228548e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.513195693877570908e-07 6.492627460268353523e-10 3.372023667080568056e-08 2.077935571278425203e-11 2.578230640916300249e-07 1.945664341594342681e-07 0.000000000000000000e+00
6.875000000000000000e-01 1.611107581191353840e-07 2.266367095075003657e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.866690668462641665e-07 4.003049366657446929e-10 3.735866114474725511e-08 2.020301963048751047e-10 2.011491471582799653e-07 1.524365077708544456e-07 0.000000000000000000e+00
7.125000000000001332e-01 1.239445158964744225e-07 7.019182608316526458e-13 0.000000000000000000e+00 0.000000000000000000e+00 2.821584679431331541e-07 1.999899319252827707e-11 2.936584662521130746e-08 1.232362725095495830e-11 1.559952565882600049e-07 1.202020486843573535e-07 0.000000000000000000e+00
7.375000000000000444e-01 1.038727397122801558e-07 9.004154679192902543e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.297484699140824902e-07 2.013411198335751846e-09 2.544060519085277459e-08 2.978880781806970688e-11 1.207663810131943016e-07 9.453353971255808914e-08 0.000000000000000000e+00
7.624999999999999556e-01 5.783151338577537705e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.858120335590140636e-07 1.435020392418425595e-11 1.200960097233915133e-08 6.991564008721270176e-12 9.164382874112613619e-08 7.065327159983710960e-08 0.000000000000000000e+00
7.875000000000000888e-01 3.469915211606448515e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.637227879810763194e-07 5.113445335366679197e-10 2.096627943563198643e-08 2.770134074881698512e-11 7.342500579065447628e-08 5.579896016646581287e-08 0.000000000000000000e+00
8.125000000000000000e-01 2.982184365994300337e-08 6.525681772817556587e-12 0.000000000000000000e+00 0.000000000000000000e+00 1.877949858386188333e-07 1.017747020017862435e-09 1.617937618936190771e-08 1.963875664857040966e-11 5.788666459646948372e-08 4.203329479469516294e-08 0.000000000000000000e+00
8.375000000000001332e-01 6.806927097632674198e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.706660747533978750e-08 8.666875285616435861e-12 8.998593129641862774e-09 4.043611901296266357e-11 4.535624421380916595e-08 3.324561947548602098e-08 0.000000000000000000e+00
8.625000000000000444e-01 5.167426044076999232e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.406321879787585623e-08 6.264675995743534007e-10 1.142248384409001375e-08 2.219597997398432569e-12 3.516367280195479124e-08 2.587289635040075116e-08 0.000000000000000000e+00
8.874999999999999556e-01 2.410550661556162228e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.562381232222323407e-08 6.194772992214698034e-12 6.276017033917476313e-09 1.552892842309354988e-12 2.730982128560787987e-08 1.970736268167350634e-08 0.000000000000000000e+00
9.125000000000000888e-01 1.115368086489098661e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.390064508242019749e-08 5.045105994683393760e-12 2.473622114975708597e-09 1.749314575960941494e-12 2.219957349159406651e-08 1.492515955024435581e-08 0.000000000000000000e+00
9.375000000000000000e-01 1.100007144738453896e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.230253436907992467e-08 3.770109829291941191e-12 4.137319473621393263e-09 1.351476605822489263e-12 1.809810538819612423e-08 1.197178589004803207e-08 0.000000000000000000e+00
9.625000000000001332e-01 3.512455044019653827e-08 5.107363375633360895e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.414796647664320340e-08 3.028586467355363293e-12 3.063763959545789787e-09 8.544799536371995687e-13 1.239621633528748035e-08 9.636473899305217833e-09 0.000000000000000000e+00
9.875000000000000444e-01 1.830182986815321827e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.817304847535037236e-08 2.501717363788100007e-12 4.161578808667892510e-09 5.942959480653547906e-13 9.415463497068341992e-09 7.130668781589967789e-09 0.000000000000000000e+00
1.012500000000000178e+00 1.667445886408660043e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.579549635165384216e-09 1.962030714947565918e-12 2.506450001093630960e-09 4.868427694488294409e-13 8.088053080705176510e-09 5.500837461024163809e-09 0.000000000000000000e+00
1.037500000000000089e+00 3.815578699016687155e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.042248996796255509e-12 7.087266032795457673e-10 3.731206129566498733e-13 5.735156440137504029e-09 4.604165896622921174e-09 0.000000000000000000e+00
1.062500000000000000e+00 5.959422735815920168e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.466885785207852216e-08 1.277061459016634448e-12 5.583776496459888917e-10 1.385509310157362888e-13 4.533658265038967922e-09 3.640668497331576906e-09 0.000000000000000000e+00
1.087499999999999911e+00 1.708288418295931274e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.849765130356045473e-09 9.792922804066916522e-13 4.484254589397262102e-10 1.738624434123108360e-13 3.545761344611333949e-09 2.180921193757995756e-09 0.000000000000000000e+00
1.112500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.231933060537841528e-09 1.052189515693020667e-12 3.244831034097046139e-10 6.794305865675359156e-14 2.769741486847801847e-09 1.816795138502247468e-09 0.000000000000000000e+00
1.137500000000000178e+00 2.015812823363147771e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.402101225989056308e-09 5.471625488747788223e-13 3.154369301660046769e-10 4.251603261997923980e-14 2.312969693131742806e-09 1.937991515196497242e-09 0.000000000000000000e+00
1.162500000000000089e+00 7.157310291437340691e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.899170569097654439e-13 1.821530637346012432e-10 1.356648179400557849e-14 1.553232343032639860e-09 1.380117280651764006e-09 0.000000000000000000e+00
1.187500000000000000e+00 7.108177555909511678e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.514635449672846266e-13 1.661962714074523979e-10 6.475345084069387469e-14 1.015700882724129416e-09 7.758568165856292628e-10 0.000000000000000000e+00
1.212500000000000133e+00 1.097219512917578466e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.257872959567951151e-09 1.149733556232173964e-09 1.054423153060125839e-10 1.480948269550668980e-14 9.563077175163723812e-10 6.378204723936728201e-10 0.000000000000000000e+00
1.237500000000000044e+00 1.139449470538811954e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.800844429901772415e-14 8.226579809753401144e-11 0.000000000000000000e+00 8.385764678706041538e-10 4.191174933178653627e-10 0.000000000000000000e+00
1.262500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.220783450687642954e-13 5.981009572542481635e-11 1.627622894100340110e-15 3.852985056750635065e-10 4.806933203782459387e-10 0.000000000000000000e+00
1.287500000000000089e+00 2.631874804048075725e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.216063551347922514e-13 4.219497360065937316e-11 0.000000000000000000e+00 5.138430965319273172e-10 3.344163916967045140e-10 0.000000000000000000e+00
1.312500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.060797348008190377e-13 4.681685057816565404e-11 0.000000000000000000e+00 1.526853999225325958e-10 6.055890942798891036e-10 0.000000000000000000e+00
1.337500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.516429716644650783e-14 1.662594294794807456e-09 0.000000000000000000e+00 3.792480678710484928e-10 2.430014718167222744e-10 0.000000000000000000e+00
1.362500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.984979187931529064e-15 3.033979705598814094e-11 2.215508260793594762e-15 2.654874638499042671e-10 2.410348347131429397e-10 0.000000000000000000e+00
1.387500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.257329376921266687e-14 3.135405626840668234e-11 0.000000000000000000e+00 7.143374761156558526e-11 8.959045675368654816e-11 0.000000000000000000e+00
1.412500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.390993841323367355e-11 0.000000000000000000e+00 1.211884990865959258e-10 1.020786286665869807e-10 0.000000000000000000e+00
1.437500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.260985417852751881e-11 0.000000000000000000e+00 2.671271529984062335e-11 1.020983709260625367e-10 0.000000000000000000e+00
1.462500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.036812155241584413e-11 0.000000000000000000e+00 2.244717743434866504e-11 7.193341536187270388e-11 0.000000000000000000e+00
1.487500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.855590286303747368e-16 5.317368512718153478e-12 0.000000000000000000e+00 2.714078385053835038e-11 3.409638654749679668e-11 0.000000000000000000e+00
1.512500000000000178e+00 4.201190947347941924e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.680207053694355960e-13 0.000000000000000000e+00 1.289897600204973795e-11 4.098237394755854315e-11 0.000000000000000000e+00
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.653675788486182265e-13 0.000000000000000000e+00 1.303299329116927713e-12 2.515323702922932465e-11 0.000000000000000000e+00
1.562500000000000000e+00 4.107567437782547783e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.737153624506415210e-09 0.000000000000000000e+00 2.005899337971013460e-13 0.000000000000000000e+00 0.000000000000000000e+00 2.073061902143491640e-11 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.949973252423597289e-11 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.600410375089119197e-11 0.000000000000000000e+00
1.637500000000000178e+00 8.111140595277414908e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_pt_470_700.txt <==
1.250000000000000069e-02 1.695173653322305640e-07 1.005455522578632119e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.464024409815280577e-09 8.796010330634622243e-13 6.580725425448638022e-09 1.923408802724312173e-13 3.092873166293314080e-09 2.349353919740431600e-09 0.000000000000000000e+00
3.750000000000000555e-02 3.984577197059586239e-07 2.124022450327902488e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.006736825258602220e-08 1.375503246267056223e-10 1.581880017832281230e-08 1.707516640082916756e-12 9.336909117906801240e-09 6.977514840806295007e-09 0.000000000000000000e+00
6.250000000000000000e-02 6.562797360964640755e-07 3.623414066385660345e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.207300388293667305e-08 3.329745114251958874e-12 2.596202314209358047e-08 9.944187997851384542e-13 1.554316187984317278e-08 1.191260790474017632e-08 0.000000000000000000e+00
8.750000000000000833e-02 8.604207041279193233e-07 2.476604741708348998e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.778983928563640162e-08 5.045072934299720715e-12 3.854627694450713159e-08 1.522609329358407302e-12 2.130478543814657772e-08 1.611680252783012070e-08 0.000000000000000000e+00
1.125000000000000028e-01 1.112593913609816916e-06 1.484506407727947989e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.680372981138642173e-08 6.293841393468268630e-12 5.250228710778054001e-08 1.370650514802082251e-11 2.695817552996802926e-08 2.007076408952897285e-08 0.000000000000000000e+00
1.375000000000000111e-01 1.214696241887207522e-06 2.138320816448712674e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.559212230029707637e-08 2.311084130442654319e-10 5.318779738356175516e-08 2.337212913918112262e-12 3.144652178001288123e-08 2.414124457320807934e-08 0.000000000000000000e+00
1.625000000000000333e-01 1.356667651185352554e-06 4.510964797619870363e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.548773584621939980e-08 8.477330249453837370e-12 5.660898288974222294e-08 2.747889962668949919e-12 3.517566758421551129e-08 2.706238910519786501e-08 0.000000000000000000e+00
1.875000000000000000e-01 1.380288305790099177e-06 4.601952592919214074e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.220393596653965202e-08 1.633321826744006628e-10 5.732256012247695587e-08 2.934166049069946825e-12 3.923641721104194340e-08 2.973606712574555214e-08 0.000000000000000000e+00
2.125000000000000222e-01 1.377029738901043148e-06 1.275014582813493571e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.250144160482056655e-08 9.766452055788040658e-12 5.958331449236873035e-08 3.266417792125100489e-12 4.149343753188225913e-08 3.147805858889153465e-08 0.000000000000000000e+00
2.374999999999999889e-01 1.417059440112796193e-06 8.791254383296984224e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.512215505978884761e-08 1.056774008599365888e-11 6.220865801716692417e-08 8.443192326144325842e-12 4.358079877830257641e-08 3.243938215358250473e-08 0.000000000000000000e+00
2.625000000000000111e-01 1.343030806995378316e-06 1.677935995554819715e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.781916683737327678e-08 3.554504200694437329e-10 5.403483853518626835e-08 2.006047111898160460e-11 4.391854428459563024e-08 3.316215954165334048e-08 0.000000000000000000e+00
2.875000000000000333e-01 1.233114314695390691e-06 3.208553483238063113e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.777226150596492954e-08 3.693677151010413453e-10 6.036952015875564955e-08 3.680913652550040713e-12 4.295538138377258480e-08 3.262027842429365899e-08 0.000000000000000000e+00
3.125000000000000000e-01 1.171896713973624343e-06 4.344343386402789210e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.486165891550872659e-08 1.679045763772205076e-10 5.360628304455874847e-08 1.116027671379953578e-11 4.172621951327470833e-08 3.118850500607771279e-08 0.000000000000000000e+00
3.375000000000000222e-01 1.107583171842959815e-06 2.179795961211097111e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.231069466885552235e-08 1.032518448994078461e-11 5.295215666059970521e-08 3.647742286788418759e-12 3.965665357874090680e-08 3.016008986233571446e-08 0.000000000000000000e+00
3.625000000000000444e-01 1.049949626579205915e-06 3.249237045083828519e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.033724353801521778e-08 1.606754392456697646e-10 5.007448073805191122e-08 1.833433116572362156e-11 3.785039926082676570e-08 2.832927193885173112e-08 0.000000000000000000e+00
3.875000000000000111e-01 8.950430318990505471e-07 1.677533467370007911e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.002987208737259027e-08 1.147477258677703423e-10 4.126034917681629698e-08 3.292626250637987415e-12 3.492537458958377813e-08 2.594792207447869725e-08 0.000000000000000000e+00
4.125000000000000333e-01 8.180551426608585608e-07 4.106783305891203872e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.719651275251524226e-08 9.349939693605966032e-12 4.140474754781249832e-08 5.383575864814650881e-12 3.140980221377965225e-08 2.345053079242518487e-08 0.000000000000000000e+00
4.375000000000000000e-01 7.255514340299356225e-07 1.212294846317950150e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.580614541721431287e-08 8.666271114727217549e-12 3.579262984667605437e-08 9.585184760466796194e-12 2.854333156504528230e-08 2.137750081837338302e-08 0.000000000000000000e+00
4.625000000000000222e-01 6.520813195316149971e-07 9.601618881358055362e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.294606055046267937e-08 2.454005283999524712e-10 2.486287718453341620e-08 4.170581368205413011e-12 2.568491016387875563e-08 1.915091492632544145e-08 0.000000000000000000e+00
4.875000000000000444e-01 5.653273633846561475e-07 6.975002863835399438e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.267071154176735059e-08 2.324127155618092835e-10 2.578839148673111946e-08 2.272132075852226574e-12 2.244062265266050259e-08 1.726689568217741088e-08 0.000000000000000000e+00
5.124999999999999556e-01 5.056599256505923307e-07 1.103009396686499459e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.229165314569083860e-08 1.295099605581461962e-10 1.934291127258653280e-08 5.857871523959290095e-12 2.038005261711130109e-08 1.528240751944945472e-08 0.000000000000000000e+00
5.375000000000000888e-01 4.134099058105706871e-07 1.359003150249928292e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.058945653323138189e-08 4.982755531374806447e-10 1.965486369683170721e-08 3.687566710484991590e-12 1.778314680996819305e-08 1.286232456009830498e-08 0.000000000000000000e+00
5.625000000000000000e-01 3.570980908244689901e-07 1.791115364206099268e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.523961228637112861e-09 1.852863667026829219e-10 2.013319549118922959e-08 5.340442291107113235e-12 1.493200936645618238e-08 1.180545419016714659e-08 0.000000000000000000e+00
5.875000000000001332e-01 2.963324730107847723e-07 1.925342711831117735e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.001822352319872061e-09 4.351768952313655621e-12 1.211414303751152515e-08 1.296267884186764691e-12 1.294918156184121106e-08 1.021030943162466608e-08 0.000000000000000000e+00
6.125000000000000444e-01 2.447682406019860068e-07 9.699250453912333639e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.054377113919606172e-09 7.438062676381856996e-11 1.106125335388881870e-08 1.496874294441558815e-11 1.136189312755851482e-08 8.004148666103006533e-09 0.000000000000000000e+00
6.374999999999999556e-01 2.098154645342091136e-07 2.011616519838367910e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.869467648414679357e-09 1.889553254263107369e-10 1.030383587220599171e-08 4.477611451428417700e-12 9.661215877840761757e-09 7.336600132659548663e-09 0.000000000000000000e+00
6.625000000000000888e-01 1.848959890336227643e-07 1.722275205307117865e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.459168483976945429e-09 3.114715094046366676e-10 5.100501896302715766e-09 9.276903200519924224e-13 8.686837928297840393e-09 5.693795847806445068e-09 0.000000000000000000e+00
6.875000000000000000e-01 1.485852269707296975e-07 1.730052349056276889e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.824286272345356171e-09 2.079181768098133657e-12 6.401521224893520363e-09 8.519321571192419375e-13 7.094303230307736740e-09 5.128290810516287643e-09 0.000000000000000000e+00
7.125000000000001332e-01 1.201487216007156270e-07 2.247444606195196664e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.048534641390989408e-09 5.839480172888002327e-11 3.838139179485669239e-09 7.418419535998657035e-13 5.751097267038494637e-09 4.153178619229428711e-09 0.000000000000000000e+00
7.375000000000000444e-01 1.144852835273857582e-07 1.157613406070878533e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.798183151054368931e-09 2.443060062466958537e-10 5.100356131038961060e-09 5.942985818554103712e-13 4.716098588438158104e-09 3.476415809851902021e-09 0.000000000000000000e+00
7.624999999999999556e-01 8.588600493638332301e-08 3.698570948465455754e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.793711429867903561e-09 1.558687503917548475e-10 3.374768538161502611e-09 5.887811027474789609e-13 3.949991359368116093e-09 2.839309716758983714e-09 0.000000000000000000e+00
7.875000000000000888e-01 7.519689991229336749e-08 1.837164641480144459e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.098161711571630164e-09 1.582072166307401170e-10 3.018444149652765554e-09 3.646534568789394805e-13 3.706788092150624665e-09 2.242721761488825705e-09 0.000000000000000000e+00
8.125000000000000000e-01 5.729316183100129093e-08 2.023065043970997841e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.429288054279924030e-09 1.130828669234838282e-12 2.163892932344266338e-09 2.917010102744959447e-13 2.679494030146244065e-09 1.817686487959283839e-09 0.000000000000000000e+00
8.375000000000001332e-01 5.794343554591993542e-08 4.750025366021571951e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.721392476781346220e-09 9.215216765336421844e-13 2.127612276912825552e-09 3.213643577274235826e-13 2.690746499000626605e-09 1.637494013815453267e-09 0.000000000000000000e+00
8.625000000000000444e-01 4.115340192795842549e-08 5.674838373482394340e-13 0.000000000000000000e+00 0.000000000000000000e+00 7.169254810598492009e-10 1.038020090348275181e-10 2.051656638639324547e-09 2.583182423445821728e-13 2.019472707024456524e-09 1.102500030439309003e-09 0.000000000000000000e+00
8.874999999999999556e-01 3.999268060393735352e-08 9.636540886926158879e-11 0.000000000000000000e+00 0.000000000000000000e+00 7.337245544662381866e-10 5.065768845803842075e-13 6.006177980883372782e-10 2.030360384016896947e-13 1.416868737008135143e-09 9.827876750889741915e-10 0.000000000000000000e+00
9.125000000000000888e-01 2.555208973578655960e-08 1.762283964369979407e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.027723758227434916e-09 3.968573417486694444e-13 4.761396075082440240e-10 1.699165009832308514e-13 1.071516499110846766e-09 9.402738049073280544e-10 0.000000000000000000e+00
9.375000000000000000e-01 2.388329173673897365e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.811501757487214872e-10 4.972870039658796617e-13 4.324613613156517881e-10 5.450209096546661391e-14 1.115483110679472581e-09 6.551560701030695047e-10 0.000000000000000000e+00
9.625000000000001332e-01 1.538592950400214990e-08 4.276052402909754331e-12 0.000000000000000000e+00 0.000000000000000000e+00 3.309887503421713525e-10 3.554843519144511675e-13 2.752539929644504436e-10 9.402664956981560853e-14 7.950757195751502861e-10 4.852473404622350345e-10 0.000000000000000000e+00
9.875000000000000444e-01 1.173444965507342092e-08 2.496195794279709431e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.660734535233529228e-10 3.385936918198216862e-13 2.313802441040184195e-10 7.061729782143629829e-14 6.783965149360615648e-10 4.259480896618316431e-10 0.000000000000000000e+00
1.012500000000000178e+00 7.525919725723889242e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.644750038317056277e-10 2.591328971649500627e-13 1.483565194486158376e-09 3.063687935214907591e-14 4.849326749896169437e-10 4.288290993731967350e-10 0.000000000000000000e+00
1.037500000000000089e+00 6.471625582237488063e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.235490421251543944e-10 2.727847825781405163e-13 8.381372604107046434e-10 1.648283717081639683e-14 3.647927948763411827e-10 4.500081946927777313e-10 0.000000000000000000e+00
1.062500000000000000e+00 9.947184951029401352e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.968631351417280954e-10 1.613412373870715747e-13 9.903913778135708206e-11 1.758512167345077122e-14 4.489852692770284171e-10 3.021544680781701761e-10 0.000000000000000000e+00
1.087499999999999911e+00 7.057740759975087124e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.121984120229436180e-11 1.358807904846578075e-13 8.034745974855251923e-11 6.425711030728477403e-15 2.153877723335929183e-10 2.062974503292841511e-10 0.000000000000000000e+00
1.112500000000000044e+00 3.897136312524910451e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.018622253233119578e-13 7.232972834068189246e-14 5.489799120625099369e-11 1.237135377456055425e-14 1.947857979742848397e-10 1.786979978963751121e-10 0.000000000000000000e+00
1.137500000000000178e+00 4.252140833304314753e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.379209975820023373e-14 4.357787388234865418e-11 5.221337773561280376e-15 1.791636216763315048e-10 1.255782474918580036e-10 0.000000000000000000e+00
1.162500000000000089e+00 2.050448509852998288e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.951789877662482675e-14 3.638151771534493237e-11 2.414875867206595671e-15 1.572381067611722169e-10 1.293024950632478658e-10 0.000000000000000000e+00
1.187500000000000000e+00 2.840050761003534283e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.299918572691286352e-14 2.414702072753893744e-11 1.090569031386039523e-15 6.296981372906355543e-11 9.082183149414789448e-11 0.000000000000000000e+00
1.212500000000000133e+00 2.761752841174697424e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.023356065415435811e-14 2.589681573789180560e-11 0.000000000000000000e+00 7.573511517575169084e-11 1.243298993005122336e-10 0.000000000000000000e+00
1.237500000000000044e+00 2.534078836712217630e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.004144728510977588e-14 1.141225397679261897e-11 0.000000000000000000e+00 9.148261691629752484e-11 9.893818853806953453e-11 0.000000000000000000e+00
1.262500000000000178e+00 7.336185529031288596e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.684103017517551267e-14 1.104383030508148923e-11 3.100834356524160837e-17 1.970210279231767258e-11 3.582610588990349641e-11 0.000000000000000000e+00
1.287500000000000089e+00 1.051935911046657859e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.637392421040237504e-15 7.203118316113389814e-12 0.000000000000000000e+00 1.206179904060666421e-11 3.549660451563723697e-11 0.000000000000000000e+00
1.312500000000000000e+00 1.760783205794796338e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.194001625980416386e-15 4.965177097861593113e-12 0.000000000000000000e+00 4.220667483078414877e-11 3.125287789880785099e-11 0.000000000000000000e+00
1.337500000000000133e+00 3.926571422886315779e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.439004081723374056e-15 5.486917266272739921e-12 0.000000000000000000e+00 2.340997089751942668e-11 3.291249937667147858e-11 0.000000000000000000e+00
1.362500000000000044e+00 2.493666785312779925e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.919831183571666418e-15 5.104337262729538251e-12 0.000000000000000000e+00 3.566944111853779381e-12 1.937171506964477350e-11 0.000000000000000000e+00
1.387500000000000178e+00 5.730711113551816290e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.778759453877032646e-17 5.120330050730862420e-12 0.000000000000000000e+00 1.849530933981181179e-12 2.930552612036759633e-11 0.000000000000000000e+00
1.412500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.974737865145011019e-17 2.210740735758414791e-12 0.000000000000000000e+00 4.684745334996827329e-11 2.258800155558633313e-11 0.000000000000000000e+00
1.437500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.008068068751419880e-13 0.000000000000000000e+00 1.164027239478534094e-12 2.521519468843795334e-11 0.000000000000000000e+00
1.462500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.627587065468573257e-13 0.000000000000000000e+00 8.256275417848642144e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.487500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.182991764356968472e-13 0.000000000000000000e+00 0.000000000000000000e+00 6.256367031339836621e-14 0.000000000000000000e+00
1.512500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.497997291885601796e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.819938255329091848e-11 0.000000000000000000e+00
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 3.163308858363356877e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_pt_700.txt <==
1.250000000000000069e-02 3.022225725832719184e-08 1.017210562558087372e-08 2.197727280933735435e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.986515317186355129e-14 2.184026887471086802e-12 2.819629287963054563e-14 1.271873121022646767e-10 7.061295772566837117e-11 0.000000000000000000e+00
3.750000000000000555e-02 9.172127556902504379e-08 3.444840092164945629e-08 7.648673364607803287e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.115481611233993924e-11 1.746367336792242495e-11 8.059875165867070559e-14 3.302297941585930420e-10 2.665812130138427328e-10 0.000000000000000000e+00
6.250000000000000000e-02 1.595937038405306203e-07 4.534206844953624561e-08 6.298743151523598732e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.048873961230368594e-11 1.509888240373979275e-11 6.898431089272523392e-13 4.782170569288469882e-10 3.959203415012873464e-10 0.000000000000000000e+00
8.750000000000000833e-02 2.090097734404804398e-07 6.072540137158191397e-08 7.013369918638448307e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.097000720324856973e-13 3.505505730766590878e-11 1.580518309529740681e-13 7.001587831307458907e-10 5.262091085063091492e-10 0.000000000000000000e+00
1.125000000000000028e-01 2.571440416675175285e-07 8.342226345006628985e-08 4.809670797088867541e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.282046748334279639e-12 3.648356800871307252e-11 2.985112718905165981e-12 8.808444027898560265e-10 6.602309233380774023e-10 0.000000000000000000e+00
1.375000000000000111e-01 3.033663761045037277e-07 9.047163512396424182e-08 1.013807271895268599e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.096982054377575803e-13 3.087296227145737027e-10 2.889375518710294615e-13 1.138582831809149883e-09 8.205819376538234071e-10 0.000000000000000000e+00
1.625000000000000333e-01 3.380575371281658887e-07 9.487071422671436155e-08 8.899861117756668332e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.112980893499696722e-11 4.787860160185874682e-11 3.014527480354876618e-13 1.228543175086584673e-09 8.394626921563275119e-10 0.000000000000000000e+00
1.875000000000000000e-01 3.767782726911198521e-07 1.097467996251040240e-07 1.032066026175915853e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.498568422844612898e-12 3.675982329860235139e-11 3.251939866239338214e-13 1.386398885367048147e-09 1.067345164299453822e-09 0.000000000000000000e+00
2.125000000000000222e-01 3.759612758219007442e-07 1.033326052685127259e-07 1.000879121263217633e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.009204401627788751e-12 4.873077247295715811e-11 3.148803166108476246e-13 1.465530402049442463e-09 1.162621960036365246e-09 0.000000000000000000e+00
2.374999999999999889e-01 3.856553632802634968e-07 1.196772244757739716e-07 9.984408722646026230e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.489450941120075430e-13 5.051276479208702393e-11 2.384017390431526354e-12 1.645115917161339088e-09 1.079977537910526913e-09 0.000000000000000000e+00
2.625000000000000111e-01 3.711374687400402984e-07 1.255137652099572224e-07 1.071611967529803763e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.582178286120779636e-11 4.904489971728457281e-11 2.879594148409611506e-13 1.656630848512852879e-09 1.212168932865678882e-09 0.000000000000000000e+00
2.875000000000000333e-01 3.803709356974949062e-07 1.291583738990773521e-07 9.595755241009576681e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.501889681422835929e-11 3.571495013715654908e-11 6.262926860643192841e-13 1.658245104565976004e-09 1.280394672532908596e-09 0.000000000000000000e+00
3.125000000000000000e-01 3.966262412215838668e-07 1.322993242422703982e-07 1.658254792390625107e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.544853292796832782e-11 4.377657078707480613e-11 9.537011557628957601e-13 1.699333830834282025e-09 1.199547970753852409e-09 0.000000000000000000e+00
3.375000000000000222e-01 3.743021259007355664e-07 1.194304758387499781e-07 1.311704665600026236e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.489252344343208114e-12 5.027049663390640510e-11 3.046998164349826863e-13 1.839308633137385457e-09 1.265419315720333392e-09 0.000000000000000000e+00
3.625000000000000444e-01 3.554611553512178595e-07 1.182866571051109179e-07 9.193671853760156194e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.096360121153689474e-11 4.516555486203166706e-11 2.662292060875545956e-13 1.696126731660651444e-09 1.322447709016599972e-09 0.000000000000000000e+00
3.875000000000000111e-01 3.372427170823538141e-07 1.132553393886933241e-07 1.140347251634198169e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.566227059961691583e-11 3.661295492008473349e-11 2.485063848776003234e-13 1.639361701154311455e-09 1.199703691158523731e-09 0.000000000000000000e+00
4.125000000000000333e-01 2.970575376437321758e-07 1.075971040840927170e-07 1.135641784132585084e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.282057213355791831e-11 2.673856126141810495e-11 2.483020692150497806e-13 1.647388791752460733e-09 1.050178276726458758e-09 0.000000000000000000e+00
4.375000000000000000e-01 2.712018601921479588e-07 8.881655007759526155e-08 2.572624280759388481e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.362805700495940911e-11 2.321597638380980606e-11 1.720683081606309923e-12 1.503407239945109940e-09 1.109733851191090285e-09 0.000000000000000000e+00
4.625000000000000222e-01 2.564383581423021288e-07 9.047202355695193803e-08 9.050091689166477810e-09 0.000000000000000000e+00 0.000000000000000000e+00 9.849061963914988123e-13 2.055907349121395851e-11 1.663945790227291912e-13 1.503035942150433764e-09 1.163165482105185570e-09 0.000000000000000000e+00
4.875000000000000444e-01 2.355283616829706087e-07 1.002658710966678348e-07 3.876739773378288344e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.838480906049051512e-12 2.870745762287098128e-11 1.771690334649048701e-13 1.374038957448001464e-09 9.230178664393925815e-10 0.000000000000000000e+00
5.124999999999999556e-01 2.043361919140233690e-07 7.939473213668835152e-08 7.939335507199983765e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.881632737899266345e-13 1.731005429748262302e-11 1.579667844328247605e-13 1.201126010832469996e-09 8.937537393261966157e-10 0.000000000000000000e+00
5.375000000000000888e-01 1.818902876908875106e-07 8.308234013719942385e-08 1.154335964387377055e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.046387450175435405e-11 1.817828404904894130e-11 2.183496131979302108e-13 1.113009203902680129e-09 8.335587384176970999e-10 0.000000000000000000e+00
5.625000000000000000e-01 1.640638759484925943e-07 6.388954819005174686e-08 4.215090771492783576e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.850878714567825242e-11 7.197952586635603045e-12 1.387605716018046735e-12 1.010144930193556777e-09 6.804974422906664455e-10 0.000000000000000000e+00
5.875000000000001332e-01 1.445899370390211761e-07 5.946695882395250273e-08 1.252326983163007208e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.209900126080100249e-11 3.042558317452319410e-11 1.857065190203676315e-13 1.003231485748324199e-09 6.915477630976764209e-10 0.000000000000000000e+00
6.125000000000000444e-01 1.205296945688556638e-07 5.807627822280487588e-08 7.427264684207948442e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.061872720582600929e-12 6.898212748613279281e-12 1.158096661339921171e-12 8.208170021757872832e-10 6.234274817880128602e-10 0.000000000000000000e+00
6.374999999999999556e-01 9.672273356604860971e-08 4.705759741687676515e-08 2.620761984509925273e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.432808925270312967e-13 6.241976583087249193e-12 1.344183205131095915e-12 8.706184670071315518e-10 5.310817896885565754e-10 0.000000000000000000e+00
6.625000000000000888e-01 9.719211895620450153e-08 4.229402836280259166e-08 6.245404131578771760e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.417737012731317390e-13 9.526185263951253968e-12 6.474682922255447196e-14 6.484376935719806771e-10 4.955839981786550927e-10 0.000000000000000000e+00
6.875000000000000000e-01 7.905049530483304146e-08 4.103773467969630236e-08 2.009163739751213675e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.039829960093324603e-13 4.899088262646789506e-12 7.037465770158357673e-14 5.760853354199459741e-10 3.850892220574014635e-10 0.000000000000000000e+00
7.125000000000001332e-01 6.831381644497324064e-08 3.455483997992578503e-08 5.647701080509550393e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.890101842316753582e-13 4.880265531814303391e-12 5.798215647887720412e-14 5.809185748156526226e-10 3.338840061785149212e-10 0.000000000000000000e+00
7.375000000000000444e-01 5.828753503240948521e-08 2.323957420767964232e-08 7.024985279656830702e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.360380805102052303e-13 1.157882649864129147e-12 4.274324935587468486e-14 4.820871629974343280e-10 3.181801388698518576e-10 0.000000000000000000e+00
7.624999999999999556e-01 4.823886031442093396e-08 2.523721798619045751e-08 5.138154464695393657e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.430389862584195564e-13 1.278451959986807187e-12 3.221579438670258234e-14 3.226945078201502461e-10 2.978408863770567211e-10 0.000000000000000000e+00
7.875000000000000888e-01 4.325315530886891320e-08 1.996040547516382596e-08 1.973980686564815504e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.842442728083844486e-13 6.691461119415717102e-13 3.107372993541589490e-13 2.832820688437994026e-10 2.151539991508945875e-10 0.000000000000000000e+00
8.125000000000000000e-01 3.585091752400914861e-08 2.039518648649172027e-08 1.296502920695369382e-10 0.000000000000000000e+00 0.000000000000000000e+00 9.105111277459194121e-14 5.729854970068386659e-13 9.224164754266704089e-14 3.252522354199329388e-10 1.711687118876335835e-10 0.000000000000000000e+00
8.375000000000001332e-01 3.414737636900092564e-08 1.364033806718075749e-08 3.982753241524242491e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.894979129771770895e-14 9.256855250209890096e-13 1.934590125103585526e-14 2.166177072868354742e-10 1.795504348114278058e-10 0.000000000000000000e+00
8.625000000000000444e-01 2.614581087824495031e-08 1.001169267368657596e-08 7.029887430366742867e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.548420791314917837e-12 4.841148663747620060e-13 1.453843162214973625e-14 1.790249557113176731e-10 1.124633090560950165e-10 0.000000000000000000e+00
8.874999999999999556e-01 1.987781562397852849e-08 9.148162870587218557e-09 3.678646284059923920e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.330390512907101818e-14 7.305536749646797091e-14 1.735748041151691218e-14 1.361909117335688794e-10 1.202359588497396852e-10 0.000000000000000000e+00
9.125000000000000888e-01 1.498914383612720153e-08 1.008861620581309145e-08 2.044933332196495436e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.168892944893106868e-14 1.738397689037093451e-13 4.331545919133556098e-15 1.565647886445387955e-10 1.452185036706530045e-10 0.000000000000000000e+00
9.375000000000000000e-01 1.382380273341397925e-08 1.015832234614791093e-08 1.630685033217525652e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.969666615191658936e-14 1.481963254711880713e-13 6.706370634655338816e-15 9.094242545325160908e-11 1.066254669206369687e-10 0.000000000000000000e+00
9.625000000000001332e-01 1.111161814869964929e-08 7.814385574135170856e-09 1.189458610478988777e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.790924577534609202e-13 4.130438747169592723e-13 3.571075004754658491e-15 1.127453054356466208e-10 9.468904240480946190e-11 0.000000000000000000e+00
9.875000000000000444e-01 1.013373540475216914e-08 3.383202243221834273e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.767000013801168589e-14 1.320334254517616844e-13 2.661386128281447535e-15 1.110687283924098554e-10 9.539044475846448703e-11 0.000000000000000000e+00
1.012500000000000178e+00 7.091810395045731445e-09 5.025799442581393025e-09 1.588671764044360807e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.848086181591646150e-14 2.188787160350107590e-13 2.099632318663638602e-15 6.957144168961808242e-11 4.943136579322431564e-11 0.000000000000000000e+00
1.037500000000000089e+00 6.991526431111613871e-09 3.824342802671406375e-09 1.990836493980249179e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.881820865195433150e-14 2.353398459854690621e-14 1.796249509450508326e-15 6.181866345711927396e-11 3.632095292850094210e-11 0.000000000000000000e+00
1.062500000000000000e+00 5.232942647613688511e-09 4.619202033294394109e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.432265652551390476e-14 1.093337000510090754e-15 4.852131216956154753e-16 7.520287091080113940e-11 4.186718726509609452e-11 0.000000000000000000e+00
1.087499999999999911e+00 2.957519968007628798e-09 1.981821558697276984e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.165561981044590904e-14 3.202674405423557830e-14 5.506170246966019065e-17 2.312158293664969043e-11 5.956310170587054230e-11 0.000000000000000000e+00
1.112500000000000044e+00 2.935315872382086769e-09 1.595250894992913754e-09 3.872752708727411932e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.661083936831114983e-14 1.162511738306530839e-13 0.000000000000000000e+00 2.351143617853801066e-11 7.763878598187723526e-11 0.000000000000000000e+00
1.137500000000000178e+00 2.877509159339090863e-09 3.883863878555464907e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.250693799631126036e-15 9.150870904145455704e-14 1.241160205804516509e-17 4.463231358292472038e-12 3.877172907443272485e-11 0.000000000000000000e+00
1.162500000000000089e+00 3.662855562982596956e-09 1.450955796249367089e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.061791566111110920e-13 6.369261186109416689e-14 0.000000000000000000e+00 3.189679085363204175e-11 8.120068426225015120e-11 0.000000000000000000e+00
1.187500000000000000e+00 2.606224060664393550e-09 1.317220876956329294e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.571241338559939765e-15 0.000000000000000000e+00 0.000000000000000000e+00 1.041198976759118419e-11 2.426353140001503315e-11 0.000000000000000000e+00
1.212500000000000133e+00 2.384708516641377210e-09 1.042941037502897731e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.959399215928745341e-15 2.844820057425413829e-16 0.000000000000000000e+00 6.929774778278145642e-12 2.750036342624606128e-11 0.000000000000000000e+00
1.237500000000000044e+00 7.409984243799206384e-10 1.763275645038889765e-10 1.680431608276879730e-12 0.000000000000000000e+00 0.000000000000000000e+00 2.172862939929648431e-15 7.943868088158612419e-17 0.000000000000000000e+00 0.000000000000000000e+00 3.941914269077821969e-11 0.000000000000000000e+00
1.262500000000000178e+00 1.054901048305266851e-09 4.768037596949088517e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.538069323326179515e-16 0.000000000000000000e+00 0.000000000000000000e+00 2.636352944799357016e-12 8.520982037520733105e-12 0.000000000000000000e+00
1.287500000000000089e+00 2.650166295614472046e-10 5.111140814432444114e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.103261949596326548e-16 3.167014600340080424e-15 0.000000000000000000e+00 4.210958459592566355e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.312500000000000000e+00 1.330592713172474563e-09 7.533925224532444053e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.321022697830194233e-18 1.146552480830739076e-16 0.000000000000000000e+00 0.000000000000000000e+00 4.550659341364371676e-12 0.000000000000000000e+00
1.337500000000000133e+00 2.169526894618443065e-10 7.388258702959930921e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.983268906875560977e-13 0.000000000000000000e+00
1.362500000000000044e+00 4.693391493932752138e-10 8.383742693019264276e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.832668306308542908e-15 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.387500000000000178e+00 6.686493775138085705e-10 5.053937028059380751e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.612864775947590469e-14 4.268233450600136348e-12 0.000000000000000000e+00
1.412500000000000089e+00 6.729068797313977577e-12 8.116942410384106450e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.483526535891053799e-12 0.000000000000000000e+00
1.437500000000000000e+00 1.038095855760654850e-10 1.018837211730324328e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.462500000000000133e+00 8.797646695580084366e-11 9.668640786817537804e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.487500000000000044e+00 4.032272616240630547e-10 1.986216358952515898e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.512500000000000178e+00 1.785867780452092932e-11 8.358791259385163042e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 1.477231063228365613e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_pt_omega.txt <==
1.250000000000000069e-02 0.000000000000000000e+00 4.585314828966087067e-10 5.896681499147331485e-09 2.196240707516297066e-09 1.373733480436017307e-10 6.525181340912774754e-10 3.734574206112223329e-11 8.939602640825033870e-10
3.750000000000000555e-02 0.000000000000000000e+00 2.830309699677486237e-09 2.512962728154463374e-08 3.322360258330241234e-09 4.598488308785195033e-10 2.102346577002115945e-10 1.490338390142701072e-10 5.542788527655141810e-09
6.250000000000000000e-02 0.000000000000000000e+00 3.267865516038973782e-09 6.923157271311326969e-08 3.331113335865859326e-09 8.549781638058408874e-10 4.250834801742614026e-10 6.476091939678509923e-10 3.836246384179836142e-09
8.750000000000000833e-02 0.000000000000000000e+00 3.267621553106416831e-09 5.531323722076852315e-06 8.556375044741398039e-09 1.578640450031103830e-09 5.765370524019862399e-10 8.412304125877935140e-11 7.318913938693332652e-09
1.125000000000000028e-01 0.000000000000000000e+00 6.089165154049323391e-09 5.718368659666350322e-07 6.961376300147641259e-09 2.895417379924184583e-09 4.389558351527445435e-10 5.543070427197836775e-10 1.084149908461295785e-08
1.375000000000000111e-01 0.000000000000000000e+00 6.491286882191385889e-09 1.137483786278670254e-07 7.002725280620918512e-09 1.958221917525308208e-09 1.119605712927475879e-09 3.925427729439614995e-10 1.204915573339147235e-08
1.625000000000000333e-01 0.000000000000000000e+00 6.518829439031390430e-09 1.758353155718459886e-06 1.084564316623491296e-08 2.287889045161020458e-09 1.251280645758979699e-09 4.869861289861978433e-10 1.164198977057298950e-08
1.875000000000000000e-01 0.000000000000000000e+00 6.181434650645294823e-09 1.604555776937441955e-07 8.794355685521196088e-09 2.026736904211965026e-09 1.589648302372217369e-09 2.040670035423367629e-10 1.407732155859474573e-08
2.125000000000000222e-01 0.000000000000000000e+00 7.308708303123835134e-09 2.605605885550545633e-07 9.510865531462822176e-09 4.356052461130184590e-09 1.125729520450868991e-09 1.970414851924837620e-09 1.191020052836035863e-08
2.374999999999999889e-01 0.000000000000000000e+00 8.840177628846503211e-08 8.645980583726263596e-08 1.214067839325229339e-08 4.019373036412719768e-09 2.296196024748333158e-09 1.036506458740816165e-09 1.572579564919235065e-08
2.625000000000000111e-01 0.000000000000000000e+00 8.742662030521670091e-07 5.138066686236433629e-06 1.012939196178485471e-08 3.060157530846075099e-08 1.185899688624344331e-09 4.416140264641736656e-10 1.902729858892991281e-08
2.875000000000000333e-01 0.000000000000000000e+00 8.949243184757871440e-09 1.622250511574477397e-07 1.159713250877967064e-08 4.467830768319911167e-09 1.576783453771733150e-09 3.163741139392287968e-10 1.898742083439772180e-08
3.125000000000000000e-01 0.000000000000000000e+00 8.812008121020595657e-09 1.523284438291351194e-07 1.447640169412230840e-08 6.376032019835033982e-09 2.276775003896605221e-09 6.419677882106893096e-10 1.995043003778632645e-08
3.375000000000000222e-01 0.000000000000000000e+00 4.219243723690260363e-08 1.282831566004039205e-07 1.223277218009023871e-08 4.277312280968768922e-09 1.662499301507570769e-09 1.280573886588650092e-09 1.625528156541771212e-08
3.625000000000000444e-01 0.000000000000000000e+00 2.880645929908077982e-08 9.117174182929908850e-07 1.224538157612239335e-08 3.255336778322933264e-09 2.235650201386062185e-09 1.468984151734853041e-09 1.302821404423255978e-08
3.875000000000000111e-01 0.000000000000000000e+00 7.767130168035538659e-09 8.783605959706221741e-08 9.635805234287771449e-09 4.771220565525656659e-09 1.012711296798262104e-09 5.388239319704906694e-10 1.892707032666936067e-08
4.125000000000000333e-01 0.000000000000000000e+00 8.301742307774648476e-09 1.922084081557465626e-07 1.100485841069000525e-08 4.077699706193422605e-09 2.651030334257484258e-09 5.804502747594167742e-10 1.870223010926366504e-08
4.375000000000000000e-01 0.000000000000000000e+00 4.816749034983496796e-09 7.016132584508268344e-08 6.611870732473609573e-09 3.170066541686004489e-09 2.033843576646290818e-09 1.340034232308107703e-09 1.296770057781220975e-08
4.625000000000000222e-01 0.000000000000000000e+00 1.125408908249708456e-08 8.487432504518021849e-08 1.019124743743789957e-08 3.596764730269744088e-09 8.690763833399089847e-10 1.253796794780515322e-09 7.191768530451415930e-08
4.875000000000000444e-01 0.000000000000000000e+00 6.479733048538773928e-09 5.068797721083474419e-06 8.998647007942545246e-09 3.479015561525918189e-09 1.134439001016955237e-09 1.559868420200664198e-09 1.693579299718510150e-08
5.124999999999999556e-01 0.000000000000000000e+00 5.003253011289664021e-06 5.515444021571914160e-08 7.086851181568138472e-09 1.928435875448279717e-09 1.783303460751699907e-09 3.945809709611066599e-10 1.112260884741990782e-08
5.375000000000000888e-01 0.000000000000000000e+00 6.636725039187220938e-09 6.017060424625368943e-08 9.980524046442924669e-09 1.600333853409245762e-09 1.776824770103376713e-09 1.158599868214475382e-09 1.557724457882876188e-08
5.625000000000000000e-01 0.000000000000000000e+00 2.535827266897953132e-09 5.981252404786425833e-08 5.221860070364223443e-09 1.918968586600161297e-09 1.948627056683347633e-09 8.859357811820060044e-10 9.867232143094562572e-09
5.875000000000001332e-01 0.000000000000000000e+00 2.657828620759062875e-09 5.523552168775247978e-08 5.433297809829376017e-09 3.370034874125856308e-09 6.538340094867369959e-10 7.309488274544291128e-10 1.064818942966343588e-08
6.125000000000000444e-01 0.000000000000000000e+00 3.259801871040606559e-09 4.528007911046866172e-08 4.357567495575548533e-09 1.815818223126471372e-09 6.231499581927015494e-10 1.385761370304278887e-09 1.114501156569795515e-08
6.374999999999999556e-01 0.000000000000000000e+00 2.272378047606072888e-09 2.599736987817687266e-08 4.695966620562909751e-09 2.515138867608438656e-09 1.113207438325359921e-09 1.176480366734904760e-09 9.490220125680662493e-09
6.625000000000000888e-01 0.000000000000000000e+00 3.103561819380717404e-09 4.254578210434907839e-08 4.450180499332824848e-09 1.755590003549568011e-09 1.056455465524580007e-09 3.690712017563676580e-10 6.271432212068893530e-09
6.875000000000000000e-01 0.000000000000000000e+00 1.249246241366013926e-09 2.619997590550437771e-08 2.319501628575106252e-09 1.821565723401818638e-09 1.651579282673953660e-09 2.946334007663754893e-10 7.696901403264988786e-09
7.125000000000001332e-01 0.000000000000000000e+00 9.606240579100851994e-10 1.755713247484305251e-08 4.074759283728920893e-09 1.967231178888780374e-09 1.391244747451294519e-09 7.124269319132246714e-10 8.116867684070782770e-09
7.375000000000000444e-01 0.000000000000000000e+00 2.642558080445926193e-09 1.373096554333420848e-08 1.776729976818241336e-09 1.470838607005913761e-09 3.236547369640195071e-10 6.034228071276692727e-10 2.897207343382661961e-09
7.624999999999999556e-01 0.000000000000000000e+00 1.713439816140691714e-09 1.290767641393672931e-08 3.902159134153963463e-09 1.357030984140298482e-10 8.114447139772201814e-10 1.028491678221690899e-10 9.362516590211093965e-09
7.875000000000000888e-01 0.000000000000000000e+00 2.404570797833210670e-09 2.869215623161269889e-08 9.325291081880727074e-10 9.004696078767758604e-10 1.223227016299250482e-09 6.699921958787966167e-10 3.509106932276456329e-09
8.125000000000000000e-01 0.000000000000000000e+00 3.807646914650688438e-10 1.027710418211143354e-08 1.799446554802712133e-09 8.108734556475350761e-10 1.620852867495064261e-10 2.471554063392359201e-10 6.926589095546143068e-09
8.375000000000001332e-01 0.000000000000000000e+00 6.652376707007500180e-10 7.962911534903939590e-09 1.311344681518942562e-09 5.828401876425756248e-10 3.450957826468342856e-10 8.093985595037915537e-11 2.739468607477557869e-09
8.625000000000000444e-01 0.000000000000000000e+00 2.503577560668623779e-10 5.039334062459323043e-09 1.517163036776840397e-10 8.350750861070585684e-11 5.325977152282196033e-10 6.424405921961209425e-10 3.312306219285007645e-09
8.874999999999999556e-01 0.000000000000000000e+00 4.921780610702772896e-11 4.531992124157067425e-09 1.698419566650937359e-09 1.854689418955583441e-10 1.251961707624924945e-10 8.319340338764764977e-12 2.645914329544631770e-09
9.125000000000000888e-01 0.000000000000000000e+00 3.886784401051838472e-10 5.021820171642210424e-09 5.243730513380280856e-10 7.307147711312548456e-11 2.316322638667075933e-10 6.569968537363709078e-11 3.800963956017898283e-09
9.375000000000000000e-01 0.000000000000000000e+00 4.549980537010452494e-11 6.718772603324824300e-09 3.253972170564822427e-11 6.661696588828309798e-11 1.474525675708023220e-10 7.006834849942654084e-11 3.077372333788816353e-09
9.625000000000001332e-01 0.000000000000000000e+00 5.525465772203010116e-11 5.656460698062254082e-08 6.184860562673106005e-10 1.471529131933252651e-10 6.443741436893500799e-10 4.533346288678883251e-11 8.170871684903481559e-10
9.875000000000000444e-01 0.000000000000000000e+00 4.606480916109895376e-10 4.779495345870297539e-09 2.189397085141247667e-11 5.400172042019684136e-11 7.276150188422472907e-11 1.732085579806632736e-11 4.732765510663557298e-10
1.012500000000000178e+00 0.000000000000000000e+00 2.165594547064943937e-11 3.319807200207946457e-09 4.871448720778305665e-11 2.032162465432105890e-11 5.189173387602118161e-10 0.000000000000000000e+00 1.096382846280482464e-09
1.037500000000000089e+00 0.000000000000000000e+00 7.915810299931897009e-11 2.413082451118427660e-09 1.684105632251539213e-10 5.074415724918305389e-10 0.000000000000000000e+00 5.231250637913673826e-12 6.510188621987640244e-10
1.062500000000000000e+00 0.000000000000000000e+00 5.583444321892894462e-11 1.617004703611220279e-09 1.356635363004425182e-10 3.243340357612059300e-12 9.956442693478833063e-12 5.384455485640496788e-10 2.259054018548661664e-09
1.087499999999999911e+00 0.000000000000000000e+00 4.585280149505834709e-10 9.524215591248239137e-10 7.750969035173127901e-12 4.610420023509253396e-12 4.943518648401565303e-13 8.204041374494772616e-12 5.498122023238526390e-10
1.112500000000000044e+00 0.000000000000000000e+00 2.384410091621802688e-11 1.437872795536766041e-09 5.728351722229412285e-11 2.629740118119311869e-12 8.097908699112132514e-12 3.710173863794731954e-11 2.842109386245680064e-11
1.137500000000000178e+00 0.000000000000000000e+00 3.945307890829272184e-12 2.167728634407211497e-09 3.183576083537870110e-12 1.243669471518781908e-12 1.043505800208580884e-10 2.835968798276083261e-11 1.575052422698747349e-09
1.162500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.614379364996622299e-10 9.534858240688817348e-11 0.000000000000000000e+00 4.538122075895436382e-11 5.036634102937928268e-10 4.512464629006941106e-11
1.187500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.261861252233415684e-10 5.403211590824838707e-10 0.000000000000000000e+00 2.084162600387134020e-12 1.012351114952470457e-11 6.385059189005919966e-10
1.212500000000000133e+00 0.000000000000000000e+00 5.301721558514600435e-12 9.331918196785453370e-11 0.000000000000000000e+00 4.100146682187808831e-14 0.000000000000000000e+00 2.988749141549322102e-13 5.333323842943857296e-12
1.237500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.731265048811342655e-11 0.000000000000000000e+00 4.837893160169555854e-13 0.000000000000000000e+00 1.145363753731125532e-10 3.399474932664601625e-11
1.262500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.566443683769996364e-10 6.417401479216897032e-12 0.000000000000000000e+00 0.000000000000000000e+00 4.710711227294385891e-12 9.031278611397863695e-12
1.287500000000000089e+00 0.000000000000000000e+00 4.948863618372599373e-14 3.543101401138900838e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.563090549675171456e-11
1.312500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.737566581398919534e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.760168566392552100e-11
1.337500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.285660332813643712e-12 0.000000000000000000e+00 6.781153580316123637e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.785390893624430348e-12
1.362500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.383350441834654858e-10 4.523325734953640281e-15 0.000000000000000000e+00 3.470179272589527636e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.387500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.500332662478532595e-13 0.000000000000000000e+00 0.000000000000000000e+00 2.239660537195874202e-11 0.000000000000000000e+00 4.826470641677315424e-10
1.412500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.921977232244179021e-13 0.000000000000000000e+00 0.000000000000000000e+00 3.194965178139927429e-13
1.437500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.871917775645432556e-13 1.000118033973869909e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.462500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.370683973956247303e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.297956812861290500e-10
1.487500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.325248511426313590e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.353691507809884438e-12
1.512500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.358791259385163042e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.477231063228365613e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_pt_rho.txt <==
1.250000000000000069e-02 0.000000000000000000e+00 1.574816817637019132e-07 5.207977339515210339e-06 0.000000000000000000e+00 3.633787996377482846e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.791706520526890183e-08 0.000000000000000000e+00 7.994965657035602597e-11 5.888652109106915446e-10 0.000000000000000000e+00 1.070553675491130964e-09 0.000000000000000000e+00 9.530085662820105436e-10 0.000000000000000000e+00 2.154278242511617863e-09 2.216760910519646260e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.334868862328723830e-08
3.750000000000000555e-02 0.000000000000000000e+00 4.173838918779433786e-07 1.556774726822532091e-05 0.000000000000000000e+00 1.014517441411741445e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.619647098582419043e-07 0.000000000000000000e+00 1.281182697358410033e-09 1.122828616230192511e-08 0.000000000000000000e+00 4.317405964767193325e-09 0.000000000000000000e+00 3.406446012014158496e-09 0.000000000000000000e+00 1.505356747608842974e-05 3.651524686601649042e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.755029481677309271e-08
6.250000000000000000e-02 0.000000000000000000e+00 6.842355488647104602e-07 1.112440183539989923e-05 0.000000000000000000e+00 1.503888036812509815e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.155824086191351122e-10 0.000000000000000000e+00 2.702375351869670332e-07 0.000000000000000000e+00 2.971354479183514194e-09 1.482074079664665745e-09 0.000000000000000000e+00 5.887048149238607216e-09 0.000000000000000000e+00 1.071547012516095120e-08 0.000000000000000000e+00 1.505107830844509323e-05 4.754405465514346578e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.810485729878385203e-08
8.750000000000000833e-02 0.000000000000000000e+00 1.122071158161711514e-06 1.119836877225687377e-05 0.000000000000000000e+00 2.275718007327606161e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.338601212998775263e-06 0.000000000000000000e+00 2.773772153161708353e-09 9.759001942916883960e-10 0.000000000000000000e+00 8.530128328353319969e-09 0.000000000000000000e+00 5.260739345849807777e-09 0.000000000000000000e+00 1.002749908662819139e-05 6.135107747364019850e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.114573390607338241e-06
1.125000000000000028e-01 0.000000000000000000e+00 1.255575661148619349e-06 2.145411253018266313e-05 0.000000000000000000e+00 5.515695332157030576e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.554291021856909198e-07 0.000000000000000000e+00 5.551364764765736429e-09 3.993862560302674411e-09 0.000000000000000000e+00 1.381972976579097191e-08 0.000000000000000000e+00 9.279139062817167292e-09 0.000000000000000000e+00 2.504668909640433169e-05 5.006978685896858979e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.144120565322630248e-07
1.375000000000000111e-01 0.000000000000000000e+00 2.432522411528535944e-06 3.795953651780763227e-05 0.000000000000000000e+00 5.289390354867844625e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.053052610056496212e-05 0.000000000000000000e+00 1.644790051091818106e-08 4.584380450974556469e-09 0.000000000000000000e+00 2.082176422592523705e-08 0.000000000000000000e+00 1.118051173492217003e-08 0.000000000000000000e+00 1.506007174970618231e-05 5.029767017148808229e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.774671184108640660e-07
1.625000000000000333e-01 0.000000000000000000e+00 1.181515915612683349e-06 1.679773292289664442e-05 0.000000000000000000e+00 1.067712595491401095e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.572720103404931510e-06 0.000000000000000000e+00 8.519468186090139498e-09 6.621797632977406851e-09 0.000000000000000000e+00 1.952112638102964546e-08 0.000000000000000000e+00 1.896823374057014341e-08 0.000000000000000000e+00 5.113650885707647199e-06 5.016130494848661795e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.188665732941194817e-06
1.875000000000000000e-01 0.000000000000000000e+00 1.481367437808437947e-06 1.696579065732348499e-05 0.000000000000000000e+00 1.048848719472140479e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.025584331417333275e-07 0.000000000000000000e+00 1.711271259166515955e-08 3.467320940273968036e-09 0.000000000000000000e+00 3.116574414492958761e-08 0.000000000000000000e+00 1.219329760902299958e-08 0.000000000000000000e+00 2.010748645666611621e-05 1.157566301652896024e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.305183786640689678e-06
2.125000000000000222e-01 0.000000000000000000e+00 1.285914378810657016e-06 1.710912933523507919e-05 0.000000000000000000e+00 4.017704960659328094e-07 0.000000000000000000e+00 5.024619125087646683e-11 0.000000000000000000e+00 0.000000000000000000e+00 5.665294911707277232e-06 0.000000000000000000e+00 1.357229590296899348e-08 4.108427132237705002e-09 0.000000000000000000e+00 1.781315712537307464e-08 0.000000000000000000e+00 1.560550438080931227e-08 0.000000000000000000e+00 2.020001594632169609e-05 5.029083368072221066e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.143536259442362293e-07
2.374999999999999889e-01 0.000000000000000000e+00 1.252871014056954701e-06 1.200648714661209302e-05 0.000000000000000000e+00 5.399157776027382087e-06 0.000000000000000000e+00 8.663632507826999021e-11 1.172074702600954681e-10 0.000000000000000000e+00 5.668455818109000912e-06 0.000000000000000000e+00 1.526171133434068791e-08 5.973545450244139992e-09 0.000000000000000000e+00 2.124877777774768267e-08 0.000000000000000000e+00 2.430023967528043980e-08 0.000000000000000000e+00 1.507863648769411369e-05 4.800976376089665641e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.291350534101024126e-06
2.625000000000000111e-01 0.000000000000000000e+00 1.461242455937123622e-06 3.647554006444254048e-05 0.000000000000000000e+00 1.096454887181137937e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.988485082327152665e-11 1.936129374790158982e-10 6.314884215469502853e-07 0.000000000000000000e+00 6.346440059375810869e-09 3.966442635242165042e-09 0.000000000000000000e+00 3.355083429919627054e-08 0.000000000000000000e+00 1.759485592842966341e-08 0.000000000000000000e+00 1.533466869283968265e-05 1.682575086673406107e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.187856463152212729e-06
2.875000000000000333e-01 0.000000000000000000e+00 1.132469033061962963e-06 1.160174674925076949e-05 1.591002228749351711e-09 5.463558255631441421e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.062178444953789336e-05 0.000000000000000000e+00 8.763050417794729516e-09 3.698138655842185789e-09 0.000000000000000000e+00 2.357647218920955840e-08 0.000000000000000000e+00 2.331261545708310693e-08 6.502344605111802761e-11 5.161416707506159761e-06 5.023065687633085942e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.340195000844465245e-07
3.125000000000000000e-01 0.000000000000000000e+00 1.073231095734914780e-06 7.124300318057586605e-06 0.000000000000000000e+00 5.540756083731579389e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.316236504219565213e-10 5.253418391630641309e-07 0.000000000000000000e+00 1.195647234294924697e-08 6.158272753822813259e-09 0.000000000000000000e+00 3.013590304112817925e-08 0.000000000000000000e+00 3.203106118747792523e-08 0.000000000000000000e+00 5.034213813598920943e-06 1.463968237592117478e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.023223632011098131e-05
3.375000000000000222e-01 0.000000000000000000e+00 9.721908228533282445e-07 6.371428752262104820e-06 0.000000000000000000e+00 3.883475559358685235e-07 1.689555623795334074e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.911857392961051326e-07 0.000000000000000000e+00 6.700458317834879357e-09 3.785708830878752955e-09 0.000000000000000000e+00 6.966874168234474178e-08 0.000000000000000000e+00 2.450990857602444102e-08 6.935291258768416549e-11 5.111712120130972931e-06 8.933185936149987463e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.933265225076729634e-07
3.625000000000000444e-01 0.000000000000000000e+00 7.047682352102519809e-07 2.614880722265074703e-05 0.000000000000000000e+00 4.090370881951530957e-07 0.000000000000000000e+00 1.821833351815846306e-11 0.000000000000000000e+00 0.000000000000000000e+00 5.600732580564912988e-06 0.000000000000000000e+00 6.905835751618474509e-09 4.345180913594049099e-09 0.000000000000000000e+00 2.768622835838925557e-08 0.000000000000000000e+00 2.476623879135164628e-08 0.000000000000000000e+00 5.035545608231521804e-06 1.614812973697558886e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.836445596852436616e-07
3.875000000000000111e-01 0.000000000000000000e+00 6.515315093024577632e-07 2.084827887990359704e-05 0.000000000000000000e+00 4.635749714460815845e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.739705590832237048e-07 0.000000000000000000e+00 2.053984617662545041e-09 2.861471455220441165e-09 0.000000000000000000e+00 2.285771206256772261e-08 0.000000000000000000e+00 2.272530021699471660e-08 4.781671015105617899e-10 3.319571736519013631e-08 1.334318506787283792e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.617265799399856346e-07
4.125000000000000333e-01 0.000000000000000000e+00 5.757677055237054494e-07 1.099533569763384724e-05 0.000000000000000000e+00 3.884423423552073708e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.396127928035038763e-06 0.000000000000000000e+00 5.533448059079463987e-09 6.123947908740645360e-09 0.000000000000000000e+00 2.148570049076641123e-08 0.000000000000000000e+00 2.216424805884911497e-08 0.000000000000000000e+00 5.018906439919792747e-06 1.429057056473339197e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.648998301459034299e-07
4.375000000000000000e-01 0.000000000000000000e+00 4.609987296278016106e-07 7.150746251190910377e-07 0.000000000000000000e+00 1.532305317862871875e-05 0.000000000000000000e+00 1.066227625981528680e-10 0.000000000000000000e+00 0.000000000000000000e+00 6.584224083415314026e-07 0.000000000000000000e+00 1.526177300764571813e-08 4.936359871834178443e-09 0.000000000000000000e+00 2.221346769065788865e-08 0.000000000000000000e+00 2.142027470397032048e-08 2.210063694641847944e-10 1.653656041407510672e-08 7.438001045802196202e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.161182180509374380e-07
4.625000000000000222e-01 0.000000000000000000e+00 4.233680972636511718e-07 5.478812248997927127e-06 0.000000000000000000e+00 5.506886371524218061e-06 7.604333741333921543e-11 3.214740879039047322e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.365138114686460566e-06 0.000000000000000000e+00 3.292819040429903624e-09 4.673455725772029164e-09 0.000000000000000000e+00 2.154850632930417324e-08 0.000000000000000000e+00 1.735845647758146707e-08 3.905017493316386703e-10 2.796322457175375320e-08 1.339307913975403881e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.013711719225115247e-05
4.875000000000000444e-01 0.000000000000000000e+00 3.070113762204101584e-07 1.065565372710916207e-05 0.000000000000000000e+00 5.226928035238943798e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.042068915510883599e-07 0.000000000000000000e+00 7.600045035517848091e-09 3.518718150743343639e-09 0.000000000000000000e+00 2.001255008377304485e-08 0.000000000000000000e+00 2.559497212593199766e-08 0.000000000000000000e+00 1.652499588195605856e-08 1.185533775560875133e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.191933694942523696e-07
5.124999999999999556e-01 0.000000000000000000e+00 3.853392551560158776e-07 3.242933155170502543e-07 0.000000000000000000e+00 4.057938935178493381e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.834348435453834807e-07 0.000000000000000000e+00 3.671412406696202608e-09 1.323655604994913131e-08 0.000000000000000000e+00 1.192562485965644930e-08 0.000000000000000000e+00 2.032170697152191603e-08 0.000000000000000000e+00 2.519062520375622387e-08 9.561356864750285494e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.036151934365649404e-07
5.375000000000000888e-01 0.000000000000000000e+00 2.760708577718322455e-07 5.258956497093262584e-06 0.000000000000000000e+00 1.268596326334649460e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.395191195769578127e-07 0.000000000000000000e+00 1.084675445092167459e-09 1.770976438283501879e-09 0.000000000000000000e+00 1.088694506107913470e-08 0.000000000000000000e+00 1.632130966677141909e-08 5.532229372929826289e-10 1.011999114005390119e-08 7.533746793705592473e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.094975354488846948e-06
5.625000000000000000e-01 0.000000000000000000e+00 2.599634690094742129e-07 5.196321030668051461e-06 0.000000000000000000e+00 1.279336928917690523e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.131188101972895978e-07 0.000000000000000000e+00 1.655237405835283554e-09 1.892285372262244821e-09 0.000000000000000000e+00 1.766556638063683833e-08 0.000000000000000000e+00 1.520269362708886025e-08 0.000000000000000000e+00 1.408305005363911793e-08 9.315665331789164398e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.698715836437816922e-08
5.875000000000001332e-01 0.000000000000000000e+00 2.564119750331091633e-07 1.647120537461484180e-07 0.000000000000000000e+00 6.661288190583171602e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.417733163214823453e-07 0.000000000000000000e+00 1.678658141993381259e-09 1.507211462527028809e-09 0.000000000000000000e+00 1.185942783148180878e-08 0.000000000000000000e+00 1.455915752240474651e-08 0.000000000000000000e+00 5.008994402008799450e-06 1.094952503011112915e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.933978898789617378e-08
6.125000000000000444e-01 0.000000000000000000e+00 1.448546508691983801e-07 1.014239965185949045e-05 0.000000000000000000e+00 2.525905084670813936e-07 8.305041268971964029e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.206900508622884872e-07 0.000000000000000000e+00 5.910816772036180299e-09 2.888818738078249881e-09 0.000000000000000000e+00 8.069485840737695898e-09 0.000000000000000000e+00 1.374182362811055679e-08 0.000000000000000000e+00 8.813974567561770377e-09 8.934056346547071571e-09 0.000000000000000000e+00 0.000000000000000000e+00 7.521355597716758348e-08
6.374999999999999556e-01 0.000000000000000000e+00 1.257565534954925148e-07 1.743773321332065059e-07 0.000000000000000000e+00 9.601310892774202724e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.880716484233216097e-08 0.000000000000000000e+00 2.329584749403933649e-09 2.793292451817283477e-09 0.000000000000000000e+00 7.821400496768425018e-09 0.000000000000000000e+00 1.420732040225422829e-08 0.000000000000000000e+00 1.240148957956844885e-08 7.333076714829647551e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.673907312775736991e-08
6.625000000000000888e-01 0.000000000000000000e+00 1.026971485398891430e-07 2.003414522636940146e-07 0.000000000000000000e+00 5.895215452954588102e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.151689276498792430e-07 0.000000000000000000e+00 6.743493062340234603e-10 1.457401249770229428e-09 0.000000000000000000e+00 9.411947512100429769e-09 0.000000000000000000e+00 2.075997504228703521e-08 0.000000000000000000e+00 7.444618056349816074e-09 6.225223806394368875e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.565594771705947537e-08
6.875000000000000000e-01 0.000000000000000000e+00 8.422675811256615173e-08 5.056539684029437101e-06 0.000000000000000000e+00 5.352722189245428282e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.113266486912411613e-06 0.000000000000000000e+00 6.781654806426808437e-10 5.949369907784662889e-11 0.000000000000000000e+00 4.511326925823523879e-09 0.000000000000000000e+00 1.830656023692111252e-08 3.985478204597686895e-10 4.542699571451168843e-09 3.917296876634714387e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.048772238836816178e-06
7.125000000000001332e-01 0.000000000000000000e+00 9.173476387027242884e-08 6.264777095297075481e-08 0.000000000000000000e+00 5.047864717339868797e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.936464751814425053e-08 0.000000000000000000e+00 1.295705123443037392e-09 3.063870666582495622e-10 0.000000000000000000e+00 5.654721656538649122e-09 0.000000000000000000e+00 9.249265477931710542e-09 0.000000000000000000e+00 4.988089777553861224e-09 4.656259179128516291e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.464472597965333774e-08
7.375000000000000444e-01 0.000000000000000000e+00 6.516002844713139962e-08 5.065198476397197669e-06 0.000000000000000000e+00 4.516670103417202625e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.200027246508214016e-08 0.000000000000000000e+00 2.807465260064010574e-11 5.842355330384067358e-10 0.000000000000000000e+00 3.503824111507190813e-09 0.000000000000000000e+00 1.370745268311446632e-08 0.000000000000000000e+00 3.785905117469072155e-09 4.956419571054337727e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.255416825971100418e-08
7.624999999999999556e-01 0.000000000000000000e+00 4.365178202325658928e-08 3.035895352302188316e-08 0.000000000000000000e+00 2.426888594491861925e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.644208025897779778e-08 0.000000000000000000e+00 3.352446358192378603e-10 6.369266528511281609e-10 0.000000000000000000e+00 3.929669323340886135e-09 0.000000000000000000e+00 9.382975478398591076e-09 0.000000000000000000e+00 3.254291633796708100e-09 2.947964734408591011e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.674760442778966756e-08
7.875000000000000888e-01 0.000000000000000000e+00 4.340493190677493383e-08 1.110507325186545792e-08 0.000000000000000000e+00 1.922178421554681895e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.839456355468195116e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.690904497208368696e-10 0.000000000000000000e+00 3.233463167992370590e-09 0.000000000000000000e+00 5.029383655765762973e-09 0.000000000000000000e+00 1.679834044834623751e-09 3.169330925608924189e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.764175216443502286e-08
8.125000000000000000e-01 0.000000000000000000e+00 3.827954314767413201e-08 1.356081206685906943e-08 0.000000000000000000e+00 1.126325261550621605e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.542977887392926298e-08 0.000000000000000000e+00 8.537852536329720971e-11 1.520397839991447765e-10 0.000000000000000000e+00 2.161677617715948020e-09 0.000000000000000000e+00 6.601972068198444487e-09 0.000000000000000000e+00 2.119163049578726934e-09 2.068875133147063661e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.021243430132983839e-06
8.375000000000001332e-01 0.000000000000000000e+00 4.446539360692067726e-08 3.001284809867873948e-08 0.000000000000000000e+00 2.311169534808680082e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.428196039577388058e-08 0.000000000000000000e+00 2.154425982911444615e-10 1.811160978544986202e-10 0.000000000000000000e+00 7.377551889278775815e-10 0.000000000000000000e+00 6.929070556729605328e-09 0.000000000000000000e+00 3.328711432848432149e-09 3.487043586103213400e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.340904598103270833e-08
8.625000000000000444e-01 0.000000000000000000e+00 3.754126346703491508e-08 3.308232065308046875e-08 0.000000000000000000e+00 1.193424457299001826e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.218433152543929941e-08 0.000000000000000000e+00 2.725658609360423730e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.197191336772781386e-10 0.000000000000000000e+00 2.990468335055173402e-09 0.000000000000000000e+00 1.084195321858084308e-09 4.860129857149428948e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.420423451975264254e-08
8.874999999999999556e-01 0.000000000000000000e+00 2.601685616875512621e-08 1.084038104846833745e-08 0.000000000000000000e+00 6.545263274589517420e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.231271858221513929e-11 0.000000000000000000e+00 1.256816159471588158e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.627710844954220664e-11 0.000000000000000000e+00 1.425251264399119837e-09 0.000000000000000000e+00 2.423643396326854410e-09 0.000000000000000000e+00 9.033116495472722271e-10 1.063855554764196693e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.213068906487943976e-08
9.125000000000000888e-01 0.000000000000000000e+00 1.369063490681027830e-08 5.104638623281758346e-09 0.000000000000000000e+00 5.402839861348713568e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.625773238959346344e-09 0.000000000000000000e+00 3.655311426548862097e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.129514575951283731e-09 0.000000000000000000e+00 7.233778234149610675e-09 0.000000000000000000e+00 9.316907887852556149e-10 6.331014081241025294e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.357741165673950477e-08
9.375000000000000000e-01 0.000000000000000000e+00 1.662370856417394104e-08 2.120447415115901049e-09 0.000000000000000000e+00 4.879578638836508800e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.741348532717123639e-09 0.000000000000000000e+00 7.190808019344612886e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.417851228404326722e-09 0.000000000000000000e+00 2.008294903784449127e-09 0.000000000000000000e+00 7.937537541741675385e-10 4.565885546045169323e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.593686245533117272e-09
9.625000000000001332e-01 0.000000000000000000e+00 1.075679318707765400e-08 2.797513444491102494e-09 0.000000000000000000e+00 1.465904523531459801e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.469913046362299429e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.208786241023178083e-11 0.000000000000000000e+00 3.464129720783090338e-09 0.000000000000000000e+00 5.134388290924255967e-10 3.513170908240641533e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.511782971065296631e-09
9.875000000000000444e-01 0.000000000000000000e+00 9.523824477055919030e-09 3.733265105387030864e-10 0.000000000000000000e+00 2.896806511520449382e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.603998201816565086e-09 0.000000000000000000e+00 3.248116363586290030e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.807408269009921794e-10 0.000000000000000000e+00 6.070678168055032943e-10 0.000000000000000000e+00 1.332249620644467363e-09 4.354680792964935128e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.212404838425954666e-09
1.012500000000000178e+00 0.000000000000000000e+00 5.300908092474186982e-09 1.937445997223887701e-09 0.000000000000000000e+00 1.635074833612147218e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.397311523144205321e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.240224502860941350e-10 0.000000000000000000e+00 3.616592299564543203e-10 0.000000000000000000e+00 1.248459805473014867e-08 0.000000000000000000e+00 1.090013001545500501e-09 4.003622047543925510e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.860793597129205632e-09
1.037500000000000089e+00 0.000000000000000000e+00 3.586477142541963539e-09 4.423064403755970304e-10 0.000000000000000000e+00 1.458905266691978898e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.184153245661303346e-09 0.000000000000000000e+00 1.717366642980752120e-10 1.762975814941996199e-10 0.000000000000000000e+00 5.684368858003306744e-10 0.000000000000000000e+00 1.295144134338760557e-09 0.000000000000000000e+00 4.414940608221124606e-10 5.161800742393401079e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.437599216102130462e-09
1.062500000000000000e+00 0.000000000000000000e+00 3.461289434291689184e-09 4.874496313781503291e-10 0.000000000000000000e+00 3.499356901580582965e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.618357504893858495e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.257739015390881198e-09 0.000000000000000000e+00 8.059785745440334407e-10 0.000000000000000000e+00 5.465532076821552093e-10 0.000000000000000000e+00 5.506269146683045928e-11 1.698421967175089287e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.237921176513321703e-09
1.087499999999999911e+00 0.000000000000000000e+00 1.906726574586184116e-09 9.177760176693270778e-10 0.000000000000000000e+00 1.668568166420026244e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.417469539028286043e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.062920670047526213e-10 0.000000000000000000e+00 8.468037718926419269e-10 0.000000000000000000e+00 3.876610851757619296e-10 5.901472623201999948e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.707194651527940431e-10
1.112500000000000044e+00 0.000000000000000000e+00 2.128520502058481307e-09 6.879943945888956505e-12 0.000000000000000000e+00 3.143869036878514105e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.462366093496100264e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.088391091907611925e-10 0.000000000000000000e+00 4.765332462267732526e-10 0.000000000000000000e+00 7.591657760158839019e-11 4.695813364651634061e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.005557956380878564e-09
1.137500000000000178e+00 0.000000000000000000e+00 1.793651028955318389e-09 1.334959738613061810e-10 0.000000000000000000e+00 5.028573602691729307e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.022805068192461125e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.015812823363147771e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.158385881997107356e-10 0.000000000000000000e+00 3.746252857241015152e-10 3.859803233337423100e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.800396364107592688e-09
1.162500000000000089e+00 0.000000000000000000e+00 4.384472800560414783e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.606950222104701231e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.148541981132976275e-10 0.000000000000000000e+00 1.255561171818176411e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.501082989366386095e-09
1.187500000000000000e+00 0.000000000000000000e+00 9.812692742110809992e-09 7.682061939682944411e-11 0.000000000000000000e+00 4.678125416260864378e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.447901009687645378e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.645503585185728062e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.051152931087694408e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.003702009311083121e-09
1.212500000000000133e+00 0.000000000000000000e+00 5.053626104328458766e-10 5.767772170846197497e-11 0.000000000000000000e+00 1.097219512917578466e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.466988823207438201e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.210381836755578320e-10 0.000000000000000000e+00 1.713237084878742313e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.465778847268846237e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.716153899749344955e-09
1.237500000000000044e+00 0.000000000000000000e+00 4.297871841064204041e-10 9.213354235060219452e-11 0.000000000000000000e+00 4.529780319481967775e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.312502691322156999e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.776378984101578063e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.519735843040788769e-09
1.262500000000000178e+00 0.000000000000000000e+00 6.179000277541806855e-10 0.000000000000000000e+00 0.000000000000000000e+00 8.487949011514969165e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.870952638919955704e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.068661035529898609e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.419530901183141820e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.337629000799395134e-10
1.287500000000000089e+00 0.000000000000000000e+00 2.791865532943765855e-10 0.000000000000000000e+00 0.000000000000000000e+00 4.581214090123357149e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.211230103174811014e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.477075350793757653e-11 0.000000000000000000e+00 1.382175578684114565e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.523123840134044487e-09
1.312500000000000000e+00 0.000000000000000000e+00 9.753094338432126062e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.433823959161467242e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.552832793292619046e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.269592466333290964e-11
1.337500000000000133e+00 0.000000000000000000e+00 2.169526894618443065e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.491564553139924795e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.065371320330626906e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.270877835539261223e-10
1.362500000000000044e+00 0.000000000000000000e+00 1.597468436823685948e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.243550713301110508e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.807220976848885797e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.320438622431809549e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.533644650250383026e-10
1.387500000000000178e+00 0.000000000000000000e+00 1.634140794185762313e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.647309123490909849e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.978114968816595172e-10
1.412500000000000089e+00 0.000000000000000000e+00 1.732471427458541332e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.996597369855436649e-12
1.437500000000000000e+00 0.000000000000000000e+00 9.380424916431105884e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000533641175442452e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.462500000000000133e+00 0.000000000000000000e+00 2.155262469963174205e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.642384225616910807e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.487500000000000044e+00 0.000000000000000000e+00 4.032272616240630547e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.512500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.201190947347941924e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.785867780452092932e-11
1.537500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.562500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.107567437782547783e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.587500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.612500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.637500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.163308858363356877e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.111140595277414908e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.662500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.687500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.712500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.737500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.762500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.787500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.812500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.837500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.862500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.887500000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.912500000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.937500000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962500000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987500000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_y.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.815782124935677229e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.433898824441407331e-10 0.000000000000000000e+00 6.096210403534502418e-08 4.538139725575636933e-08 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.205253507943757221e-06 0.000000000000000000e+00 2.295181922018841157e-14 1.468178489912178529e-09 1.082521280341858755e-13 1.047009527767742016e-07 8.189942420789437742e-08 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.011296180562053701e-05 0.000000000000000000e+00 8.368082740264219087e-12 1.008418791268212744e-09 6.094087314968889771e-12 2.051952260627787250e-07 1.530615770455333134e-07 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.820623623517936908e-05 3.367219428449548749e-07 2.770646378087222264e-13 1.527106569071549459e-09 5.150163021878736819e-13 3.680893604598722034e-07 2.848609840089722432e-07 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.029761820447857931e-05 0.000000000000000000e+00 2.253506883456191693e-13 4.084997269407492487e-09 5.706195069437543641e-12 6.587611457688550108e-07 5.316539053733143166e-07 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.588372117174034548e-05 0.000000000000000000e+00 8.996663014215546417e-13 6.473096843188706709e-09 1.639540244708192328e-11 1.206207900991602259e-06 9.261924046035578753e-07 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.256363601444634201e-04 1.039308325860784917e-06 5.556757743889907375e-12 1.165619785593629276e-08 3.395186515459340708e-11 2.132454526920485018e-06 1.635278622788957186e-06 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.210724116622178235e-04 5.258272229680271291e-07 2.314736621432883331e-11 1.740242836412462444e-08 1.178935891819221844e-10 3.766141529120371019e-06 2.932534520688558748e-06 0.000000000000000000e+00
-1.875000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.932842995807193194e-04 8.692262737025978306e-07 3.697441745580049260e-11 7.227298780491207058e-08 7.078444891458952037e-11 6.583622827224334835e-06 5.034528769639563555e-06 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.314868760256378229e-04 5.641403293847562216e-06 4.928992055906885884e-11 8.974020806614540671e-08 1.024963496532353871e-10 1.138586752756703621e-05 8.856619716620743848e-06 0.000000000000000000e+00
-1.375000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.223526037810539159e-03 8.126426889510660336e-06 7.072459773970073106e-11 1.473251113809449249e-07 2.319246807879362167e-10 1.968853603924820820e-05 1.500395412946285500e-05 0.000000000000000000e+00
-1.125000000000000000e+00 1.001238041074608603e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.062433846191635660e-03 8.418277556702205396e-06 3.672676427708737618e-09 2.016615844928368254e-07 4.404633647602035916e-10 3.279180288328584100e-05 2.528636046369437315e-05 0.000000000000000000e+00
-8.750000000000000000e-01 2.007034301108168213e-05 1.297320794546648271e-06 0.000000000000000000e+00 3.458483338699357233e-03 2.397574723103355920e-05 2.049405558529921721e-10 7.264172218202329770e-07 1.728514096506409429e-09 5.372284516634951519e-05 4.154185980533088335e-05 0.000000000000000000e+00
-6.250000000000000000e-01 1.531355591164769228e-05 9.193023574231168724e-11 0.000000000000000000e+00 5.330816424666861078e-03 2.716611704764945948e-05 3.332061270417494848e-10 7.621884721831006642e-07 2.565158193067506433e-08 8.512452138531384981e-05 6.618456353979482762e-05 0.000000000000000000e+00
-3.750000000000000000e-01 2.624823871356356811e-05 5.013580678186028926e-06 0.000000000000000000e+00 8.081038353784044184e-03 4.729989428253835750e-05 8.226703597322169490e-09 1.133941628972676181e-06 1.247907746487432652e-08 1.290335423973396577e-04 1.003497058418138956e-04 0.000000000000000000e+00
-1.250000000000000000e-01 2.893823416482626881e-05 3.884017041220347873e-07 4.811899126220568717e-09 1.119258677169938064e-02 5.980467456038407123e-05 3.541770381677563124e-09 1.532122323075972390e-06 3.309881342801070875e-09 1.841096921670067163e-04 1.432584085167950476e-04 0.000000000000000000e+00
1.250000000000000000e-01 8.668629571356413965e-05 1.971783295241582247e-06 1.671834542808451107e-08 1.437806682062091161e-02 7.028026897923628886e-05 3.616974908608036021e-08 2.526399503194931571e-06 4.936658218329247904e-09 2.440631831144028294e-04 1.900372204229444065e-04 0.000000000000000000e+00
3.750000000000000000e-01 6.224446835628469972e-05 5.063026694291181882e-07 4.807990141353476865e-08 1.722976632675431510e-02 1.099468748960089461e-04 7.894903012716476921e-09 3.232876013268182613e-06 8.602237486847118014e-09 2.962296876956543412e-04 2.310658192659929074e-04 0.000000000000000000e+00
6.250000000000000000e-01 1.263566843572478944e-04 5.730527194781725637e-06 8.544409080400918213e-08 1.892997677791002573e-02 1.049672093319836994e-04 2.225621707403882956e-08 3.555461076065827941e-06 3.025746013814941134e-08 3.259378981217867866e-04 2.546355693467489633e-04 0.000000000000000000e+00
8.750000000000000000e-01 1.051196413841279587e-04 1.797484946475879171e-06 8.112837044103096009e-08 1.905761993596353024e-02 1.293472042765380747e-04 4.558640493179966864e-08 3.456231857800314302e-06 9.534906604621736698e-09 3.239085608639646224e-04 2.531693044301403048e-04 0.000000000000000000e+00
1.125000000000000000e+00 8.254641348997655761e-05 5.645403484114802313e-06 3.860974479105687164e-08 1.746839218170517447e-02 1.140214224944311215e-04 1.579788745462330263e-08 3.074417841510484285e-06 3.929465894732846317e-08 2.907917705402538779e-04 2.271563081248573126e-04 0.000000000000000000e+00
1.375000000000000000e+00 9.175865588495592327e-05 2.366931402453553145e-07 7.968737218036855924e-09 1.466450967914231969e-02 8.889305132645864468e-05 2.003947471868579539e-07 2.549316783423511276e-06 6.797414511358422504e-09 2.365975618387843298e-04 1.842819798950846226e-04 0.000000000000000000e+00
1.625000000000000000e+00 4.277105415477029584e-05 5.513908590082372981e-07 3.729015551098189631e-09 1.145648174810664360e-02 6.479971372805667798e-05 1.612162439469756688e-08 2.193398877392953503e-06 3.280386464642109504e-09 1.762433237324225962e-04 1.376171648900827963e-04 0.000000000000000000e+00
1.875000000000000000e+00 5.099866483130311681e-05 4.876616169589332783e-08 0.000000000000000000e+00 8.463662606498922533e-03 5.135970115717723445e-05 1.006109892307401168e-09 1.238616838513922816e-06 4.502140198177120151e-09 1.223891055201660472e-04 9.554849590618008030e-05 0.000000000000000000e+00
2.125000000000000000e+00 2.015066916287235562e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.625053118084647613e-03 3.199706710882195012e-05 1.269306602098933194e-08 7.871562072481626749e-07 1.830610386579235759e-09 8.014296037649492916e-05 6.250990136102860207e-05 0.000000000000000000e+00
2.375000000000000000e+00 5.213734006214587811e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.582612902822504899e-03 1.775439398160748682e-05 2.272076230162437421e-09 3.816367542289876272e-07 1.073238931894396525e-09 5.017678076826940912e-05 3.917087675393053040e-05 0.000000000000000000e+00
2.625000000000000000e+00 1.000000000000000082e-05 1.480373152749257109e-11 0.000000000000000000e+00 2.245068362122968134e-03 1.283055105886828812e-05 1.013546850011294643e-10 2.648535405786976967e-07 2.383233358579946705e-10 3.045575281233679998e-05 2.360574388363135807e-05 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 1.315362686262120089e-03 6.612122443371413749e-06 6.519169875876659248e-11 1.345527714005927349e-07 2.059257798494972795e-10 1.813466922704939691e-05 1.397146895199871252e-05 0.000000000000000000e+00
3.125000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.895679386114960599e-04 6.127549240005331321e-06 3.232525309122620145e-11 1.163661663757396641e-07 8.658110617501562862e-11 1.046232989702947432e-05 8.182234283275604343e-06 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.515042999290970536e-04 2.130986636880252546e-06 2.411262845856232901e-11 4.295864276498755533e-08 5.752582150418155531e-11 6.024625829690899662e-06 4.711255881648963235e-06 0.000000000000000000e+00
3.625000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.470640655466775876e-04 1.652178369442446841e-06 1.248197931756862039e-11 4.024256231659796418e-08 6.432118829464309588e-11 3.485752659151605397e-06 2.681017576880860535e-06 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.361871311295591313e-04 7.072055065139848280e-08 1.628712760788851022e-11 8.613106377480932546e-09 5.838828637099148288e-12 1.993995440205782277e-06 1.534729321268294779e-06 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_y_0_150.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.815782124935677229e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.433898824441407331e-10 0.000000000000000000e+00 6.096210403534502418e-08 4.538139725575636933e-08 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.205253507943757221e-06 0.000000000000000000e+00 2.295181922018841157e-14 1.468178489912178529e-09 1.082521280341858755e-13 1.047009527767742016e-07 8.189942420789437742e-08 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.011296180562053701e-05 0.000000000000000000e+00 8.368082740264219087e-12 1.008418791268212744e-09 6.094087314968889771e-12 2.051952260627787250e-07 1.530615770455333134e-07 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.820623623517936908e-05 3.367219428449548749e-07 2.770646378087222264e-13 1.527106569071549459e-09 5.150163021878736819e-13 3.680893604598722034e-07 2.848609840089722432e-07 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.029761820447857931e-05 0.000000000000000000e+00 2.253506883456191693e-13 4.084997269407492487e-09 5.706195069437543641e-12 6.587611457688550108e-07 5.316539053733143166e-07 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.588372117174034548e-05 0.000000000000000000e+00 8.996663014215546417e-13 6.473096843188706709e-09 1.639540244708192328e-11 1.206207900991602259e-06 9.261924046035578753e-07 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.256363601444634201e-04 1.039308325860784917e-06 5.556757743889907375e-12 1.165619785593629276e-08 3.395186515459340708e-11 2.132454526920485018e-06 1.635278622788957186e-06 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.210724116622178235e-04 5.258272229680271291e-07 2.314736621432883331e-11 1.740242836412462444e-08 1.178935891819221844e-10 3.766140030440080603e-06 2.932534520688558748e-06 0.000000000000000000e+00
-1.875000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.932842995807193194e-04 8.692262737025978306e-07 3.696902806530423935e-11 7.226522709458901143e-08 7.077303320519996553e-11 6.583507105563066411e-06 5.034431602511000258e-06 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.314868760256378229e-04 5.641403293847562216e-06 4.925884607295313514e-11 8.959723447214113451e-08 1.020527073119920587e-10 1.138349123438388011e-05 8.854671503477680602e-06 0.000000000000000000e+00
-1.375000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.223526037810539159e-03 8.081944443319565239e-06 6.977498669088623534e-11 1.459487898125029157e-07 2.289459012816563951e-10 1.966402191392493910e-05 1.498567764198480883e-05 0.000000000000000000e+00
-1.125000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.062433846191635660e-03 8.315717157474318270e-06 3.667914024652692962e-09 1.957258351562053151e-07 4.304549877421445460e-10 3.262524234840200065e-05 2.516266611407823385e-05 0.000000000000000000e+00
-8.750000000000000000e-01 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.458483338699357233e-03 2.345080627605848541e-05 1.899480806258186440e-10 6.865110417235076332e-07 1.493720153543779608e-09 5.299940300231427800e-05 4.099467707459901103e-05 0.000000000000000000e+00
-6.250000000000000000e-01 1.500000000000000038e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.330816424666861078e-03 2.578253557429027113e-05 2.955787682101800165e-10 6.859677359147216101e-07 2.556645195968852472e-08 8.292931273578096180e-05 6.450445059064734512e-05 0.000000000000000000e+00
-3.750000000000000000e-01 2.500000000000000120e-05 5.000000000000000409e-06 0.000000000000000000e+00 8.081038353784044184e-03 4.419502288203627858e-05 3.466938330485344738e-09 9.651440568062167799e-07 1.220537481867801398e-08 1.239840518591018355e-04 9.645357737627192147e-05 0.000000000000000000e+00
-1.250000000000000000e-01 2.500000000000000120e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.119258677169938064e-02 5.325043449193133218e-05 5.534012707322427603e-10 1.211663963015967856e-06 2.729459368278415552e-09 1.747064909186235191e-04 1.359488641599181232e-04 0.000000000000000000e+00
1.250000000000000000e-01 7.500000000000003409e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.437806682062091161e-02 5.988536474882591020e-05 2.940252462110527772e-08 1.952362465666332697e-06 4.000471692907514439e-09 2.293884353932538328e-04 1.785964516894833108e-04 0.000000000000000000e+00
3.750000000000000000e-01 5.000000000000000917e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.722976632675431510e-02 9.508999037628026367e-05 1.108005559496241686e-09 2.457295293517583651e-06 6.725361316325013259e-09 2.766628501410124934e-04 2.157788126111166271e-04 0.000000000000000000e+00
6.250000000000000000e-01 9.000000000000004633e-05 5.000000000000000409e-06 0.000000000000000000e+00 1.892997677791002573e-02 8.821214405710665874e-05 1.591977320976379191e-08 2.524305582359137567e-06 2.854335838164549879e-08 3.034629661633594434e-04 2.370512125878315116e-04 0.000000000000000000e+00
8.750000000000000000e-01 7.500000000000003409e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.905761993596353024e-02 1.114774306680805198e-04 3.351975080832739103e-08 2.450500835081597057e-06 7.408905141559231392e-09 3.016238311916251804e-04 2.357121458063873452e-04 0.000000000000000000e+00
1.125000000000000000e+00 6.500000000000002141e-05 5.000000000000000409e-06 0.000000000000000000e+00 1.746839218170517447e-02 9.886226157752759931e-05 1.104732186852709420e-08 2.259042613727508327e-06 3.689756434579037846e-08 2.716973912585929590e-04 2.122225903360595248e-04 0.000000000000000000e+00
1.375000000000000000e+00 7.000000000000002097e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.466450967914231969e-02 7.729040805379202303e-05 1.988297460563783999e-07 1.952730242090124062e-06 5.407218371248825016e-09 2.225113870180660844e-04 1.732820644065772382e-04 0.000000000000000000e+00
1.625000000000000000e+00 3.500000000000000371e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.145648174810664360e-02 5.707659977967345741e-05 1.244918680121637686e-08 1.865176303535495565e-06 2.551313010436960971e-09 1.673997734206216696e-04 1.307307521854027396e-04 0.000000000000000000e+00
1.875000000000000000e+00 4.500000000000000283e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.463662606498922533e-03 4.703270589848117434e-05 3.619621068328688983e-10 1.054002817986257784e-06 3.906081194255537311e-09 1.177600448361389629e-04 9.195958250655585379e-05 0.000000000000000000e+00
2.125000000000000000e+00 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.625053118084647613e-03 2.986764583008485972e-05 1.169830792666719169e-08 7.239128180602390576e-07 1.791155049130244939e-09 7.819669839912085153e-05 6.101570712094750768e-05 0.000000000000000000e+00
2.375000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.582612902822504899e-03 1.710395610913009916e-05 2.261876251296129665e-09 3.578740109356156550e-07 8.099499426072437412e-10 4.955910813941710312e-05 3.870172297041876892e-05 0.000000000000000000e+00
2.625000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.245068362122968134e-03 1.266434556171756779e-05 9.861694906169573853e-11 2.591599978528864627e-07 2.361172593273431910e-10 3.031972190924380844e-05 2.350399277301813976e-05 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 1.315362686262120089e-03 6.544673672218623007e-06 6.433687360288069439e-11 1.338511945118636124e-07 2.050589131047577459e-10 1.811407185715920303e-05 1.395741522726733953e-05 0.000000000000000000e+00
3.125000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.895679386114960599e-04 6.127549240005331321e-06 3.224206278420123647e-11 1.162524593097509475e-07 8.656350335155456073e-11 1.046091685455033300e-05 8.180866918989272176e-06 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.515042999290970536e-04 2.130986636880252546e-06 2.399504820279036677e-11 4.295641906778261603e-08 5.752582150418155531e-11 6.024581882887714262e-06 4.711232361730719087e-06 0.000000000000000000e+00
3.625000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 2.470640655466775876e-04 1.652178369442446841e-06 1.248197931756862039e-11 4.024256231659796418e-08 6.432118829464309588e-11 3.485750471918506173e-06 2.681017576880860535e-06 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.361871311295591313e-04 7.072055065139848280e-08 1.628712760788851022e-11 8.613106377480932546e-09 5.838828637099148288e-12 1.993995440205782277e-06 1.534729321268294779e-06 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_y_150_470.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.498680289445407628e-12 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.389390496256960422e-15 7.760710323048092602e-12 1.141570938955603025e-14 1.157216612675380479e-10 9.716712856274894437e-11 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.107448611572221607e-14 1.429735940042857443e-10 4.436423412432899965e-13 2.376293183152437811e-09 1.948213143066156869e-09 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.448244619109526919e-08 9.496110488145082428e-13 1.376321568442017128e-09 2.978779506279819976e-12 2.451412532327333095e-08 1.827648747805166496e-08 0.000000000000000000e+00
-1.125000000000000000e+00 1.238041074608517759e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.025603992278883560e-07 4.762403056044397080e-12 5.935749336631525184e-09 1.000837701805896159e-11 1.665605348838229320e-07 1.236943496161405185e-07 0.000000000000000000e+00
-8.750000000000000000e-01 6.427998865000507664e-08 1.297320794546648271e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.249409549750755899e-07 1.499181436663846357e-11 3.988231833053012461e-08 2.347887037380514931e-10 7.234022673672430959e-07 5.471016708952086261e-07 0.000000000000000000e+00
-6.250000000000000000e-01 2.840796546882077074e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.383116165386155569e-06 3.739958653420716099e-11 7.565213259046430886e-08 8.489834819453432191e-11 2.194526053161106805e-06 1.679557617503954399e-06 0.000000000000000000e+00
-3.750000000000000000e-01 1.090094164036626717e-06 1.102701765650679948e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.098843248053766320e-06 4.474044820810451666e-09 1.609133014432728948e-07 2.726809579647859707e-10 5.042926708727508482e-06 3.891481678933538472e-06 0.000000000000000000e+00
-1.250000000000000000e-01 3.141023347076886626e-06 2.875223200990494072e-07 0.000000000000000000e+00 0.000000000000000000e+00 6.532948998525900551e-06 2.980220701561352301e-09 2.899162025811106907e-07 5.742725507009093302e-10 9.374668786517716132e-06 7.289055940850233950e-06 0.000000000000000000e+00
1.250000000000000000e-01 9.254242487115014280e-06 1.692061889957799865e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.035584329974938240e-05 6.389784081133025486e-09 4.863385216692854996e-07 9.049240287597566944e-10 1.460289147238347380e-05 1.138695151550032540e-05 0.000000000000000000e+00
3.750000000000000000e-01 7.300145523691985959e-06 3.146936960027536589e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.479694692188426767e-05 5.504692559852058512e-09 6.262043594477922978e-07 1.856459653706961432e-09 1.943902248973778887e-05 1.519129478537908427e-05 0.000000000000000000e+00
6.250000000000000000e-01 2.948914510489266557e-05 9.704577214786418682e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.666966497226654711e-05 5.416812077646417826e-09 8.234666368370330096e-07 1.678860495230124711e-09 2.230956021842512259e-05 1.745962338733391723e-05 0.000000000000000000e+00
8.750000000000000000e-01 2.339183383111348360e-05 1.119730624254415420e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.777406194099889601e-05 1.127905088598858874e-08 7.906954222334000571e-07 2.097290656309604779e-09 2.212093797584807273e-05 1.733253105001870698e-05 0.000000000000000000e+00
1.125000000000000000e+00 1.286725045141141954e-05 1.170185347171993277e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.508445329224008781e-05 4.065247017941093026e-09 6.440767852285614301e-07 2.352750893431362111e-09 1.897040620344557092e-05 1.484111621122884938e-05 0.000000000000000000e+00
1.375000000000000000e+00 1.943069719521840939e-05 5.429688938677600134e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.154846315796926120e-05 1.261631744046206918e-09 5.144781864525208629e-07 1.385617331940200429e-09 1.401802805955821389e-05 1.094914187676521188e-05 0.000000000000000000e+00
1.625000000000000000e+00 7.005587096739912172e-06 4.474312088260390420e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.697793294929106882e-06 3.446496417770894470e-09 2.880355149508975663e-07 7.275485976772587490e-10 8.818077930568593413e-06 6.867979712090360867e-06 0.000000000000000000e+00
1.875000000000000000e+00 5.847917522039161068e-06 3.678672728301929018e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.320160092675883399e-06 6.428890968199652042e-10 1.772506272120819890e-07 5.911354863416696198e-10 4.623715280069712331e-06 3.584995098969465829e-06 0.000000000000000000e+00
2.125000000000000000e+00 1.376772102766719468e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.128229927251116516e-06 9.945771411563020994e-10 6.294093079629667141e-08 3.942413787802774888e-11 1.945600099599099726e-06 1.493779006114176091e-06 0.000000000000000000e+00
2.375000000000000000e+00 2.137340062145876662e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.504358681848195577e-07 1.017733753379121185e-11 2.375881429568080354e-08 2.632844544398106329e-10 6.176264941235138081e-07 4.691159728502679326e-07 0.000000000000000000e+00
2.625000000000000000e+00 0.000000000000000000e+00 1.480373152749257109e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.662054971507199322e-07 2.737735939433736310e-12 5.693542725810962710e-09 2.206076530651440763e-12 1.360309030929865369e-07 1.017511106132232377e-07 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.744877115278888874e-08 8.548251558859001102e-13 7.015768887290816277e-10 8.668667447395506125e-13 2.059736989018596810e-08 1.405372473137370620e-08 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.319030702496314207e-14 1.137070659887236027e-10 1.760282346106935313e-14 1.413042479143901150e-09 1.367364286333759340e-09 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.175802557719615362e-13 2.223697204929750382e-12 0.000000000000000000e+00 4.394680318614657654e-11 2.351991824392196694e-11 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.187233098823355706e-12 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_y_470_700.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 6.063022431672341946e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.608605352450886866e-16 2.386176619508487083e-11 5.239224577028285168e-15 3.989666801605400689e-11 8.105983667084509053e-11 0.000000000000000000e+00
-6.250000000000000000e-01 2.934588385756869307e-08 4.379595180482758360e-12 0.000000000000000000e+00 0.000000000000000000e+00 4.653079730346409344e-10 2.277722973624359779e-13 5.686036779146142264e-10 2.314753847333272303e-13 6.825963717712300182e-10 5.154959313295980125e-10 0.000000000000000000e+00
-3.750000000000000000e-01 1.409458439167118990e-07 3.311531990973298772e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.028152448262340930e-09 2.857046244900835619e-10 7.880427508873812334e-09 9.826274353881910935e-13 6.435638364594856008e-09 4.562122367420152265e-09 0.000000000000000000e+00
-1.250000000000000000e-01 6.728052838395205485e-07 4.277555959147161296e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.129106992685489436e-08 7.872475651978758508e-12 3.053532838335116434e-08 5.578701260785039283e-12 2.780707459424530389e-08 2.003773420861872416e-08 0.000000000000000000e+00
1.250000000000000000e-01 1.913592124811291545e-06 7.249955424527585080e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.906093066099601635e-08 3.743212114346239202e-10 8.766311875118280493e-08 3.009711333677036479e-11 6.920965125626527889e-08 5.199060443419500308e-08 0.000000000000000000e+00
3.750000000000000000e-01 3.733408312740507320e-06 6.616778247069167316e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.993759784441332351e-08 1.105693223179046594e-09 1.489833263660321817e-07 1.662290541872695878e-11 1.217195300169785337e-07 9.126996025713077078e-08 0.000000000000000000e+00
6.250000000000000000e-01 5.008622682923904265e-06 6.255389357289404373e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.540030261045454807e-08 7.414504083119817523e-10 2.074717807924775561e-07 3.022120953509006498e-11 1.566336296963954721e-07 1.180639322739041797e-07 0.000000000000000000e+00
8.750000000000000000e-01 4.905301892341750635e-06 1.027301638678043952e-07 0.000000000000000000e+00 0.000000000000000000e+00 9.571166745865956629e-08 7.183246146502697325e-10 2.148531163667416771e-07 2.510395819878379869e-11 1.550999748992236937e-07 1.181840165115432475e-07 0.000000000000000000e+00
1.125000000000000000e+00 3.532227009997450614e-06 8.619298205101724159e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.470762466354619093e-08 6.597680799519026688e-10 1.711619691457106585e-07 4.106367104356345184e-11 1.181173864639612203e-07 8.828107471412713695e-08 0.000000000000000000e+00
1.375000000000000000e+00 1.850327904818058378e-06 1.807173048372873837e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.418011469734084720e-08 2.503184162111734570e-10 8.204725397422960656e-08 4.348342943931698533e-12 6.561609022401525913e-08 4.897760674858053138e-08 0.000000000000000000e+00
1.625000000000000000e+00 6.404468912781968467e-07 3.558357867259066820e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.532065345413954441e-08 2.257518951890650902e-10 4.015855758224096205e-08 1.488159602885913567e-12 2.484371092311848661e-08 1.809483694611223230e-08 0.000000000000000000e+00
1.875000000000000000e+00 1.354575772166977312e-07 3.597254010333628863e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.835166020204465126e-09 1.236839084726302541e-12 7.357401525694628557e-09 4.914409555666499006e-12 5.238499547805755273e-09 3.895667655583300934e-09 0.000000000000000000e+00
2.125000000000000000e+00 1.286910432815670473e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.191351485977685426e-09 1.777652764060494787e-13 3.023425816077410442e-10 3.119957096283229826e-14 6.569508269305327868e-10 4.135702713442029402e-10 0.000000000000000000e+00
2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.004292568059363363e-12 2.264133251693536234e-14 3.928997691151768748e-12 4.534847341925752652e-15 4.613472875585443313e-11 3.781066149171928918e-11 0.000000000000000000e+00
2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_y_700.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.250000000000000000e-01 1.303731019226322256e-10 8.755064056182893534e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.474072800025301577e-16 0.000000000000000000e+00 3.983571222153368407e-11 0.000000000000000000e+00
-3.750000000000000000e-01 1.719870561022242653e-08 9.166444429406249471e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.582153629319614746e-14 3.843214312805787230e-12 3.906079612202560065e-14 1.281911457290402670e-10 8.466424091094315728e-11 0.000000000000000000e+00
-1.250000000000000000e-01 1.244055339098983387e-07 5.810382443151344950e-08 4.811899126220568717e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.759337319917046933e-13 6.829095543295707908e-12 5.707225609609481568e-13 7.253872709606710743e-10 4.506818178591432302e-10 0.000000000000000000e+00
1.250000000000000000e-01 5.184611016378046079e-07 2.072218510385069282e-07 1.671834542808451107e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.119172407407268391e-12 3.539710813054167606e-11 1.165383325205433949e-12 2.646597508968717755e-09 1.826613525676294234e-09 0.000000000000000000e+00
3.750000000000000000e-01 1.210914519852217599e-06 4.086655173581510565e-07 4.807990141353476865e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.765116701891263564e-10 3.930339367732304804e-10 3.793611396416167728e-12 6.095534887655127848e-09 4.441909239734218126e-09 0.000000000000000000e+00
6.250000000000000000e-01 1.858916569431305756e-06 5.709275290609640590e-07 8.544409080400918213e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.781813783166594527e-10 2.170760771826242042e-10 5.020051738697547899e-12 8.738110306814924989e-09 6.669439308902548157e-09 0.000000000000000000e+00
8.750000000000000000e-01 1.822505660673102473e-06 5.750241583536569733e-07 8.112837044103096009e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.927862283340433064e-11 1.824841185719367787e-10 3.606848554116300029e-12 8.691721590198880790e-09 6.443557223153500820e-09 0.000000000000000000e+00
1.125000000000000000e+00 1.146936028567395836e-06 4.421919673464754449e-07 3.860974479105687164e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.555048820322350577e-11 1.364734087031933968e-10 3.280037063165395462e-12 5.855691751233932420e-09 4.320502854653508642e-09 0.000000000000000000e+00
1.375000000000000000e+00 4.776307849192506135e-07 2.180784408677588214e-07 7.968737218036855924e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.305097022291099475e-11 6.110090663448716394e-11 2.304652254664990144e-13 2.530670936723840713e-09 1.796004993862736488e-09 0.000000000000000000e+00
1.625000000000000000e+00 1.250201667520997548e-07 6.837607150960809085e-08 3.729015551098189631e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.892805212263482035e-13 2.850132431825188282e-11 3.669692500531913981e-14 6.286703094546278249e-10 3.381556434024755294e-10 0.000000000000000000e+00
1.875000000000000000e+00 1.528973204726650032e-08 8.382180402540385629e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.184956984111302732e-14 5.991789888745509228e-12 9.108024246655129637e-15 1.069044093988147598e-10 2.263299928090425424e-11 0.000000000000000000e+00
2.125000000000000000e+00 1.228482675273283213e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.187889436630132469e-15 1.158100186316621542e-13 0.000000000000000000e+00 4.926947995843485459e-12 1.663695558896006920e-12 0.000000000000000000e+00
2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_y_omega.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 0.000000000000000000e+00 8.671718305929015926e-07 4.301489639537467843e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.250000000000000000e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.265233830139518674e-12 3.134597639270717266e-12 0.000000000000000000e+00 8.353040427290144565e-11 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e-01 0.000000000000000000e+00 6.795147442258323656e-10 5.007455943540824476e-06 1.103223950140478904e-09 9.811472040934354084e-10 2.637572942062278599e-11 8.902632647682507220e-10 2.444209752555294195e-09
-1.250000000000000000e-01 0.000000000000000000e+00 2.830877373243597403e-09 3.652504675686446817e-07 6.266943336734922351e-09 2.393753500362450909e-09 8.746839571282469618e-10 9.084571133988916851e-10 9.876521272521302551e-09
1.250000000000000000e-01 0.000000000000000000e+00 4.818222323468305370e-08 1.857633820222024784e-06 1.766875839232613297e-08 6.637902913351258495e-09 3.251266257796332500e-09 2.273598736860055749e-09 3.613572548454127512e-08
3.750000000000000000e-01 0.000000000000000000e+00 2.312650517862676172e-08 3.487076145126093354e-07 4.667862495572890339e-08 1.429030337809324480e-08 9.541723950085068109e-09 3.478722168508788267e-09 6.047917528546608566e-08
6.250000000000000000e-01 0.000000000000000000e+00 5.034315013473780632e-06 5.301918699892229537e-07 5.148352320253575842e-08 1.804818895602342704e-08 8.854870380556978017e-09 4.500664436774304951e-09 8.313306434282680604e-08
8.750000000000000000e-01 0.000000000000000000e+00 1.406007987834315838e-07 1.431757755136443839e-06 5.096408736300655437e-08 2.132803888579143752e-08 8.256752526824702557e-09 5.418819074708858298e-09 1.391586947056704910e-07
1.125000000000000000e+00 0.000000000000000000e+00 3.900455924429409506e-08 5.442531068663536416e-06 4.377822210583448502e-08 3.967079353926890109e-08 7.616450970412669320e-09 3.401221021844616862e-09 6.940116856957532895e-08
1.375000000000000000e+00 0.000000000000000000e+00 1.041230091873626870e-08 1.584571131867807046e-07 1.803683635996200868e-08 7.595373033808745333e-09 4.564105184748908731e-09 3.252608328429251644e-09 3.437480323288944750e-08
1.625000000000000000e+00 0.000000000000000000e+00 1.665496944019107543e-09 5.229135048707352259e-07 5.357926391932240735e-09 1.483688785638462600e-09 4.409566051436532709e-10 1.692892310042631116e-09 1.783639310072614507e-08
1.875000000000000000e+00 0.000000000000000000e+00 9.094827853520204565e-11 4.289106246309339653e-08 4.442764466410016112e-10 3.017616309406539704e-11 1.432430420276951179e-10 8.083282843436798250e-11 5.085622474067579705e-09
2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.625000000000000000e+00 0.000000000000000000e+00 1.480373152749257109e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/hist_y_rho.txt <==
-3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 1.238041074608517759e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.750000000000000000e-01 0.000000000000000000e+00 3.478192221214461783e-08 1.501889696817341593e-05 0.000000000000000000e+00 3.280240234178441888e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.011955668421921673e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.971726083687166910e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.408494779178980391e-09
-6.250000000000000000e-01 0.000000000000000000e+00 2.363630889359721332e-07 4.390158844937986300e-08 0.000000000000000000e+00 6.810096163807415726e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.749834658957458305e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.419300856276507348e-10 0.000000000000000000e+00 2.621465568806149619e-09 0.000000000000000000e+00 1.000051435041061190e-05 5.000452277794660285e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.052767649258535349e-09
-3.750000000000000000e-01 0.000000000000000000e+00 4.930640697339897162e-07 5.446238840985566791e-06 0.000000000000000000e+00 8.657585985999494540e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.129992514081943411e-06 0.000000000000000000e+00 8.769413611645495470e-09 1.143611673637420387e-09 0.000000000000000000e+00 3.660534910471412844e-09 0.000000000000000000e+00 7.898942222400901226e-09 0.000000000000000000e+00 1.002581095116510136e-05 5.008867487657655784e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.621648766114885175e-08
-1.250000000000000000e-01 0.000000000000000000e+00 5.899445725322052686e-07 6.865431110529464980e-06 0.000000000000000000e+00 6.178769454376549956e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.542145569011633792e-05 0.000000000000000000e+00 1.322171821333311291e-08 3.320240498693559892e-09 0.000000000000000000e+00 1.034534585942082739e-08 0.000000000000000000e+00 2.114018972907904338e-08 0.000000000000000000e+00 4.205658496219534533e-08 1.891990491085635955e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.334521862037082491e-06
1.250000000000000000e-01 0.000000000000000000e+00 1.850293968797957792e-06 4.234975345585812660e-05 0.000000000000000000e+00 5.753095311764443486e-06 7.179468841889507710e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.042038585215752440e-06 0.000000000000000000e+00 2.616454565819015476e-08 1.045536589479406353e-08 0.000000000000000000e+00 5.429564115546543959e-08 0.000000000000000000e+00 6.465093728952828641e-08 3.905017493316386703e-10 2.008845539016939917e-05 5.036774325720532529e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.409855889602165086e-06
3.750000000000000000e-01 0.000000000000000000e+00 3.211942908944702954e-06 1.468734073790412788e-05 0.000000000000000000e+00 6.400971664860653148e-06 8.305041268971964029e-11 0.000000000000000000e+00 2.378951272013502483e-10 1.316236504219565213e-10 6.680313741479804347e-06 0.000000000000000000e+00 2.210932149657504997e-08 1.105502402734155329e-08 0.000000000000000000e+00 1.209426685792847075e-07 0.000000000000000000e+00 9.154916900145131056e-08 5.532229372929826289e-10 3.031535081010361624e-05 4.904716527547095533e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.528393524840676230e-07
6.250000000000000000e-01 0.000000000000000000e+00 4.929897871146294044e-06 6.007635443918493023e-05 0.000000000000000000e+00 1.720486941293174706e-05 1.732042113739774682e-10 1.048546585964284662e-10 1.988485082327152665e-11 0.000000000000000000e+00 7.518196658142076882e-06 0.000000000000000000e+00 2.686696757045040321e-08 3.504903906732723527e-08 0.000000000000000000e+00 1.122354723305352355e-07 0.000000000000000000e+00 1.013113176640931518e-07 6.371753897840652298e-10 1.542595370868071251e-05 5.061039370366721855e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.586397498105236850e-05
8.750000000000000000e-01 0.000000000000000000e+00 3.945474621212808464e-06 4.518431118712564842e-05 1.591002228749351711e-09 3.208508737699250452e-05 0.000000000000000000e+00 5.024619125087646683e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.405057359713335222e-06 0.000000000000000000e+00 2.475761152301078422e-08 2.177460213990631484e-08 0.000000000000000000e+00 1.096192381554062070e-07 0.000000000000000000e+00 1.165485915050419180e-07 3.985478204597686895e-10 1.024495103406915452e-05 7.266488399584180799e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.090735508145517429e-05
1.125000000000000000e+00 0.000000000000000000e+00 2.601835920511077320e-06 4.011995036317299806e-05 0.000000000000000000e+00 1.554171107277635581e-06 0.000000000000000000e+00 3.214740879039047322e-10 0.000000000000000000e+00 1.936129374790158982e-10 1.188078523140661661e-05 0.000000000000000000e+00 4.250844850180693790e-08 2.389166353841833744e-08 0.000000000000000000e+00 8.058308108898642637e-08 0.000000000000000000e+00 7.719230161887341357e-08 1.963744398294835606e-10 2.043664247143913971e-05 7.304609416286810517e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.655095345792682043e-06
1.375000000000000000e+00 0.000000000000000000e+00 2.049514229034598624e-06 3.235726074776004203e-05 0.000000000000000000e+00 1.570029464614553435e-05 0.000000000000000000e+00 1.066227625981528680e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.113495799541251129e-05 0.000000000000000000e+00 8.487495707465066157e-09 7.932166362774818969e-09 0.000000000000000000e+00 3.864598183443813444e-08 0.000000000000000000e+00 5.994263384776903373e-08 0.000000000000000000e+00 2.005340319246703265e-05 4.696709087169463100e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.030114308274929100e-05
1.625000000000000000e+00 0.000000000000000000e+00 7.950553081168174903e-07 1.601821114915753702e-05 0.000000000000000000e+00 5.371800101078323669e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.172074702600954681e-10 0.000000000000000000e+00 3.145061241545803866e-07 0.000000000000000000e+00 8.561547900041569159e-10 2.108346069051684300e-09 0.000000000000000000e+00 1.485228185188249525e-08 0.000000000000000000e+00 1.654693286535484632e-08 0.000000000000000000e+00 1.501234387564512343e-05 4.603663900419093337e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.220053009670878374e-06
1.875000000000000000e+00 0.000000000000000000e+00 2.234659779847759562e-07 2.536519412169187430e-05 0.000000000000000000e+00 1.014083147897107797e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.368355077343533826e-08 0.000000000000000000e+00 4.683761453071776577e-09 5.938459277698529677e-10 0.000000000000000000e+00 3.507408728046182764e-09 0.000000000000000000e+00 3.815671733438181149e-09 0.000000000000000000e+00 1.500466327946110185e-05 7.807178809461818709e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.804185557691068652e-07
2.125000000000000000e+00 0.000000000000000000e+00 4.256395662859816750e-08 5.061780008740476073e-06 0.000000000000000000e+00 5.026952214398066505e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.292981216611871884e-08 0.000000000000000000e+00 1.175685565481020047e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.079887240115059145e-11 0.000000000000000000e+00 9.527689467650081751e-10 0.000000000000000000e+00 5.000130817306537067e-06 1.403875239198340399e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.003827342017646800e-06
2.375000000000000000e+00 0.000000000000000000e+00 1.415888785253022977e-07 9.334573326799300413e-10 0.000000000000000000e+00 7.107761963372330731e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.246623529097058112e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.388369972442770628e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.125000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.375000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.625000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.875000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/AuAu/other.version.dat <==
smash_version: SMASH-1.6


==> anc/dileptons/CG/AgAg/definitions.py <==
import numpy as np

"""
Definitions for dilepton analysis.

"""

### BINS ###

# binning mass
bin_min = 0.0
bin_max = 2.0
nbins_m = 150
bins_m = np.linspace(bin_min, bin_max, num=nbins_m + 1)

# binning pt
bin_min = 0.0
bin_max = 2.0
nbins_pt = 80
bins_pt = np.linspace(bin_min, bin_max, num=nbins_pt + 1)

# binning rapidity
bin_min = -4.0
bin_max = 4.0
nbins_y = 32
bins_y = np.linspace(bin_min, bin_max, num=nbins_y + 1)

# binning alpha
bin_min = -np.pi
bin_max = np.pi
nbins_alpha = 20  # very broad bins to save space
bins_alpha = np.linspace(bin_min, bin_max, num=nbins_alpha + 1)

centers_mass = (bins_m[:-1] + bins_m[1:]) / 2.0
centers_pt = (bins_pt[:-1] + bins_pt[1:]) / 2.0
centers_y = (bins_y[:-1] + bins_y[1:]) / 2.0
centers_alpha = (bins_alpha[:-1] + bins_alpha[1:]) / 2.0

hist_arr_dim = {"channel": 0,
                "mass": 1,
                "pt": 2,
                "y": 3,
                "alpha": 4}


### CHANNEL NUMBERING ###

n_channels = 11  # 10 known + 1 for potential unknown sources (should be zero)

direct_channels = {
    113:  0,  # rho
    223:  1,  # omega
    333:  2,  # phi
    "other": 10,  # unknown
}

dalitz_channels = {
    111:  3,  # pi
    221:  4,  # eta
    331:  5,  # etaprime
    223:  6,  # omega dalitz
    333:  7,  # phi dalitz
    2114:  8,  # delta 0
    2214:  9,  # delta p
    "other": 10,  # unknown
}

rho_channels = {
    223: 0,                # omega
    211: 1,     -211: 1,   # pion annihilation, no decay possible
    1214: 2,     2124: 2,   # N(1520)
    22112: 3,    22212: 3,   # N(1535)
    1212: 4,     2122: 4,   # D(1620)
    32112: 5,    32212: 5,   # N(1650)
    2116: 6,     2216: 6,   # N(1675)
    12116: 7,    12216: 7,   # N(1680)
    21214: 8,    22124: 8,   # N(1700)
    12114: 9,    12214: 9,   # D(1700)
    42112: 10,   42212: 10,  # N(1710)
    31214: 11,   32124: 11,  # N(1720)
    9902114: 12, 9902214: 12,  # N(1875)
    9912114: 13, 9912214: 13,  # N(1900)
    1216: 14,    2126: 14,  # D(1905)
    2118: 15,    2218: 15,  # D(1950)
    9902118: 16, 9902218: 16,  # N(1990)
    "other": 17,
}

omega_channels = {
    21214: 0,    22124: 0,   # N(1700)
    42112: 1,    42212: 1,   # N(1710)
    31214: 2,    32124: 2,   # N(1720)
    9902114: 3,  9902214: 3,   # N(1875)
    9912114: 4,  9912214: 4,   # N(1900)
    9922114: 5,  9922214: 5,   # N(2080)
    1218: 6,     2128: 6,   # N(2190)
    "other": 7,

}

### CHANNEL LABELS ###

ch_list_main = [r'$\rho \rightarrow e^+e^-$',
                r'$\omega \rightarrow e^+e^-$',
                r'$\phi \rightarrow e^+e^-$',
                r'$\pi^0 \rightarrow \gamma e^+e^-$',
                r'$\eta \rightarrow \gamma e^+e^-$',
                r"$\eta' \rightarrow \gamma e^+e^-$",
                r'$\omega \rightarrow \pi^0 e^+e^-$',
                r'$\phi \rightarrow \pi^0 e^+e^-$',
                r'$\Delta^0\rightarrow n e^+e^-$',
                r'$\Delta^+ \rightarrow p e^+e^-$']

ch_list_rho = [r'$\omega\rightarrow\rho\pi^0\rightarrow e^+e^-\pi^0$',
               r'$\pi^+\pi^-\rightarrow\rho\rightarrow e^+e^-$',
               r'$N^*(1520)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1535)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1620)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1650)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1675)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1680)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1700)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1710)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1720)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1875)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1900)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1905)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$\Delta^*(1950)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'$N^*(1990)\rightarrow\rho N\rightarrow e^+e^-N$',
               r'other']

ch_list_omega = [r'$N^*(1700)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1710)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1720)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1875)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(1900)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(2080)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'$N^*(2190)\rightarrow\omega N\rightarrow e^+e^-N$',
                 r'other']


### LINESTYLES ###

line_style_main = ['b-', 'g-', 'r:', 'k-',
                   'c--', 'c:', 'g--', 'r--', 'y-', 'm-.', 'k:']

# create (random) linestyle for origin plot
colors_o = ['b', 'g', 'r', 'c', 'm', 'y']
linestyles_o = ['-', '--', '-.', ':']
nc = len(colors_o)
line_style_origin = []
for i in range(20):  # should be sufficent
    c = i % nc
    s = i / nc
    line_style_origin.append(colors_o[c] + linestyles_o[s])


### PLOT STYLES ###

style_dict_mass = {'l_style': line_style_main,
                   'xlab': r'$m_{ee}\,[GeV]$',
                   'ylab': r'$dN/dm \,[1/GeV]$',
                   'x_min': 0.0,
                   'x_max': 1.2,
                   'y_min': 1E-8,
                   'y_max': 1E1}

style_dict_mass_origin = {'l_style': line_style_origin,
                          'xlab': r'$m_{ee}\,[GeV]$',
                          'ylab': r'$dN/dm \,[1/GeV]$',
                          'x_min': 0.0,
                          'x_max': 1.2,
                          'y_min': 1E-10,
                          'y_max': 1E-2}

style_dict_mass_w_data_pp_pNb = {'l_style': line_style_main,
                                 'xlab': r'$m_{ee}\,[GeV]$',
                                 'ylab': r'$d\sigma/dm\,[\mu b/GeV]$',
                                 'x_min': 0.0,
                                 'x_max': 1.2,
                                 'y_min': 1E-4,
                                 'y_max': 2E3}

style_dict_mass_w_data_CC_ArKCl = {'l_style': line_style_main,
                                   'xlab': r'$m_{ee}\,[GeV]$',
                                   'ylab': r'$1/N_{\pi^0}*dN/dm\,[1/GeV]$',
                                   'x_min': 0.0,
                                   'x_max': 1.2,
                                   'y_min': 1E-9,
                                   'y_max': 1E-2}

style_dict_pt = {'l_style': line_style_main,
                 'xlab': r'$p_T(e^+e^-)\,[GeV]$',
                 'ylab': r'$dN/dp_T \,[1/GeV]$',
                 'x_min': 0.0,
                 'x_max': 1.2,
                 'y_min': 1E-8,
                 'y_max': 1E-0}

style_dict_pt_origin = {'l_style': line_style_origin,
                        'xlab': r'$p_T(e^+e^-)\,[GeV]$',
                        'ylab': r'$dN/dp_T \,[1/GeV]$',
                        'x_min': 0.0,
                        'x_max': 1.2,
                        'y_min': 1E-10,
                        'y_max': 1E-2}

style_dict_pt_w_data = {'l_style': line_style_main,
                        'xlab': r'$p_T(e^+e^-)\,[GeV]$',
                        'ylab': r'$d\sigma/dp_T \,[\mu b/GeV]$',
                        'x_min': 0.0,
                        'x_max': 1.2,
                        'y_min': 1E-7,
                        'y_max': 1E2}

style_dict_y = {'l_style': line_style_main,
                'xlab': r'$y_{ee}$',
                'ylab': r'$dN/dy$',
                'x_min': -4.0,
                'x_max': 4.0,
                'y_min': 1E-8,
                'y_max': 1E0}

style_dict_y_origin = {'l_style': line_style_origin,
                       'xlab': r'$y_{ee}$',
                               'ylab': r'$dN/dy$',
                               'x_min': -4.0,
                               'x_max': 4.0,
                               'y_min': 1E-10,
                               'y_max': 1E-2}


style_dict_y_w_data = {'l_style': line_style_main,
                       'xlab': r'$y_{ee}$',
                       'ylab': r'$d\sigma/dy\,[\mu b]$',
                               'x_min': -4.0,
                               'x_max': 4.0,
                               'y_min': 1E-8,
                               'y_max': 1E1}


==> anc/dileptons/CG/AgAg/hist_mass.txt <==
6.666666666666667095e-03 2.424242424242425270e-04 1.616161616161616824e-05 1.010101010101010092e-06 8.217987546856728165e-02 5.487543679534246039e-04 3.801710110820107459e-07 1.615851891136915226e-05 7.062968782504861141e-08 7.369963354001683210e-04 6.367363629767307546e-04 0.000000000000000000e+00
2.000000000000000042e-02 1.090909090909090924e-04 5.050505050505050670e-06 0.000000000000000000e+00 2.227996151675244382e-02 1.534463495235593544e-04 7.910934136379513523e-08 4.525338898877811552e-06 1.675421286347668283e-08 2.091144113836261294e-04 1.808418674686763168e-04 0.000000000000000000e+00
3.333333333333333287e-02 5.858585858585858743e-05 1.010101010101010092e-06 0.000000000000000000e+00 1.168028994897143610e-02 9.183093089182985406e-05 4.539636117240453444e-08 2.618220697888298476e-06 9.978735184540561317e-09 1.207003090113793981e-04 1.045470394744500085e-04 0.000000000000000000e+00
4.666666666666666879e-02 4.848484848484850134e-05 3.030303030303030487e-06 0.000000000000000000e+00 6.989300791858950312e-03 6.406749902024429753e-05 3.162105445647109750e-08 1.852927415266889179e-06 5.104979675485579612e-09 8.397471495963376590e-05 7.270996822622937381e-05 0.000000000000000000e+00
5.999999999999999778e-02 4.242424242424240225e-05 3.030303030303030487e-06 0.000000000000000000e+00 4.235113708837980918e-03 4.960517203116117737e-05 2.574865465942433118e-08 1.450800513547516170e-06 5.386639286921504934e-09 6.343448726236445233e-05 5.490014705954390388e-05 0.000000000000000000e+00
7.333333333333333370e-02 2.222222222222222668e-05 1.010101010101010092e-06 0.000000000000000000e+00 2.446712497971184012e-03 3.992305717309813491e-05 1.581343543444332148e-08 1.175706979724683098e-06 4.859879780797352713e-09 5.014018559019383189e-05 4.339518207601579780e-05 0.000000000000000000e+00
8.666666666666666963e-02 2.626262626262626450e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.280075588896432796e-03 3.374292350433407046e-05 1.602262555386012719e-08 9.697944501187563482e-07 3.109675988962364459e-09 4.069119424971998810e-05 3.521015327274862246e-05 0.000000000000000000e+00
1.000000000000000056e-01 2.020202020202020607e-05 1.010101010101010092e-06 0.000000000000000000e+00 5.551093963661125940e-04 2.982100109854122862e-05 9.412925715987838651e-09 8.559361613782898085e-07 3.205822932574107094e-09 3.355530747403958291e-05 2.906041820240823622e-05 0.000000000000000000e+00
1.133333333333333415e-01 1.010101010101010303e-05 1.010101010101010092e-06 0.000000000000000000e+00 1.686455009335594533e-04 2.448021809221871220e-05 1.042137377847813145e-08 7.468742264477556919e-07 2.391487747125410149e-09 2.795133315631825139e-05 2.418771486682250036e-05 0.000000000000000000e+00
1.266666666666666774e-01 5.050505050505050670e-06 1.010101010101010092e-06 0.000000000000000000e+00 2.189617066330723207e-05 2.133193552773381225e-05 7.277924497414718771e-09 6.313885850110824667e-07 1.913934491060048262e-09 2.338660028895357448e-05 2.025040349917602467e-05 0.000000000000000000e+00
1.400000000000000133e-01 1.515151515151515625e-05 2.695723618118322169e-11 0.000000000000000000e+00 1.062574998866551964e-07 1.903260435899472715e-05 8.814939613839524541e-09 5.954922375959795375e-07 2.031398034176206144e-09 1.959562540692061903e-05 1.697092293628572771e-05 0.000000000000000000e+00
1.533333333333333215e-01 5.050505050505050670e-06 9.912471667645579071e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.694567440955972704e-05 4.684184887995768174e-09 5.286899309626291372e-07 1.411068146327002095e-09 1.638777499234492701e-05 1.419962851536406636e-05 0.000000000000000000e+00
1.666666666666666852e-01 9.090909090909092731e-06 9.666175906783629079e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.530797302530708724e-05 7.166529032398993850e-09 5.004597466650031328e-07 1.558202843900469977e-09 1.365348072110452097e-05 1.182773224285345613e-05 0.000000000000000000e+00
1.799999999999999933e-01 1.111111111111111334e-05 8.491814793683635143e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.364064444279419796e-05 7.561289722378476837e-09 4.549270203386092567e-07 1.439641777368581382e-09 1.131200789016485622e-05 9.797797661729846269e-06 0.000000000000000000e+00
1.933333333333333570e-01 4.040404040404040367e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.211707853390747335e-05 8.231872468857332774e-09 4.261610922161534806e-07 1.323062250264933204e-09 9.293548970368342035e-06 8.049899362168311178e-06 0.000000000000000000e+00
2.066666666666666652e-01 4.040404040404040367e-06 8.671487736007124064e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.090241126996185601e-05 5.270277353927172416e-09 3.942372200306121833e-07 1.099193245232966203e-09 7.565534495562340207e-06 6.555239634012116730e-06 0.000000000000000000e+00
2.200000000000000289e-01 4.040404040404040367e-06 3.817572002411423981e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.043735659801426881e-05 3.648887815709047730e-09 3.786650600634895818e-07 8.982228440483726319e-10 6.096236073607623382e-06 5.284038750645228087e-06 0.000000000000000000e+00
2.333333333333333370e-01 6.060606060606060973e-06 2.491945475478520696e-07 0.000000000000000000e+00 0.000000000000000000e+00 8.883406111350316075e-06 4.401090778908963153e-09 3.408571438200749148e-07 7.441452455135572275e-10 4.862131735343437161e-06 4.214252988590476587e-06 0.000000000000000000e+00
2.466666666666667007e-01 5.050505050505050670e-06 7.271880580665021300e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.910943727175772728e-06 5.161955602425648491e-09 3.221552089533279608e-07 1.204948578026122420e-09 3.849006547469459588e-06 3.329364129621883171e-06 0.000000000000000000e+00
2.600000000000000089e-01 5.050505050505050670e-06 1.270143509561445029e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.297351977771863404e-06 3.170741974047149106e-09 3.068699918885141770e-07 6.130016930181596819e-10 3.026927977286798931e-06 2.619903846456944923e-06 0.000000000000000000e+00
2.733333333333333171e-01 5.201652019314069030e-06 8.213412715352831852e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.425510118202907802e-06 2.765514708022986626e-09 2.785938928957825968e-07 5.875213544888027863e-10 2.379130679118918580e-06 2.056694619580647229e-06 0.000000000000000000e+00
2.866666666666666807e-01 2.888789104405694107e-06 1.491329963606281698e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.956588688170890918e-06 2.757007169036325263e-09 2.581557302053163914e-07 5.100059521478019964e-10 1.876286763890036901e-06 1.622337799596105065e-06 0.000000000000000000e+00
3.000000000000000444e-01 3.810848120241507375e-06 2.105234897899578413e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.213382468223159578e-06 2.876675724361324666e-09 2.525189764793127889e-07 5.226343574376769111e-10 1.488280925916823119e-06 1.285298094923201402e-06 0.000000000000000000e+00
3.133333333333333526e-01 3.670686166918704922e-06 1.193239994297088800e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.611868118536755904e-06 2.525389025234713535e-09 2.404195282348541385e-07 3.671169478119061504e-10 1.190089888953656398e-06 1.028125715047630730e-06 0.000000000000000000e+00
3.266666666666666607e-01 4.151658892651513978e-06 1.648787574134985311e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.961556716160077803e-06 2.361950175259095044e-09 2.312268914039965578e-07 4.816949496311470792e-10 9.598867604207595409e-07 8.272944889191789981e-07 0.000000000000000000e+00
3.400000000000000244e-01 3.424603022258184064e-06 2.143496199839744625e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.407440601379405943e-06 2.324204860334889071e-09 2.167366299462236764e-07 2.914981573923799129e-10 7.804294137157177959e-07 6.723383703559876855e-07 0.000000000000000000e+00
3.533333333333333881e-01 3.429548968848881296e-06 1.094461942273904169e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.935136319955091691e-06 1.781999343781215259e-09 2.076841678450907725e-07 3.181883791648630317e-10 6.370223393621714198e-07 5.469627284428492776e-07 0.000000000000000000e+00
3.666666666666666963e-01 3.028488196698179033e-06 1.284681291874531301e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.539735484898000593e-06 2.126013876315234314e-09 2.084764290225802982e-07 2.283517923241283375e-10 5.216825712526557461e-07 4.486599122819252224e-07 0.000000000000000000e+00
3.800000000000000044e-01 2.851878290724304631e-06 6.273955673095521672e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.183567701021422928e-06 1.855565384719694186e-09 1.926230899148404715e-07 1.943805399859442433e-10 4.287736173220491120e-07 3.693582557312460212e-07 0.000000000000000000e+00
3.933333333333333681e-01 2.792714918346233264e-06 5.079182437677462731e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.793744582621100056e-06 1.904727677944369637e-09 1.841440669285246228e-07 1.403093472203618159e-10 3.552084206935170681e-07 3.047785108483266329e-07 0.000000000000000000e+00
4.066666666666667318e-01 2.637712967189552304e-06 1.380068430438035801e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.505332392367722402e-06 1.870432420528741032e-09 1.779440089089690264e-07 1.061235305682798532e-10 2.943316076018210071e-07 2.525001650252633209e-07 0.000000000000000000e+00
4.200000000000000400e-01 2.384280047442666536e-06 1.668603926128895545e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.174094854019902606e-06 2.905723037604047025e-09 1.672473034677571924e-07 9.189718274207749470e-11 2.445827342050447083e-07 2.099977195858067011e-07 0.000000000000000000e+00
4.333333333333333481e-01 2.262707092863739246e-06 8.800203614555444047e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.330243463786413184e-07 1.442018912608312079e-09 1.621358215502858359e-07 6.616549114736065334e-11 2.032646731639721508e-07 1.745605400661000121e-07 0.000000000000000000e+00
4.466666666666666563e-01 2.137973904312614344e-06 6.915596870867248806e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.954548058409022387e-07 9.645265802804494276e-10 1.549276983168790083e-07 4.033216335355904918e-11 1.695290235060727909e-07 1.450453051579524614e-07 0.000000000000000000e+00
4.600000000000000200e-01 1.948704140545741907e-06 3.162641859820036521e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.922976013818459605e-07 1.561731058541970827e-09 1.437706718046517018e-07 3.312662262690622234e-11 1.423476074156607747e-07 1.217212879236929667e-07 0.000000000000000000e+00
4.733333333333333837e-01 1.858141971994783171e-06 7.959724163685360174e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.274901625336296268e-07 1.070643812867227776e-09 1.443466042332543001e-07 4.678530105111163460e-11 1.183305682226683625e-07 1.017538419543121232e-07 0.000000000000000000e+00
4.866666666666666918e-01 1.747863672378662441e-06 8.440530996429625761e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.085194862627708808e-07 8.752713513232309349e-10 1.379424162109677753e-07 3.451124975676532105e-11 9.973578574795472403e-08 8.466612230757091566e-08 0.000000000000000000e+00
5.000000000000000000e-01 1.606162901450938919e-06 2.111093220008103505e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.088495152288907747e-07 7.492441734806534453e-10 1.351788592986505695e-07 1.203985175621379817e-11 8.309622385009787645e-08 7.142101909428828402e-08 0.000000000000000000e+00
5.133333333333334192e-01 1.492861839738055266e-06 6.922673053745619750e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.696639343030952039e-08 9.703538253691812989e-10 1.280293616733650678e-07 1.530124836330765576e-11 7.016074584564197705e-08 5.940509833205366378e-08 0.000000000000000000e+00
5.266666666666666163e-01 1.414133546906675366e-06 5.377588577530159583e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.309103041318403241e-08 6.376315999062384497e-10 1.280147306768745616e-07 2.101081057010314302e-11 5.877339647315464923e-08 5.031273851971575689e-08 0.000000000000000000e+00
5.400000000000000355e-01 1.348232433280740687e-06 4.922104128366227243e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.195932041488536135e-09 5.350190524918933685e-10 1.173046966171970020e-07 2.016964177836949507e-11 4.932977581280861750e-08 4.219866554060219722e-08 0.000000000000000000e+00
5.533333333333334547e-01 1.286627844461726436e-06 3.406091988374489744e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.540990473731726277e-14 6.716056613216258819e-10 1.133711734837078347e-07 1.318909966615159873e-11 4.144330811433420940e-08 3.522006624280830233e-08 0.000000000000000000e+00
5.666666666666666519e-01 1.178488003331727982e-06 3.669163366636108504e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.536818421093946100e-10 1.067650577268263047e-07 3.028768337004205144e-11 3.493249852354481583e-08 2.949540217715264571e-08 0.000000000000000000e+00
5.800000000000000711e-01 1.103005230653516607e-06 2.108062676069221065e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.794082245074091401e-10 9.505486696446533380e-08 1.994792179054613856e-11 2.899495163662840160e-08 2.494383181831534796e-08 0.000000000000000000e+00
5.933333333333333792e-01 1.088557012696949471e-06 2.096301548284083020e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.258630304122322845e-10 8.874040062903227051e-08 1.503090059822778012e-11 2.427150811848383809e-08 2.083911769323429951e-08 0.000000000000000000e+00
6.066666666666666874e-01 9.991367498923897596e-07 1.517173293138341544e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.197620338323989692e-10 7.958198737540877087e-08 8.603279831319073796e-12 2.056802407670299937e-08 1.754187032930355400e-08 0.000000000000000000e+00
6.200000000000001066e-01 9.830066039709304399e-07 2.489376150466191666e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.119050873401983866e-10 5.656571204487885546e-08 1.058924767594996060e-11 1.698666825649415145e-08 1.463335124980334579e-08 0.000000000000000000e+00
6.333333333333333037e-01 9.509567047470097331e-07 1.957451808834868312e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.348982226411912970e-10 3.102446884054878831e-08 1.087930300225065224e-11 1.465735286642277040e-08 1.257006516213587562e-08 0.000000000000000000e+00
6.466666666666667229e-01 9.280243862944322487e-07 1.639058558003668537e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.733888912848173990e-10 1.193156530984142532e-08 7.681962022906723002e-12 1.230524309134707346e-08 1.033596755809579975e-08 0.000000000000000000e+00
6.600000000000000311e-01 9.454238834149348735e-07 2.246767872825759640e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.199645113084993609e-10 5.813028199553975508e-09 9.303103983571378474e-12 1.026071618476046170e-08 8.830945749109500243e-09 0.000000000000000000e+00
6.733333333333333393e-01 9.208961572697830411e-07 2.354998180509342411e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.042197361500491286e-10 2.769309862666013476e-09 8.408810126727166512e-12 8.609495683168916400e-09 7.210002040301710519e-09 0.000000000000000000e+00
6.866666666666667584e-01 9.365605539000803024e-07 2.332428699140839239e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.546334246546514579e-10 1.354788684580057429e-09 5.855627453176424345e-12 7.031571022846313538e-09 6.080169997991463306e-09 0.000000000000000000e+00
6.999999999999999556e-01 9.344882880320079811e-07 2.762686547933306938e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.300924403651739772e-10 6.364598037984215730e-10 4.186162329656366211e-12 6.000141881979936229e-09 5.180730399223457192e-09 0.000000000000000000e+00
7.133333333333333748e-01 9.426970006298645132e-07 3.135219158805714973e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.386618894227355513e-10 3.541704267379490763e-10 4.853937185303273054e-12 5.060027697046543393e-09 4.283908319783542455e-09 0.000000000000000000e+00
7.266666666666667940e-01 9.421971331842412422e-07 3.928328870542754177e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.453221739890486166e-10 1.942977874534749514e-10 3.190259793019449534e-12 4.207527825535490234e-09 3.655368169693220506e-09 0.000000000000000000e+00
7.399999999999999911e-01 9.257934789077003559e-07 5.863352402900309098e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.171837216747352052e-10 1.231622348122316767e-10 2.471206878049044427e-12 3.534009378883935253e-09 3.047698662382122130e-09 0.000000000000000000e+00
7.533333333333334103e-01 8.426998112954562603e-07 1.086793907277706969e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.220711631635660004e-10 5.496759917784742677e-11 2.217604706768646134e-12 2.932215194170350079e-09 2.508555669417294908e-09 0.000000000000000000e+00
7.666666666666667185e-01 7.244937558464907538e-07 3.306725513527112673e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.003828533194727061e-11 3.628168380422645260e-11 1.535796933960130680e-12 2.521720631973100352e-09 2.161222326849183792e-09 0.000000000000000000e+00
7.800000000000000266e-01 6.099086795180257753e-07 2.099381098622088957e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.809499604265078570e-11 2.093953049527365601e-11 1.521457148138172984e-12 2.031620773416442023e-09 1.787960896012855004e-09 0.000000000000000000e+00
7.933333333333334458e-01 4.708212668345422453e-07 6.108456112715295479e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.358861040514739897e-11 1.320770087011312080e-11 1.131115821180404608e-12 1.698582958382997243e-09 1.413732517787146789e-09 0.000000000000000000e+00
8.066666666666666430e-01 3.532490906308977184e-07 9.432281936120265075e-08 3.780997708901585217e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.027569115577374013e-11 8.506453582975249368e-12 6.471138505962185552e-13 1.451360040818813074e-09 1.238248828562869534e-09 0.000000000000000000e+00
8.200000000000000622e-01 2.500468361579518482e-07 3.274586741605703975e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.367032634030442751e-11 5.147298508933287306e-12 4.195939248035909782e-13 1.176383389603211004e-09 9.759590218497371358e-10 0.000000000000000000e+00
8.333333333333334814e-01 1.793235446619982411e-07 1.488253693947756327e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.727050955210279493e-11 2.881290886781034485e-12 4.580069435553695485e-13 9.532184335452464523e-10 7.910040963756165589e-10 0.000000000000000000e+00
8.466666666666666785e-01 1.280536309030045644e-07 8.791162239423935414e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.742305946822114096e-11 1.934540032655784739e-12 2.936716245489887362e-13 7.830368800611826983e-10 7.244301979464988085e-10 0.000000000000000000e+00
8.600000000000000977e-01 9.254833063703457550e-08 4.874398520275223322e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.078484396081391327e-11 1.451403348085266280e-12 1.370483993712038868e-13 6.333041042826659334e-10 5.658082460203569320e-10 0.000000000000000000e+00
8.733333333333332948e-01 6.453883147371600248e-08 2.679435378605730104e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.890393504573902333e-12 9.512724869809856325e-13 3.625602416943072902e-14 5.299498334119782508e-10 5.043510860179558571e-10 0.000000000000000000e+00
8.866666666666667140e-01 4.686147595215569278e-08 2.025629039999649304e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.591256974852985446e-12 8.072588468763550497e-13 4.203671226811679521e-15 4.299869274272144585e-10 4.073531912956555292e-10 0.000000000000000000e+00
9.000000000000001332e-01 3.465044309400339373e-08 1.568266159623746620e-09 5.882238321653909283e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.460544758248224865e-12 3.742773936744903923e-13 2.758048261453057172e-15 3.701333002888890655e-10 2.900285804652662567e-10 0.000000000000000000e+00
9.133333333333333304e-01 2.492733354204250439e-08 7.959614502467335597e-10 4.680226605599183736e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.314790134232997233e-12 1.855552585659557755e-13 1.021891975020293412e-15 3.047861124388237284e-10 2.513748978959064580e-10 0.000000000000000000e+00
9.266666666666667496e-01 1.752098607444249711e-08 6.086374507638265321e-10 4.191127043899484327e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.514350525766787507e-13 3.100828145366653184e-13 4.845798418420477084e-16 2.170199316983296638e-10 1.914527088124240542e-10 0.000000000000000000e+00
9.400000000000000577e-01 1.371354501433076031e-08 4.759162559542781668e-10 3.373675380719451476e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.095257967196676846e-14 1.226710210464137565e-13 4.207396610365248429e-16 1.995711034890111472e-10 1.612500705310167761e-10 0.000000000000000000e+00
9.533333333333333659e-01 1.009380542099655058e-08 5.145323852300993703e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.258970974091756439e-15 1.075980808837140916e-13 1.817856634629136554e-16 1.235704955359322068e-10 1.330306188210843558e-10 0.000000000000000000e+00
9.666666666666667851e-01 8.972268994929965767e-09 3.125374070664719205e-10 2.846538183690491257e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.241415382083837365e-18 4.083969754446381698e-14 3.530107407913113597e-16 1.169284919640643393e-10 9.410257144424576956e-11 0.000000000000000000e+00
9.799999999999999822e-01 5.772130522248210153e-09 2.451624635614924648e-10 4.936749748864971984e-09 0.000000000000000000e+00 0.000000000000000000e+00 6.030368086511119226e-18 2.173499391408262762e-14 4.753609986328175623e-17 9.104705648735515048e-11 8.296793664468309796e-11 0.000000000000000000e+00
9.933333333333334014e-01 4.334783468022847822e-09 1.663005836466660642e-10 9.035534396775995195e-09 0.000000000000000000e+00 0.000000000000000000e+00 8.144461286171072980e-18 2.515750525592674009e-14 1.366209745199244092e-16 8.667181775005327607e-11 5.912243558891079948e-11 0.000000000000000000e+00
1.006666666666666821e+00 4.055214796805011140e-09 1.353689885011602511e-10 3.141255386402523342e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.897420181759440079e-18 1.674189243108501657e-14 1.122902330654886576e-16 4.538336196074397081e-11 3.967161658055377200e-11 0.000000000000000000e+00
1.020000000000000018e+00 2.554447749845678817e-09 1.218043664407578471e-10 2.500536295609336738e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.370018675189109518e-19 1.616059529243567668e-14 1.213869839901324855e-17 5.359312489607831425e-11 3.694733424673438452e-11 0.000000000000000000e+00
1.033333333333333437e+00 2.192075364693834062e-09 8.525054860943659566e-11 1.359441529621706569e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.490345598311218650e-15 4.089786088555751333e-18 3.239660355442518842e-11 2.245168506477478264e-11 0.000000000000000000e+00
1.046666666666666856e+00 1.525193070588636003e-09 4.942027451918369729e-11 2.654787705787433036e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.896109445753871181e-20 3.255587106192390319e-15 1.398932028720720825e-18 1.971002844928561412e-11 1.793296166025810114e-11 0.000000000000000000e+00
1.060000000000000053e+00 1.288627858847752612e-09 2.756579189352499062e-11 1.000975512328264491e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.233667621612563390e-20 8.846085198845498728e-16 2.004528100939448056e-18 1.650587625514785090e-11 1.519981406362931677e-11 0.000000000000000000e+00
1.073333333333333250e+00 9.410203254628578282e-10 3.755984137759141511e-11 3.504441077213132358e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.037997346907387935e-16 3.054799645309223140e-19 1.333609163607993174e-11 9.026561617254826802e-12 0.000000000000000000e+00
1.086666666666666892e+00 1.053000355578385584e-09 1.440521060331449788e-11 3.726753725581984248e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.661214700066176402e-12 9.680881529474268315e-12 0.000000000000000000e+00
1.100000000000000089e+00 5.974746948791384001e-10 2.216983734843661982e-11 1.582649236571961953e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.768773827863448655e-12 3.637256570947766413e-12 0.000000000000000000e+00
1.113333333333333286e+00 5.027298413207987723e-10 1.958370295491254360e-11 4.650552945003056584e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.254450627019952487e-12 6.119653747624624274e-12 0.000000000000000000e+00
1.126666666666666705e+00 5.060414658538056473e-10 7.173810087967820471e-12 4.361583471417460882e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.270834927928335594e-12 2.228708659458341916e-12 0.000000000000000000e+00
1.140000000000000124e+00 5.016250204327630070e-10 7.477631818953350273e-12 5.824615306659287464e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.314542428834848192e-12 1.150304266835083441e-12 0.000000000000000000e+00
1.153333333333333321e+00 3.518242307571342398e-10 1.652108576730768248e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.630906403896565226e-12 1.554221794824777460e-12 0.000000000000000000e+00
1.166666666666666741e+00 2.007392767821304615e-10 3.074969396062158862e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.795090850377306364e-13 1.170310983368825612e-12 0.000000000000000000e+00
1.180000000000000160e+00 2.193864867571690329e-10 1.226109839224986596e-11 4.998898603245017542e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.111698460754029229e-12 1.060046993014245254e-12 0.000000000000000000e+00
1.193333333333333357e+00 1.516704767719755041e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.698713659665782067e-13 5.138363715635547717e-13 0.000000000000000000e+00
1.206666666666666776e+00 5.231297758202800005e-11 1.223637100975385374e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.562128612408124383e-13 7.577429574388805325e-13 0.000000000000000000e+00
1.220000000000000195e+00 6.249028448231595281e-11 8.494334874644900615e-12 8.941961027486923948e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.968143909762055830e-13 1.723702066493284529e-13 0.000000000000000000e+00
1.233333333333333393e+00 4.504366188138391523e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.385822597588777897e-13 3.830325638909427213e-13 0.000000000000000000e+00
1.246666666666666590e+00 1.402090604041625669e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.622833105887503332e-13 2.814923964840432204e-14 0.000000000000000000e+00
1.260000000000000231e+00 5.085507391045223074e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.699018011917255690e-14 3.124457419299230051e-14 0.000000000000000000e+00
1.273333333333333428e+00 4.509738792252837299e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.348817351413771571e-13 8.893416384085368966e-13 0.000000000000000000e+00
1.286666666666666625e+00 5.271553236126231061e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.087784540528591384e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 7.153079555847577033e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 3.865097955799180095e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.516001760301957197e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.550703599623454889e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 2.209820952571552691e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 1.750227250839222122e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 6.913147623177247465e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 7.766505421914799662e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 1.180971062063409158e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 7.204881190855208315e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.427424181108032629e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 3.358928989445348994e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 1.185109090335446564e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 4.153949477175008600e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 9.598760305754838862e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 3.101407874575622918e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/CG/AgAg/hist_mass_AuAu.txt <==
6.666666666666667095e-03 3.300000000000002150e-04 1.500000000000000038e-05 0.000000000000000000e+00 1.055286364968579943e-01 4.613642308311007847e-04 1.981673197396097898e-07 1.088603146389947099e-05 9.977183565481749298e-08 1.358547459189716512e-03 1.058424614723497666e-03 0.000000000000000000e+00
2.000000000000000042e-02 9.500000000000001878e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.851208501770503140e-02 1.204769981887437010e-04 4.009275161657100249e-08 3.372454836708040313e-06 1.043196215277201860e-08 3.853339741679425129e-04 3.006078931454600868e-04 0.000000000000000000e+00
3.333333333333333287e-02 5.500000000000001551e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.498695925177755475e-02 7.637657389458062270e-05 2.158770142558192885e-08 1.771627933683169456e-06 7.130946098344579639e-09 2.226854915250367365e-04 1.734111323473230392e-04 0.000000000000000000e+00
4.666666666666666879e-02 5.499999999999999518e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.983581426286536484e-03 5.288973585735877886e-05 1.550973523420014263e-08 1.393204995745513582e-06 5.493196954051521411e-09 1.547830696928054260e-04 1.207464490865645519e-04 0.000000000000000000e+00
5.999999999999999778e-02 4.500000000000000283e-05 0.000000000000000000e+00 0.000000000000000000e+00 5.433443623642755099e-03 3.919567492378900315e-05 5.789481017574917109e-09 1.087294034888724874e-06 4.593941500606111653e-09 1.168815086245000829e-04 9.113871965900387836e-05 0.000000000000000000e+00
7.333333333333333370e-02 2.500000000000000120e-05 0.000000000000000000e+00 0.000000000000000000e+00 3.139279490287321620e-03 3.147108965022692991e-05 5.110735364465342717e-09 8.616817543675305941e-07 3.446424265468141266e-09 9.227647142472772792e-05 7.191747145214595464e-05 0.000000000000000000e+00
8.666666666666666963e-02 1.500000000000000038e-05 5.000000000000000409e-06 0.000000000000000000e+00 1.637024609505798858e-03 2.634164139316032136e-05 1.464835927790654211e-08 7.600113280601474264e-07 4.275197153306188179e-09 7.480562057285867084e-05 5.841757322262001203e-05 0.000000000000000000e+00
1.000000000000000056e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 7.102336397320094469e-04 2.281908588988307223e-05 6.643040627776894573e-09 6.555318256504337914e-07 2.221950092598509263e-09 6.159577263133843392e-05 4.802219152989270327e-05 0.000000000000000000e+00
1.133333333333333415e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.152811512179682698e-04 1.937980911999690619e-05 3.182965553090274441e-09 4.881881266784744074e-07 1.220266922236597214e-09 5.121420365950145521e-05 3.993105909361408380e-05 0.000000000000000000e+00
1.266666666666666774e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 2.801895883463732719e-05 1.559093776300411909e-05 7.541894721137042298e-09 4.921959143524573193e-07 2.150992957674685889e-09 4.275766284378467922e-05 3.335950335938578593e-05 0.000000000000000000e+00
1.400000000000000133e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.361449983015009261e-07 1.524938546091461034e-05 6.905222046611594514e-09 4.322849939016619770e-07 5.888110080010417505e-10 3.567705717523229913e-05 2.787078405117360437e-05 0.000000000000000000e+00
1.533333333333333215e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.376929240826629448e-05 4.189467994759496276e-09 4.293007515514330970e-07 1.249784145960029084e-09 2.974573076364039965e-05 2.321434168384011812e-05 0.000000000000000000e+00
1.666666666666666852e-01 5.000000000000000409e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.261191834810749141e-05 1.396264118236886336e-10 3.570852217829694684e-07 1.324956582242800358e-09 2.466872694939127591e-05 1.924535438795746596e-05 0.000000000000000000e+00
1.799999999999999933e-01 1.000000000000000082e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.042095087199482074e-05 5.173561061918922781e-09 3.456353285911920020e-07 2.406587465237885810e-09 2.030194507778315004e-05 1.586125549941081914e-05 0.000000000000000000e+00
1.933333333333333570e-01 2.000000000000000164e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.021147966636190850e-05 1.129019905312470848e-10 3.060902491164662493e-07 9.757765749518471894e-10 1.656218495527471329e-05 1.293390114549964798e-05 0.000000000000000000e+00
2.066666666666666652e-01 5.000000000000000409e-06 1.927242236002858973e-10 0.000000000000000000e+00 0.000000000000000000e+00 9.183014528848938956e-06 2.830363326231423323e-09 2.971588498558124461e-07 1.268086103101041086e-09 1.336858362486059404e-05 1.044822666486702497e-05 0.000000000000000000e+00
2.200000000000000289e-01 5.000000000000000409e-06 1.459624662249023942e-06 0.000000000000000000e+00 0.000000000000000000e+00 8.064143004863270718e-06 1.342505293943834472e-09 2.920766362168974291e-07 6.130705222225658296e-10 1.066557861803720862e-05 8.331361544648593266e-06 0.000000000000000000e+00
2.333333333333333370e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.956815721394885698e-06 4.782673695778012177e-09 2.756642879751544707e-07 6.555839415774477996e-10 8.403107047716047671e-06 6.567150269976553082e-06 0.000000000000000000e+00
2.466666666666667007e-01 5.000000000000000409e-06 1.689035429838953025e-06 0.000000000000000000e+00 0.000000000000000000e+00 6.052077401900113659e-06 3.398177680901641705e-09 2.534411359248913285e-07 4.398271918212277639e-10 6.546556450699907055e-06 5.111344390890304438e-06 0.000000000000000000e+00
2.600000000000000089e-01 1.000000000000000082e-05 1.041249880862516688e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.598323885655438723e-06 4.159202157559233178e-09 2.368934416831812932e-07 5.311361778327686286e-10 5.066293844856017637e-06 3.944417212955332942e-06 0.000000000000000000e+00
2.733333333333333171e-01 6.237044131764843494e-06 4.302198453071619571e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.140974328258116813e-06 2.939750484447016832e-09 2.037281144650396164e-07 9.019070795521966357e-10 3.901654199680394288e-06 3.042221819093741475e-06 0.000000000000000000e+00
2.866666666666666807e-01 5.200698252015687091e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.139016503064072042e-06 1.054445141142610300e-09 2.101275598873320773e-07 3.867533473754884371e-10 3.010459486754500964e-06 2.346866444145595820e-06 0.000000000000000000e+00
3.000000000000000444e-01 3.825184475264296235e-06 2.691370495299070698e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.919725731150578940e-06 1.732557968910273415e-09 1.708409496013345912e-07 4.897445681682038757e-10 2.335774012083404693e-06 1.820202640654320248e-06 0.000000000000000000e+00
3.133333333333333526e-01 4.795085303209390562e-06 1.199308039391077634e-10 0.000000000000000000e+00 0.000000000000000000e+00 3.519285271909121264e-06 1.569669378700125111e-09 1.781867141478120676e-07 2.640000630845721450e-10 1.831667147454017194e-06 1.421560033329214859e-06 0.000000000000000000e+00
3.266666666666666607e-01 3.805961498362223849e-06 1.801489606365023204e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.056812521720357582e-06 7.592980245020558262e-10 1.723375453678320594e-07 4.461989456352612941e-10 1.444693767499069544e-06 1.121117680393618035e-06 0.000000000000000000e+00
3.400000000000000244e-01 3.650542774731804254e-06 2.580376312825636092e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.689893942902323142e-06 4.964180891985045725e-11 1.772889945216319510e-07 3.462274047419184832e-10 1.146230711110246684e-06 8.885443261559112471e-07 0.000000000000000000e+00
3.533333333333333881e-01 3.868066875634202029e-06 1.092669156140685170e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.442402684041885463e-06 2.524051208417792911e-09 1.422815542401108117e-07 1.193519607531914529e-10 9.154371551634470244e-07 7.092974857461763249e-07 0.000000000000000000e+00
3.666666666666666963e-01 3.622591403226540757e-06 8.071290784756616408e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.952282276537023554e-06 2.896795895171270827e-09 1.473785877874988889e-07 2.456106459850382320e-10 7.358659891133937759e-07 5.669669058869978114e-07 0.000000000000000000e+00
3.800000000000000044e-01 3.231173309844775744e-06 7.140308920128316509e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.814679905091077662e-06 3.978661081316894224e-11 1.428081448769145328e-07 2.825833516410598538e-10 5.923304992522984192e-07 4.578387992092771316e-07 0.000000000000000000e+00
3.933333333333333681e-01 2.966613509119738996e-06 1.236573274360497308e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.460612589988520771e-06 2.926774837931016011e-09 1.415863566978432102e-07 1.710635891735992828e-10 4.792028578190404046e-07 3.682420769856412407e-07 0.000000000000000000e+00
4.066666666666667318e-01 2.916250511865625828e-06 1.072848954917489749e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.081660739297981896e-06 9.260725843097494444e-10 1.363608745517992219e-07 1.315010447945417393e-10 3.884125896086965536e-07 2.990289757228045929e-07 0.000000000000000000e+00
4.200000000000000400e-01 2.606465635098232437e-06 9.250334656399800197e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.769885162319679985e-07 4.593500283963353306e-10 1.263564231892220476e-07 9.647450119811643666e-11 3.182206300728601419e-07 2.425627921933835902e-07 0.000000000000000000e+00
4.333333333333333481e-01 2.640701849436276826e-06 7.399940193089018695e-08 0.000000000000000000e+00 0.000000000000000000e+00 7.435847388727345475e-07 1.153296343367962613e-09 1.186891716366240966e-07 3.558270067344748924e-11 2.587161778112006268e-07 1.965202539094992251e-07 0.000000000000000000e+00
4.466666666666666563e-01 2.347841205482302746e-06 6.794411212385777530e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.335106930514910171e-07 3.942810836505813703e-10 1.111904828685221002e-07 2.727803793778879304e-11 2.100728036464510235e-07 1.605690341196371083e-07 0.000000000000000000e+00
4.600000000000000200e-01 2.302773438114119264e-06 5.922351026213330858e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.684982072948734028e-07 1.007930327090086629e-09 1.196022564405948185e-07 5.053354874225372556e-11 1.725232007178789516e-07 1.310895716922875950e-07 0.000000000000000000e+00
4.733333333333333837e-01 2.082236896814709064e-06 8.187232640446771994e-08 0.000000000000000000e+00 0.000000000000000000e+00 2.539301755265239891e-07 3.325980987319396001e-10 1.085840051434461477e-07 3.927235525466932285e-11 1.414861630664518617e-07 1.083073674192661677e-07 0.000000000000000000e+00
4.866666666666666918e-01 1.963645028208650474e-06 4.779344216524088653e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.598560147682473920e-07 3.058158014798149901e-10 9.218777468126349623e-08 1.553445954683165690e-11 1.177865375015464813e-07 8.877575390309413157e-08 0.000000000000000000e+00
5.000000000000000000e-01 1.793513804477291372e-06 1.921506602632049488e-08 0.000000000000000000e+00 0.000000000000000000e+00 8.241766536447759526e-08 1.922961042845849862e-11 9.606289148869675045e-08 1.130112042884614313e-11 9.604081380198036607e-08 7.278480851073667839e-08 0.000000000000000000e+00
5.133333333333334192e-01 1.619989669151238427e-06 3.801850105532170793e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.689425950642048429e-08 7.401777085323499372e-10 1.026243789780366256e-07 6.036200972296208530e-12 7.981770066836348750e-08 5.968896923730428004e-08 0.000000000000000000e+00
5.266666666666666163e-01 1.619716571581672986e-06 3.350659070402501827e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.009623316722651991e-08 2.224992301219434462e-10 9.007608988627751627e-08 5.405662574505694236e-12 6.554165286266811710e-08 4.934337679012815016e-08 0.000000000000000000e+00
5.400000000000000355e-01 1.485134592262975242e-06 3.816442537881506088e-08 0.000000000000000000e+00 0.000000000000000000e+00 9.020450147112223823e-10 1.556395035599300748e-11 8.887296398583142138e-08 4.993597563571669689e-12 5.453795563090273394e-08 3.979310320100612048e-08 0.000000000000000000e+00
5.533333333333334547e-01 1.374722755851166897e-06 3.428802531184648253e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.731265045743718978e-14 5.530838129535509800e-10 8.772524914475122358e-08 4.652807460488114585e-12 4.435046816917749389e-08 3.333959049815652172e-08 0.000000000000000000e+00
5.666666666666666519e-01 1.307264369246941008e-06 1.101605063105702261e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.451401972559709745e-10 8.735216159252781829e-08 1.152488274864782348e-11 3.710154053183491051e-08 2.788608530756100793e-08 0.000000000000000000e+00
5.800000000000000711e-01 1.158534607039924549e-06 9.351842660787982280e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.611407677158818929e-10 6.579790626708983802e-08 3.396617414439143840e-12 3.128196341441441631e-08 2.301921819414326275e-08 0.000000000000000000e+00
5.933333333333333792e-01 1.120187260366953560e-06 3.487375835760503572e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.392020407656154042e-10 6.409744909134570958e-08 1.457607765817779075e-11 2.557352876989865258e-08 1.896965786822820999e-08 0.000000000000000000e+00
6.066666666666666874e-01 1.112489853075894020e-06 1.751677509553459457e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.783297111745158003e-12 5.773127505498801665e-08 1.353951829608621985e-11 2.140763708087295114e-08 1.601834317351905192e-08 0.000000000000000000e+00
6.200000000000001066e-01 1.059564767843776503e-06 1.075348311814801562e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.160933280513126586e-10 4.383962909918533963e-08 5.808742299866528936e-12 1.755615040415258578e-08 1.366533985438329483e-08 0.000000000000000000e+00
6.333333333333333037e-01 1.028613967624168773e-06 1.312899476284481338e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.038400923920275317e-10 2.578375220392595624e-08 8.529860688224275144e-12 1.467946393643170524e-08 1.113000666112943295e-08 0.000000000000000000e+00
6.466666666666667229e-01 9.572346565827763010e-07 1.121061584178129331e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.688780827020211876e-10 1.234980511837902725e-08 6.005900395071082675e-12 1.268843642723079007e-08 9.155361890856674207e-09 0.000000000000000000e+00
6.600000000000000311e-01 9.914917779941095052e-07 1.304455256952308454e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.217127297098133719e-10 4.123084490467564398e-09 1.050790039227079923e-11 1.048429628836163323e-08 7.510019348559826735e-09 0.000000000000000000e+00
6.733333333333333393e-01 9.940633281569023691e-07 1.209508045803494307e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304792035206428161e-10 2.292454336101217542e-09 9.340254525709471455e-12 9.095865730801361562e-09 6.368341222899797866e-09 0.000000000000000000e+00
6.866666666666667584e-01 9.361361865220970256e-07 1.569081418616857899e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.905052561031352365e-10 1.027355463649028170e-09 1.392686285367866517e-12 7.318111890175972765e-09 5.474579714156982190e-09 0.000000000000000000e+00
6.999999999999999556e-01 9.728462690252799610e-07 1.751145968256776058e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.598373624186802392e-11 7.822006529358236895e-10 2.364223869549341834e-12 6.412469343683027304e-09 4.563357321841132301e-09 0.000000000000000000e+00
7.133333333333333748e-01 1.012942740708041514e-06 1.871402781342134321e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.039825993261516257e-11 2.634343885614862852e-10 4.109473582885221874e-12 5.310925648629140703e-09 3.853114476857391387e-09 0.000000000000000000e+00
7.266666666666667940e-01 9.583704627484971875e-07 3.098173546315439682e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.797027719432833035e-11 1.355540893975624297e-10 2.895565804226077411e-12 4.364639348250698846e-09 3.142178554295019890e-09 0.000000000000000000e+00
7.399999999999999911e-01 9.296487840257919408e-07 4.326490335329117175e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.015679429034889913e-11 7.825839101575590840e-11 1.357640025518899600e-12 3.473924499924431386e-09 2.526952788994069034e-09 0.000000000000000000e+00
7.533333333333334103e-01 8.689941446980644145e-07 7.242909841650468631e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.966264824082003522e-11 4.706771012381447010e-11 1.936127570861889201e-12 2.989683658359235688e-09 2.216423383131369391e-09 0.000000000000000000e+00
7.666666666666667185e-01 7.362989873682101723e-07 2.300224888699288732e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.045387495512342545e-11 2.784372795899787620e-11 1.724453121724620011e-12 2.524083529301233018e-09 2.063408289582635728e-09 0.000000000000000000e+00
7.800000000000000266e-01 6.287707945828975346e-07 1.572150909941739987e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.500945966831722354e-11 1.600872455773370279e-11 1.747208076520025845e-12 2.114503640342193215e-09 1.575098714425532612e-09 0.000000000000000000e+00
7.933333333333334458e-01 4.614415706921260917e-07 4.562890835323609754e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.759484291281193620e-13 1.115886656301364172e-11 3.020977436663638867e-13 1.896453817559708066e-09 1.363844259485512137e-09 0.000000000000000000e+00
8.066666666666666430e-01 3.622313653934321497e-07 7.167934923812527221e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.022748738783771484e-11 6.489090864152348065e-12 9.982606333675104647e-13 1.585165792379682485e-09 1.191084295741605253e-09 0.000000000000000000e+00
8.200000000000000622e-01 2.503939357008127080e-07 2.960343160834228429e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.151670363497709476e-11 3.544454404564834200e-12 1.663582121869207342e-13 1.309289956758955774e-09 1.019482872300905903e-09 0.000000000000000000e+00
8.333333333333334814e-01 1.800476307892384928e-07 1.134759570828416447e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.194409932944946589e-11 3.081352455039550821e-12 2.568098421399846767e-13 1.070721968443868631e-09 8.169172239816729945e-10 0.000000000000000000e+00
8.466666666666666785e-01 1.260182300021665492e-07 7.298293342860122988e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.291317491095590564e-12 1.695614180890669260e-12 3.460238218940890796e-13 9.812721783957800399e-10 5.742357556795823147e-10 0.000000000000000000e+00
8.600000000000000977e-01 8.875997258170612312e-08 4.200614235650094871e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.097926527346465709e-12 1.150003638708670643e-12 3.983406078985853685e-14 7.343442654847081359e-10 6.424331675020806901e-10 0.000000000000000000e+00
8.733333333333332948e-01 6.160412663512366799e-08 2.031321267904511671e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.471226956914997619e-12 5.106906288079826724e-13 4.332662678679159533e-14 6.108680103685374048e-10 4.383761043672363091e-10 0.000000000000000000e+00
8.866666666666667140e-01 4.366525250627872138e-08 2.305390794116677360e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.389848481693655486e-12 5.080387771480653912e-13 5.641479858030609877e-15 5.259758417655320814e-10 4.720912553777707773e-10 0.000000000000000000e+00
9.000000000000001332e-01 3.089477693868926522e-08 1.466837962958638402e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.438687139815684416e-12 2.566705732007414446e-13 4.480093575386188374e-15 4.542195278003816163e-10 3.356966496381821073e-10 0.000000000000000000e+00
9.133333333333333304e-01 2.345244678307198102e-08 1.084494590080914001e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.404760043082128506e-13 1.239047799019108438e-13 3.518209448236810808e-15 3.770405203387451568e-10 2.874100399979882610e-10 0.000000000000000000e+00
9.266666666666667496e-01 1.658907875552563760e-08 4.866380888490764652e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.084829808725730493e-13 6.891074437672519388e-14 2.134983627168705607e-15 3.412686533122084840e-10 3.161360936581323408e-10 0.000000000000000000e+00
9.400000000000000577e-01 1.135747629552086332e-08 3.016082826499634571e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.838257767846456212e-14 7.691469331420239424e-14 2.080252514281431897e-15 3.294984674500694107e-10 2.166850719305339171e-10 0.000000000000000000e+00
9.533333333333333659e-01 1.085789127899649668e-08 4.680333910634183197e-10 1.593489102482368530e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.756183658759866048e-15 4.258060212950062317e-14 1.955491906457922832e-15 2.279739192942059743e-10 2.043093554326128101e-10 0.000000000000000000e+00
9.666666666666667851e-01 5.879053646411750686e-09 2.184573203461237930e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.106619198104632301e-18 5.340539651989952304e-14 1.443740911330193135e-15 2.824905649534231738e-10 1.424711063691998450e-10 0.000000000000000000e+00
9.799999999999999822e-01 5.383963377679586999e-09 7.981156443704708528e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.858951890369916931e-19 2.426400791646976225e-14 1.054816024936812809e-15 2.382428594669496842e-10 1.094409104598720511e-10 0.000000000000000000e+00
9.933333333333334014e-01 4.714387495173954015e-09 5.406017874572222906e-11 7.290830491698929355e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.775267074021137491e-19 3.678685828670403450e-14 6.577336525163866858e-16 1.742928693140044766e-10 1.406600148736574908e-10 0.000000000000000000e+00
1.006666666666666821e+00 4.116847792336418153e-09 8.273096554323598084e-11 3.148952221740218863e-08 0.000000000000000000e+00 0.000000000000000000e+00 1.712958059260988127e-20 1.464626632291036379e-15 3.519579813865533240e-16 1.545645558366101159e-10 7.706396545939826117e-11 0.000000000000000000e+00
1.020000000000000018e+00 2.408649252529874952e-09 4.312569409484185329e-11 2.140334671228744588e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.234526721861987599e-15 9.375938666234163177e-17 1.098214925316294550e-10 8.814167886258812205e-11 0.000000000000000000e+00
1.033333333333333437e+00 1.277407672108317944e-09 6.835776908582287891e-11 1.301141551957403634e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.243956124455663757e-15 9.887593198383336729e-17 1.239710178761117564e-10 5.884810743885401296e-11 0.000000000000000000e+00
1.046666666666666856e+00 1.307333779597978185e-09 1.191482007238635229e-10 4.144987932304985777e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.512963617329341160e-15 1.038221568630727535e-16 8.649552107294125610e-11 6.153645612071650042e-11 0.000000000000000000e+00
1.060000000000000053e+00 1.628181552236586914e-09 2.285250033536772226e-11 6.176151188098705866e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.998426587740904116e-17 4.573361648296994778e-17 9.418841639242790162e-11 5.959333211433708745e-11 0.000000000000000000e+00
1.073333333333333250e+00 1.707649231996859984e-09 9.021789482720940765e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.483156522395516492e-17 6.933687537341987163e-11 3.448732556078232926e-11 0.000000000000000000e+00
1.086666666666666892e+00 9.095064653193464816e-10 5.378630189286942546e-12 4.630747490659596969e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.401372970326169165e-18 7.044543712500526190e-11 4.227174471461364687e-11 0.000000000000000000e+00
1.100000000000000089e+00 5.276157632265530338e-10 1.195190050109571531e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.029969438942430344e-11 2.373320987078010976e-11 0.000000000000000000e+00
1.113333333333333286e+00 2.695044801379102929e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.630613990089922244e-11 3.536797970687209046e-11 0.000000000000000000e+00
1.126666666666666705e+00 6.046492408765317602e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.672315774020662636e-11 1.497431397482511361e-11 0.000000000000000000e+00
1.140000000000000124e+00 3.565051450900075651e-10 7.935999989536506252e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.129497232498509421e-11 3.188998057821642570e-11 0.000000000000000000e+00
1.153333333333333321e+00 1.562839773215417937e-10 3.079839860215509157e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.422667324740387473e-11 1.292763179432916693e-11 0.000000000000000000e+00
1.166666666666666741e+00 3.993729162407309514e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.538265189417604080e-11 9.954361169844585399e-12 0.000000000000000000e+00
1.180000000000000160e+00 3.256307465907121597e-10 0.000000000000000000e+00 3.710519137568584603e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.674876399009864898e-11 1.807921847740565378e-11 0.000000000000000000e+00
1.193333333333333357e+00 1.560968131644846044e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.312458830880909785e-11 7.540707471618591721e-12 0.000000000000000000e+00
1.206666666666666776e+00 1.727240394881912420e-11 1.657203355983946530e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.401390492948271783e-11 4.523521035075016524e-12 0.000000000000000000e+00
1.220000000000000195e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.697095446894411528e-12 4.060380136775046663e-12 0.000000000000000000e+00
1.233333333333333393e+00 2.660855830530033153e-11 0.000000000000000000e+00 1.058695638488993818e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.562989954919193220e-11 5.574641604861562480e-12 0.000000000000000000e+00
1.246666666666666590e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.195579954951906571e-11 2.780679159640501390e-12 0.000000000000000000e+00
1.260000000000000231e+00 5.991446870296989397e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.476434580272950558e-12 7.375104827402951911e-12 0.000000000000000000e+00
1.273333333333333428e+00 3.216140055760370690e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.291923207536092465e-11 3.031737555600137514e-12 0.000000000000000000e+00
1.286666666666666625e+00 8.195285817248604785e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.845221368212571133e-12 1.977818939519929355e-12 0.000000000000000000e+00
1.300000000000000044e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.334761725201792089e-12 3.532940953768565029e-13 0.000000000000000000e+00
1.313333333333333464e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.541507689052495245e-12 4.902648083237793791e-13 0.000000000000000000e+00
1.326666666666666661e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.646026515301766769e-12 9.618383819695691240e-14 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.930907230537321193e-12 1.191860762126867397e-13 0.000000000000000000e+00
1.353333333333333499e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.054185852316379095e-13 5.815791871035804584e-15 0.000000000000000000e+00
1.366666666666666696e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.004729042496504873e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.911428453706291261e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 2.761652123487412671e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.618768571847124601e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.144386121893481374e-13 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.021936086844391930e-14 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 2.335433601697105878e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/CG/AgAg/hist_mass_cg.txt <==
# m[GeV]  medium-omega  medium-rho  medium-phi  QGP  mulit-pi  fo-omega  fo-rho  fo-phi
6.666666666666667095e-03 7.088068690734319630e-06 1.420240626853817249e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.124479973207811055e-06 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000042e-02 1.700293459615699672e-05 3.422243745119532641e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.138853268360775011e-07 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333287e-02 9.309058463936882962e-06 1.803970371268764656e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.391286766298746627e-07 0.000000000000000000e+00 0.000000000000000000e+00
4.666666666666666879e-02 6.556540801599345180e-06 1.189580179030794074e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.824077811036185382e-07 0.000000000000000000e+00 0.000000000000000000e+00
5.999999999999999778e-02 5.142656311601011730e-06 8.369991580454004976e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.941468790031231474e-07 0.000000000000000000e+00 0.000000000000000000e+00
7.333333333333333370e-02 4.170708142040441415e-06 6.348745316087118108e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.395811886481267944e-07 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 3.554189773131274710e-06 4.865291597449461969e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.021623888323755833e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 3.129183505817932523e-06 3.822391336170133250e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.756078697776245475e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.133333333333333415e-01 2.687197545440559375e-06 3.047554859947284342e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.550623985455013712e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.266666666666666774e-01 2.400130130247145084e-06 2.418338836246780935e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.377279187428758943e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000133e-01 2.147778215771353375e-06 2.032691154454653972e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.250320675603756987e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 1.965829426743278720e-06 1.595341449667578575e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.135736531974998337e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.666666666666666852e-01 1.750330785696430244e-06 1.335266939719803266e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.034557920840009687e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.799999999999999933e-01 1.621708636957306535e-06 1.114111188178560881e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.548047759187598661e-08 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 1.505973527697165569e-06 9.383436935404726215e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.608540318656264311e-07 0.000000000000000000e+00 0.000000000000000000e+00
2.066666666666666652e-01 1.335774399924774874e-06 7.778398570934483291e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.294302464187592739e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 1.218302621857422153e-06 6.674542832946739302e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.696111653237575238e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333370e-01 1.099832895985590215e-06 5.510838271335209996e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.287904451375044461e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 1.010613590937485975e-06 4.764241858075115796e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.866274898987552127e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.600000000000000089e-01 9.445048355500144748e-07 3.898835661144831798e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.515397073675108327e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.733333333333333171e-01 8.500432762005855338e-07 3.377022819690251958e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.200868094112576117e-08 3.076078033750002370e-07 0.000000000000000000e+00
2.866666666666666807e-01 7.740554058795383050e-07 2.963092802795911198e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.913655754887531477e-08 3.095498033750001627e-07 0.000000000000000000e+00
3.000000000000000444e-01 7.174697888096164351e-07 2.522594066789307638e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.563078297462547102e-08 1.995826213624987627e-06 0.000000000000000000e+00
3.133333333333333526e-01 6.571415696117325354e-07 2.182338982508588487e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.014855638300052444e-08 1.918727180625005565e-06 0.000000000000000000e+00
3.266666666666666607e-01 6.238893050492502314e-07 1.873969611067754503e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.103272912862528897e-08 1.344633395875003799e-06 0.000000000000000000e+00
3.400000000000000244e-01 5.720876551576696772e-07 1.615352857843183743e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.769940699600008199e-08 2.215581753250005372e-06 0.000000000000000000e+00
3.533333333333333881e-01 5.529630701952364511e-07 1.406926051406847312e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.203956993800021577e-08 1.299858713137498525e-06 0.000000000000000000e+00
3.666666666666666963e-01 4.949221392416935104e-07 1.204563553381979360e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.477056036275013449e-08 1.252031655624995532e-06 0.000000000000000000e+00
3.800000000000000044e-01 4.641562152295994271e-07 1.051157220132348499e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.363200713512511016e-08 1.271092655037497650e-06 0.000000000000000000e+00
3.933333333333333681e-01 4.302155009347567931e-07 9.120741564086854103e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.010048372074993692e-08 1.212401811662494679e-06 0.000000000000000000e+00
4.066666666666667318e-01 3.972960645318032899e-07 7.777565145740718413e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.301523062550012781e-08 1.022427297862498676e-06 0.000000000000000000e+00
4.200000000000000400e-01 3.669627770771746146e-07 6.298173798270810127e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.674056678650014651e-08 9.001328727125001764e-07 0.000000000000000000e+00
4.333333333333333481e-01 3.409287481379530607e-07 5.758719566889759466e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.389338703499976102e-08 7.706705419499985456e-07 0.000000000000000000e+00
4.466666666666666563e-01 3.123861714037315182e-07 4.987252268223129391e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.413220249237504005e-08 7.147755825625010939e-07 0.000000000000000000e+00
4.600000000000000200e-01 3.057114559856402935e-07 4.044759196915360989e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.628440277512521860e-08 7.459249600625002760e-07 0.000000000000000000e+00
4.733333333333333837e-01 2.749189551004896567e-07 3.573421158512491618e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.205404804362494214e-08 5.294602894250006015e-07 0.000000000000000000e+00
4.866666666666666918e-01 2.581611504868463407e-07 3.290353759682910099e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.199098250437502553e-08 4.457167634624995312e-07 0.000000000000000000e+00
5.000000000000000000e-01 2.290069533815516246e-07 2.796910688007393410e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.264061635025000067e-08 4.039717250749997325e-07 0.000000000000000000e+00
5.133333333333334192e-01 2.302855387372310008e-07 2.218732506310305015e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.963512225349990417e-08 3.824897053625006350e-07 0.000000000000000000e+00
5.266666666666666163e-01 2.017627280980444317e-07 1.925307663031658246e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.112977178762485348e-08 3.024891597499998942e-07 0.000000000000000000e+00
5.400000000000000355e-01 1.907490916905911985e-07 1.629248663406936679e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.414998943562503249e-08 3.256583064374999438e-07 0.000000000000000000e+00
5.533333333333334547e-01 1.776180417342197120e-07 1.279118119362476673e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.621656106937491812e-08 2.647966863749995228e-07 0.000000000000000000e+00
5.666666666666666519e-01 1.646900283328492960e-07 1.191780290925158649e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.746860994867172383e-11 2.594424353424987692e-08 2.443354605874998005e-07 0.000000000000000000e+00
5.800000000000000711e-01 1.555019290925575059e-07 9.341778665346508551e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.390159005877361626e-10 2.391763333824989039e-08 2.476892991750001449e-07 0.000000000000000000e+00
5.933333333333333792e-01 1.428015988255653817e-07 8.926117400005902322e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.441944835886744686e-10 2.725712581424984791e-08 1.681775630375000430e-07 0.000000000000000000e+00
6.066666666666666874e-01 1.369490839003431373e-07 7.730730995373787636e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.440803165353730559e-10 2.193809512062493117e-08 1.810972210875002285e-07 0.000000000000000000e+00
6.200000000000001066e-01 1.255635353829799708e-07 6.635584038211772379e-07 0.000000000000000000e+00 0.000000000000000000e+00 7.445267969952137189e-10 2.922863134774995358e-08 1.707636424875000766e-07 0.000000000000000000e+00
6.333333333333333037e-01 1.244577944420129822e-07 6.415119934462603755e-07 0.000000000000000000e+00 0.000000000000000000e+00 9.923725483507147097e-10 8.345090015999987680e-09 1.449948399624999035e-07 0.000000000000000000e+00
6.466666666666667229e-01 1.141124946088683541e-07 5.990012560871371449e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.244425625105301399e-09 1.099780008999999793e-09 1.368625032500000238e-07 0.000000000000000000e+00
6.600000000000000311e-01 1.082453749338657830e-07 4.744211105830598795e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.480652173298843224e-09 4.879520118749996336e-09 1.084797985375000143e-07 0.000000000000000000e+00
6.733333333333333393e-01 1.059402637048559479e-07 5.476045944945846508e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.748095152669579116e-09 4.173761704999999084e-09 9.937115681249997681e-08 0.000000000000000000e+00
6.866666666666667584e-01 1.048226933367602057e-07 4.221608432192312416e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.002842764942248623e-09 2.955585165000002063e-09 1.027808611000000722e-07 0.000000000000000000e+00
6.999999999999999556e-01 1.013291588100002939e-07 4.153295716117632261e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.328397505269388215e-09 2.150076383749998995e-09 1.018071030375000373e-07 0.000000000000000000e+00
7.133333333333333748e-01 9.850957898803721617e-08 3.533525280329993277e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.589641036365159777e-09 8.523830105000033370e-09 9.381939503749999292e-08 0.000000000000000000e+00
7.266666666666667940e-01 1.011270513243798327e-07 3.188767767640243656e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.865764668079911715e-09 8.507718238749964327e-09 7.588102510000003579e-08 0.000000000000000000e+00
7.399999999999999911e-01 1.036574594962223246e-07 2.876134025345322365e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.144095703119686662e-09 1.645156962374998572e-08 9.073271958749995680e-08 0.000000000000000000e+00
7.533333333333334103e-01 1.100383474962518782e-07 2.559561060338187763e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.522918413744162546e-09 2.077809235249983709e-08 9.012544177500006731e-08 0.000000000000000000e+00
7.666666666666667185e-01 1.241645125740625547e-07 2.243111313073402947e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.698541667165061091e-09 6.514171931125056964e-08 7.283930017499999563e-08 0.000000000000000000e+00
7.800000000000000266e-01 1.541103341405317017e-07 1.932630333403403417e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.140283683606978086e-09 4.535715740934957579e-07 5.646736936249995945e-08 0.000000000000000000e+00
7.933333333333334458e-01 1.061049450322875677e-07 1.648479584449699931e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.480941970799172198e-09 1.417149659724979564e-07 3.693037297499997834e-08 0.000000000000000000e+00
8.066666666666666430e-01 7.186341650851427106e-08 1.389656430942386395e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.836575648342233396e-09 2.247232411099997690e-08 2.964460396250001302e-08 0.000000000000000000e+00
8.200000000000000622e-01 4.981430929855240042e-08 1.160158317881635160e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.973742887795839617e-09 5.440705416750008811e-09 1.477337712500000251e-08 0.000000000000000000e+00
8.333333333333334814e-01 3.369224112820956274e-08 9.584829230616712571e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.239498670904888876e-09 3.872444978749988413e-09 1.635917433750002007e-08 0.000000000000000000e+00
8.466666666666666785e-01 2.294616436034951615e-08 7.914522976244407660e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.398396295576992835e-09 1.965534392500000629e-09 1.016629638749999568e-08 0.000000000000000000e+00
8.600000000000000977e-01 1.611425807188043095e-08 6.718323380402663437e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.527223766376021140e-09 1.170184856250001223e-09 8.123183624999997086e-09 0.000000000000000000e+00
8.733333333333332948e-01 1.181875844942243412e-08 5.377374256097591128e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.732763180067536053e-09 6.428709675000004056e-10 2.632555437499999431e-09 0.000000000000000000e+00
8.866666666666667140e-01 8.608704125899396717e-09 4.433197371256487623e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.843557529824552501e-09 8.148712012499993278e-10 4.388168949999999413e-09 0.000000000000000000e+00
9.000000000000001332e-01 6.326174538823023155e-09 3.700167637588258191e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.973372298756035678e-09 7.026111874999999303e-11 2.376882987500000503e-09 4.035496999999999842e-09
9.133333333333333304e-01 4.435968939655494339e-09 2.955388624262245431e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.826734752588659725e-09 1.562010275000000156e-10 3.236739816249999189e-09 0.000000000000000000e+00
9.266666666666667496e-01 3.622631908152792326e-09 2.373142146078929597e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.771069746897659040e-09 2.228215125000000291e-10 1.678715950000000332e-09 0.000000000000000000e+00
9.400000000000000577e-01 2.585896484632810690e-09 1.963439531112313833e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.845685270266128948e-09 1.417490375000000147e-11 1.690726437499999911e-09 0.000000000000000000e+00
9.533333333333333659e-01 2.047285002498709897e-09 1.737068983081282611e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.705626342718337286e-09 9.769780374999999003e-12 1.256986250000000065e-09 0.000000000000000000e+00
9.666666666666667851e-01 1.606214122163951145e-09 1.336666487860903548e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.608564152297560322e-09 0.000000000000000000e+00 6.729934749999999387e-10 0.000000000000000000e+00
9.799999999999999822e-01 1.244620053886749029e-09 1.072105319265775390e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.459087499382207797e-09 0.000000000000000000e+00 4.174214624999999926e-10 0.000000000000000000e+00
9.933333333333334014e-01 8.357991628132010723e-10 8.651072661273897691e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.286720582698578540e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.006666666666666821e+00 6.954180742752372409e-10 7.410058309409635478e-09 0.000000000000000000e+00 0.000000000000000000e+00 5.215706522511123244e-09 0.000000000000000000e+00 2.484853774999999710e-10 1.159886117499999314e-09
1.020000000000000018e+00 6.266599751125877366e-10 5.784986991392993998e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.996135425449112198e-09 3.247624725000000394e-11 1.660457699999999859e-10 4.797990728000029685e-08
1.033333333333333437e+00 4.984237655138002825e-10 4.731922636593248485e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.784300247043376685e-09 0.000000000000000000e+00 3.851687987500000768e-10 2.187129566249998222e-09
1.046666666666666856e+00 3.951744982584622914e-10 3.630373104346248787e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.367923290994137426e-09 4.023134562500000335e-11 0.000000000000000000e+00 2.031970274999999999e-10
1.060000000000000053e+00 2.105488104158750411e-10 3.405003819838373650e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.412952846000832607e-09 0.000000000000000000e+00 2.148262600000000088e-10 0.000000000000000000e+00
1.073333333333333250e+00 2.738338170091874943e-10 2.619175564769250151e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.993663059573059023e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.086666666666666892e+00 2.160227167531373866e-10 2.034761838222374015e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.781305971484137879e-09 6.675003449999999298e-11 0.000000000000000000e+00 0.000000000000000000e+00
1.100000000000000089e+00 1.224756321393124780e-10 1.193562855376000492e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.473265204053025419e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.113333333333333286e+00 1.233879438403999749e-10 1.269688357923249046e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.278070231339032556e-09 0.000000000000000000e+00 8.963199124999999592e-11 0.000000000000000000e+00
1.126666666666666705e+00 5.459081839471248998e-11 1.205710189433125045e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.049176065423931054e-09 0.000000000000000000e+00 9.993797999999999014e-11 2.214493260000001568e-09
1.140000000000000124e+00 7.447316267802499953e-11 9.336620753487499957e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.731670977784410543e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.153333333333333321e+00 5.510213983199999575e-11 6.168686544027496099e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.688412709588365252e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.166666666666666741e+00 4.865451330559999249e-11 5.154274682869997837e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.443799968900941508e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.180000000000000160e+00 2.741094986079999921e-11 4.923147127689999434e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.196103097896809387e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.193333333333333357e+00 2.266018155981249683e-11 3.652043457888749743e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.056154227034030799e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.206666666666666776e+00 4.773155602820000834e-11 2.648829177273749299e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.795312924191363514e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.220000000000000195e+00 2.075477556613750050e-11 3.217427623216250347e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.697412033389953013e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.233333333333333393e+00 2.031116125197500234e-11 2.342863805087499689e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.418941840983192036e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 4.999598351902499898e-11 2.431356066050000130e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.314284310634162053e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 9.248695768375000156e-12 1.313801749071250078e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.178768186849365885e-09 5.252237624999999683e-12 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 1.940314293964999846e-11 1.260854368625000127e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.013029136911622191e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 1.113795485702500279e-11 6.431824674999999500e-11 0.000000000000000000e+00 0.000000000000000000e+00 9.231917960328131914e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 1.465993760875000100e-11 7.211911617499999675e-11 0.000000000000000000e+00 0.000000000000000000e+00 8.431557157565292046e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 7.069729784999999964e-12 1.051294968318750269e-10 0.000000000000000000e+00 0.000000000000000000e+00 7.777086959341667812e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 1.242037873750000254e-12 4.097713645000000322e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.786770299435230874e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 1.262772375000000038e-11 8.142702249999999712e-12 0.000000000000000000e+00 0.000000000000000000e+00 6.074138003691726160e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 2.932999016250000243e-12 3.435466175000000076e-11 0.000000000000000000e+00 0.000000000000000000e+00 5.545890630900493919e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 1.904305175000000194e-11 6.431717676999999708e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.728047165307076234e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 1.621033554999999882e-12 1.980094300000000036e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.941418790951760744e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 1.612565874999999854e-13 6.730154347499999636e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.454536800214445393e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 6.813668125000000317e-13 7.466414124999999846e-12 0.000000000000000000e+00 0.000000000000000000e+00 3.355113295960328467e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 4.086989625000000325e-12 3.248664350000000020e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.192484927951159300e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 0.000000000000000000e+00 8.251128774999998689e-12 0.000000000000000000e+00 0.000000000000000000e+00 2.501411755629358415e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 8.041200999999999070e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.334243533390674133e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 0.000000000000000000e+00 8.851282749999998987e-13 0.000000000000000000e+00 0.000000000000000000e+00 2.106622175549047109e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 0.000000000000000000e+00 2.349938712499999723e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.564507762603595136e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.562021882111366725e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 2.452460499999999716e-12 0.000000000000000000e+00 0.000000000000000000e+00 1.174570562835386254e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.194070143366757955e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.061537687923175028e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.446983514575089083e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.106007430000536961e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.484287154047627726e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.155627317426844378e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.422652964022126383e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.709852349439748787e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.229629531159250991e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.898675808659998940e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.534176325946249961e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.038297563811749634e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.407509226878749299e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.593620658456250439e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.573485452936374319e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.960968297675749648e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.406742057199999886e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.694688248851249412e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.612919276362500203e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.335864295073750018e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.335899044624999312e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.611573548499998915e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.270933891125000370e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.297228254250000366e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.321051681824999812e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.032671747125000093e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.153666875000001398e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.040107222124999982e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.002172726500000557e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.315263793749999900e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.630365587500000330e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.503567055000000082e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.486655292499999513e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.270683527500000253e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.304773874999999711e-14 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.094426299999999896e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.206363974999999994e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/CG/AgAg/hist_mass_cg_AuAu.txt <==
# m[GeV]  medium-omega  medium-rho  medium-phi  QGP  mulit-pi  fo-omega  fo-rho  fo-phi
6.666666666666667095e-03 1.163604926281461216e-05 2.686215788353465018e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.346057775294097152e-06 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000042e-02 2.854362777360126510e-05 6.348166386847119147e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.879408119868324878e-07 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333287e-02 1.599071374727572368e-05 3.338877781346531824e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.033853775550083593e-07 0.000000000000000000e+00 0.000000000000000000e+00
4.666666666666666879e-02 1.120906316204730590e-05 2.175714766777138345e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.829055654238737520e-07 0.000000000000000000e+00 0.000000000000000000e+00
5.999999999999999778e-02 8.857088353074936022e-06 1.566842179914132785e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.244399227476270118e-07 0.000000000000000000e+00 0.000000000000000000e+00
7.333333333333333370e-02 7.271550568966536819e-06 1.155132665866857649e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.809385618984999385e-07 0.000000000000000000e+00 0.000000000000000000e+00
8.666666666666666963e-02 6.104478775765223477e-06 8.796688838517807262e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.535283712978771544e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 5.338307337626031917e-06 6.980683975874095405e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.320221438750010274e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.133333333333333415e-01 4.625530584545121601e-06 5.538779655304310349e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.171925648335006191e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.266666666666666774e-01 4.005535596232204737e-06 4.379530976584267957e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.041757639005012203e-07 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000133e-01 3.626149923178538280e-06 3.574004260123284007e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.369766489425007934e-08 0.000000000000000000e+00 0.000000000000000000e+00
1.533333333333333215e-01 3.194702854573105102e-06 2.934942769667003805e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.541281806874973370e-08 0.000000000000000000e+00 0.000000000000000000e+00
1.666666666666666852e-01 2.931083540739053812e-06 2.342740106744935701e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.770461851075014426e-08 0.000000000000000000e+00 0.000000000000000000e+00
1.799999999999999933e-01 2.752410130315017280e-06 1.897888319074491302e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.263580608962472862e-08 0.000000000000000000e+00 0.000000000000000000e+00
1.933333333333333570e-01 2.414789590888423935e-06 1.623549102801052240e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.974872438212482879e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.066666666666666652e-01 2.180887191139703649e-06 1.347821452630953195e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.248567604787494782e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.200000000000000289e-01 2.003553194802715770e-06 1.123136502535904412e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.841497112424976549e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333370e-01 1.800799462120266541e-06 9.573170027336877432e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.493709554474999454e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.466666666666667007e-01 1.674181712374860509e-06 7.955140264007587361e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.136151364262501143e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.600000000000000089e-01 1.498458486239976398e-06 6.633663849331388081e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.849563278075015887e-08 0.000000000000000000e+00 0.000000000000000000e+00
2.733333333333333171e-01 1.374092931514957263e-06 5.587890665848093411e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.866437268899982463e-08 2.408887000000000224e-09 0.000000000000000000e+00
2.866666666666666807e-01 1.267569843530547266e-06 4.798144909096954463e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.298935526925021365e-08 4.128297177499992390e-07 0.000000000000000000e+00
3.000000000000000444e-01 1.169983086090130946e-06 4.094473439912928463e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.145545194312506761e-08 1.788810981875003934e-06 0.000000000000000000e+00
3.133333333333333526e-01 1.064018997920347973e-06 3.425060060639697237e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.109966356887515503e-08 3.113166847749996238e-06 0.000000000000000000e+00
3.266666666666666607e-01 9.773739035218902909e-07 3.048521701328489925e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.676983090937505833e-08 2.404699307275008470e-06 0.000000000000000000e+00
3.400000000000000244e-01 9.063224361601014835e-07 2.498470508154527318e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.639749882512498092e-08 2.202558120875008335e-06 0.000000000000000000e+00
3.533333333333333881e-01 8.565597090386253823e-07 2.141744308653129034e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.407977926862499526e-08 1.795133709875007867e-06 0.000000000000000000e+00
3.666666666666666963e-01 7.720623468082139364e-07 1.818392042025739769e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.361915490987496133e-08 2.018353865487497804e-06 0.000000000000000000e+00
3.800000000000000044e-01 7.103773488136321095e-07 1.511149764955882609e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.921230331450000956e-08 1.445737907749997864e-06 0.000000000000000000e+00
3.933333333333333681e-01 6.462527291598646636e-07 1.323996006754432069e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.306602647700010073e-08 1.658801599712504085e-06 0.000000000000000000e+00
4.066666666666667318e-01 6.027766302367553499e-07 1.143709854809298767e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.938028692837499113e-08 1.242572448712503126e-06 0.000000000000000000e+00
4.200000000000000400e-01 5.537711261428100426e-07 9.997534546974063487e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.511106942824999288e-08 1.014851817312503103e-06 0.000000000000000000e+00
4.333333333333333481e-01 5.086513443646834678e-07 7.469613588574581598e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.035608059950000558e-08 1.136999315400002025e-06 0.000000000000000000e+00
4.466666666666666563e-01 4.781841575867381900e-07 6.809511347198642312e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.911101818575000190e-08 8.207919764999994734e-07 0.000000000000000000e+00
4.600000000000000200e-01 4.349001687389808028e-07 6.015463446558029548e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.563822394849997953e-08 7.790131487375021869e-07 0.000000000000000000e+00
4.733333333333333837e-01 4.154983103924735025e-07 4.957247210630636034e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.494416715812503557e-08 6.737553773250007497e-07 0.000000000000000000e+00
4.866666666666666918e-01 3.740869239599534954e-07 4.099809773730635261e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.394064055125000176e-08 5.068473113749999638e-07 0.000000000000000000e+00
5.000000000000000000e-01 3.401476386344254474e-07 3.622685703366150293e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.245977131187496401e-08 4.728910896625008121e-07 0.000000000000000000e+00
5.133333333333334192e-01 3.269458404394361900e-07 2.825796618602954817e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.269266597224993293e-08 4.984568144250012312e-07 0.000000000000000000e+00
5.266666666666666163e-01 2.919369104168455266e-07 2.443927900497551388e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.438586008500001681e-08 3.999322371625002767e-07 0.000000000000000000e+00
5.400000000000000355e-01 2.705645129397023927e-07 2.456249432811273803e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.079993951137495091e-08 3.659672297999999548e-07 0.000000000000000000e+00
5.533333333333334547e-01 2.432805225978843266e-07 1.586848924436989604e-06 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.979276543449998475e-08 3.376002126875000425e-07 0.000000000000000000e+00
5.666666666666666519e-01 2.382780664405524626e-07 1.553475226104397398e-06 0.000000000000000000e+00 0.000000000000000000e+00 4.719616918796717283e-11 1.940327461499996745e-08 2.681775795499997371e-07 0.000000000000000000e+00
5.800000000000000711e-01 2.162476880223216988e-07 1.362836811366076118e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.968903331343241889e-10 1.959843046687496452e-08 2.168790310999996503e-07 0.000000000000000000e+00
5.933333333333333792e-01 1.874322903458159976e-07 9.700114240952992195e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.098323911428401449e-10 2.280229404787499276e-08 2.068831183999998131e-07 0.000000000000000000e+00
6.066666666666666874e-01 1.832202941089631686e-07 9.983633587863943939e-07 0.000000000000000000e+00 0.000000000000000000e+00 6.619059709714450265e-10 1.767379340287494923e-08 1.933275488250001353e-07 0.000000000000000000e+00
6.200000000000001066e-01 1.744839288310898213e-07 7.982371261464292690e-07 0.000000000000000000e+00 0.000000000000000000e+00 9.406293504222402240e-10 1.450984928262498901e-08 1.980389753125001593e-07 0.000000000000000000e+00
6.333333333333333037e-01 1.594560107753388661e-07 6.793578569817163952e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.217110538733883104e-09 7.070396198375005687e-09 1.724355096874997332e-07 0.000000000000000000e+00
6.466666666666667229e-01 1.524500580365163486e-07 5.968479536714266459e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.524957675128912540e-09 8.238772298750001038e-10 1.609986523500000550e-07 0.000000000000000000e+00
6.600000000000000311e-01 1.390548988697834290e-07 4.046385852844564322e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.826584315509451031e-09 2.328426346249999096e-09 1.206226897499999938e-07 0.000000000000000000e+00
6.733333333333333393e-01 1.373588388543841615e-07 5.144391622395612168e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.045764883205784373e-09 2.660695749999997946e-09 1.307932270125001432e-07 0.000000000000000000e+00
6.866666666666667584e-01 1.278531584399872320e-07 4.260296134643320098e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.412091396971883810e-09 2.225079375000002626e-09 1.245296054125000298e-07 0.000000000000000000e+00
6.999999999999999556e-01 1.230602421175324612e-07 3.538466449357633122e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.620194980827610004e-09 3.246161830000004519e-09 1.294525780375001527e-07 0.000000000000000000e+00
7.133333333333333748e-01 1.202417556121816644e-07 3.412793821583598811e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.978292223146751826e-09 3.098765990000003480e-09 1.160709891874999220e-07 0.000000000000000000e+00
7.266666666666667940e-01 1.190311021609583904e-07 3.056764593809160511e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.265474659380337881e-09 6.990211204999998644e-09 1.091339490749999003e-07 0.000000000000000000e+00
7.399999999999999911e-01 1.192018612161999680e-07 2.698286854937228748e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.587578987185172598e-09 5.416545603750009781e-09 1.199467992125000201e-07 0.000000000000000000e+00
7.533333333333334103e-01 1.206858344720561528e-07 2.371195977570162039e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.923842958367217766e-09 1.397149361875003880e-08 9.827602906250004523e-08 0.000000000000000000e+00
7.666666666666667185e-01 1.272912514271884495e-07 2.047630424679586632e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.239649949904287262e-09 4.812781027624968914e-08 8.759423706250006922e-08 0.000000000000000000e+00
7.800000000000000266e-01 1.441994774762719251e-07 1.760871983072737589e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.523042125267212406e-09 3.544533827102473836e-07 6.972725001250002906e-08 0.000000000000000000e+00
7.933333333333334458e-01 1.033345157521958755e-07 1.496598024446244035e-07 0.000000000000000000e+00 0.000000000000000000e+00 4.692825024277557288e-09 1.029086681274995403e-07 5.524220080000005006e-08 0.000000000000000000e+00
8.066666666666666430e-01 7.327494061459500330e-08 1.244878452124573993e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.024000933368472836e-09 1.709893918000003036e-08 2.861972244999999922e-08 0.000000000000000000e+00
8.200000000000000622e-01 5.098430706343563784e-08 1.064333442690438837e-07 0.000000000000000000e+00 0.000000000000000000e+00 5.272291216789964183e-09 3.713537991249999277e-09 2.768327692500001967e-08 0.000000000000000000e+00
8.333333333333334814e-01 3.539119250018192602e-08 8.801143938784326819e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.381399939240863874e-09 3.363383046249999194e-09 1.844680064250000284e-08 0.000000000000000000e+00
8.466666666666666785e-01 2.450880554384955284e-08 7.439144297561434479e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.559223062723072107e-09 1.647251277500000649e-09 1.242161317250000444e-08 0.000000000000000000e+00
8.600000000000000977e-01 1.732479451874736728e-08 6.027440360055556482e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.594779855041762554e-09 7.790335162499994533e-10 8.157464337499998771e-09 0.000000000000000000e+00
8.733333333333332948e-01 1.231792191339997001e-08 5.121528885396262786e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.785734156312661224e-09 3.701790399999998674e-10 3.798105700000000106e-09 0.000000000000000000e+00
8.866666666666667140e-01 9.131020028723407301e-09 4.152656133077847011e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.745432502039994534e-09 3.410429917499999766e-10 3.662772875000000253e-09 0.000000000000000000e+00
9.000000000000001332e-01 6.522193565644389262e-09 3.541266679661628919e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.731706055620632946e-09 7.762501249999999442e-11 2.540633299999999960e-09 0.000000000000000000e+00
9.133333333333333304e-01 4.821715515585495136e-09 2.840963712128155663e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.726565117386545789e-09 1.211893925000000051e-10 2.097476741249999808e-09 0.000000000000000000e+00
9.266666666666667496e-01 3.610800835931106838e-09 2.304736383032990529e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.791184365324214432e-09 6.363156524999999488e-11 1.614803681249999671e-09 0.000000000000000000e+00
9.400000000000000577e-01 2.918795371986813534e-09 1.962159099169078274e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.519168538000150029e-09 7.968477250000000179e-11 1.095594662500000181e-09 0.000000000000000000e+00
9.533333333333333659e-01 2.050378399324994991e-09 1.583100059284906477e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.469487558036067866e-09 7.192586450000000446e-11 4.359314249999999508e-10 0.000000000000000000e+00
9.666666666666667851e-01 1.595044474309902741e-09 1.287968490303199646e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.210424052442368563e-09 2.728065749999999674e-11 1.592664125000000032e-10 0.000000000000000000e+00
9.799999999999999822e-01 1.153517068585688388e-09 1.033983545886828269e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.185639447028688785e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
9.933333333333334014e-01 8.445562999661123611e-10 8.095470564533418744e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.940479803089975181e-09 1.194940199999999869e-11 2.622170362500000068e-10 0.000000000000000000e+00
1.006666666666666821e+00 6.531138498261872456e-10 6.632941657203629914e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.637133036647071352e-09 0.000000000000000000e+00 1.166890175000000045e-10 3.588009187499996536e-09
1.020000000000000018e+00 6.126649815094495083e-10 5.451074135876791794e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.491589869423677869e-09 0.000000000000000000e+00 1.344499374999999914e-10 5.657959352249990380e-08
1.033333333333333437e+00 5.367925001613377889e-10 4.422255943203257436e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.254586135117607439e-09 1.178741462500000000e-11 0.000000000000000000e+00 2.134601607499999200e-09
1.046666666666666856e+00 3.167390489331748152e-10 3.475526760171582418e-09 0.000000000000000000e+00 0.000000000000000000e+00 4.013847514807765235e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.461606421250000867e-09
1.060000000000000053e+00 2.746008169127376802e-10 2.895000077126750067e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.820484561458325283e-09 0.000000000000000000e+00 1.046328162500000132e-10 0.000000000000000000e+00
1.073333333333333250e+00 2.301085235669875658e-10 2.250921580921126333e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.540525774002305898e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.086666666666666892e+00 2.400035192945873154e-10 1.695861879071375274e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.396928355154997503e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.100000000000000089e+00 1.661462311495124223e-10 1.293947015297748525e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.070652963620270404e-09 0.000000000000000000e+00 9.662999749999999536e-11 0.000000000000000000e+00
1.113333333333333286e+00 1.001748540068375255e-10 1.297964270865873360e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.758074365786157495e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.126666666666666705e+00 7.578478020253750157e-11 9.831825768382502005e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.646683285942561407e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.140000000000000124e+00 7.922791964368751346e-11 7.278036469377511451e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.451669621058395829e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.153333333333333321e+00 6.216795279000000463e-11 6.023078352691247984e-10 0.000000000000000000e+00 0.000000000000000000e+00 2.093949912846425272e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.166666666666666741e+00 6.290474928755000981e-11 4.657319207677525199e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.969923626164349847e-09 0.000000000000000000e+00 1.802403662499999927e-10 0.000000000000000000e+00
1.180000000000000160e+00 3.587957303349998972e-11 3.843405820178754514e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.828927791179193619e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.193333333333333357e+00 2.703018828925000416e-11 3.272367673248791151e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.580457906275581795e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.138260800000000081e-10
1.206666666666666776e+00 1.831468628358749595e-11 2.525871327657510548e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.448132588879675265e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.220000000000000195e+00 1.870108711847500282e-11 1.484037455887500495e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.323093821378668426e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.233333333333333393e+00 2.967726536813749333e-11 1.534335015573750072e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.177294507315260217e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.246666666666666590e+00 1.485349411662499896e-11 1.218777802512499925e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.020630704648152686e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.260000000000000231e+00 4.796553032975000477e-12 6.185948171749998960e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.035716931208585105e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.273333333333333428e+00 2.027300651249999583e-12 7.909808554674999942e-11 0.000000000000000000e+00 0.000000000000000000e+00 8.187848772035806580e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.286666666666666625e+00 3.966450909875000132e-12 5.348054754875000746e-11 0.000000000000000000e+00 0.000000000000000000e+00 7.451282676193645160e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000044e+00 4.829316795750000170e-12 2.869423316250000042e-11 0.000000000000000000e+00 0.000000000000000000e+00 6.422647888247290158e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.313333333333333464e+00 1.489069998649999876e-12 5.517665103375000553e-11 0.000000000000000000e+00 0.000000000000000000e+00 5.741639939461266343e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.326666666666666661e+00 4.593775340875000272e-12 4.556990831800000536e-11 0.000000000000000000e+00 0.000000000000000000e+00 5.001915293033541731e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.340000000000000080e+00 0.000000000000000000e+00 2.799147507874999521e-11 0.000000000000000000e+00 0.000000000000000000e+00 4.544505848053482073e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.353333333333333499e+00 3.580838749999999902e-13 3.418211895625000420e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.982685380158505198e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.366666666666666696e+00 9.215392588749998197e-13 2.488471622499999682e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.410637132443847482e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.380000000000000115e+00 2.399712012500000031e-12 1.104255562499999924e-11 0.000000000000000000e+00 0.000000000000000000e+00 3.010596657079675487e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.393333333333333535e+00 2.602697812499999754e-12 2.381478587500000059e-11 0.000000000000000000e+00 0.000000000000000000e+00 2.890949102153877867e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.406666666666666732e+00 1.235884524999999854e-14 2.923736550000000250e-12 0.000000000000000000e+00 0.000000000000000000e+00 2.441033890565669794e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.419999999999999929e+00 5.182916874999999703e-13 8.140279275000000919e-12 0.000000000000000000e+00 0.000000000000000000e+00 2.120302923105216931e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.433333333333333570e+00 1.392368749999999938e-12 9.913009749999999840e-13 0.000000000000000000e+00 0.000000000000000000e+00 2.090117351137084965e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.446666666666666767e+00 0.000000000000000000e+00 1.155070337500000038e-12 0.000000000000000000e+00 0.000000000000000000e+00 1.494952429737001296e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.459999999999999964e+00 7.465836500000000224e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.311811385362219039e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.473333333333333606e+00 1.348244664500000122e-12 9.479192249999999806e-12 0.000000000000000000e+00 0.000000000000000000e+00 1.349240455337058880e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.486666666666666803e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.035813368548933747e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.738916846991566797e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.513333333333333419e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.492815392056302441e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.526666666666666838e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.765601994546328946e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.540000000000000036e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.840677624310564156e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.553333333333333455e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.911919481182000927e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.566666666666666874e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.747372598533629970e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.580000000000000071e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.884039076666463638e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.593333333333333268e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.776258268836250034e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.606666666666666909e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.361333887893239400e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.620000000000000107e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.176265670511437452e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.633333333333333304e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.870616280380499703e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.646666666666666945e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.938312295557749247e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.660000000000000142e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.267256639038875515e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.673333333333333339e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.136451452084499625e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.686666666666666758e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.777202982333374972e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.554986376417500105e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.713333333333333375e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.182334846605000031e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.726666666666666794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.696241472355499556e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740000000000000213e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.192234787562375070e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.753333333333333410e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.466658327874999985e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.766666666666666607e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.149234287125000328e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.780000000000000249e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.918062925250002739e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.793333333333333446e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.003020676625000016e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.806666666666666643e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.863807700999999905e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.820000000000000284e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.751196030374999302e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.833333333333333481e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.723335213750000191e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.846666666666666679e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.180497146124999860e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.860000000000000098e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.064377329999999706e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.873333333333333517e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.073979204750000209e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.886666666666666714e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.609404907249999538e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000133e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.146079250999999394e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913333333333333552e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.156874250000000088e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.926666666666666750e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.541523902500000081e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.939999999999999947e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.962949343750000107e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.953333333333333588e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.158790153749999920e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.966666666666666785e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.737555875000000264e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.993333333333333401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.519586174999999964e-13 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/CG/AgAg/plot_cg_dileptons.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import glob
import os
import argparse  # command line argument parser


matplotlib.rcParams.update({'font.size': 16,
                            'axes.labelsize': 22,
                            'mathtext.default':'rm',
                            'legend.fontsize': 15,
                            'font.family':'sans-serif',
                            'font.sans-serif':['Helvetica']})

### ARGUMENT PARSING ###
parser = argparse.ArgumentParser()
parser.add_argument("data_file", nargs='?' ,help="file containing experimental dilepton data", default="")
parser.add_argument("normalization", type=float, nargs='?', default=1.,
                    help="normalization factor for data comparison")
args = parser.parse_args()


ch_list = [ r'$medium-\omega$',
            r'$medium-\rho$',
            r'$medium-\phi$',
            r'$QGP$',
            r'$hadronic\,continuum$',
            r'$fo-\omega$',
            r'$fo-\rho$',
            r'$fo-\phi$']
n_ch = len(ch_list)

stil = ['g-','b-','r-','c-','m-', 'g--','b--','r--']

# load hist
data_cg = np.loadtxt("hist_mass_cg.txt")

center_m = data_cg[:,0]
hist = data_cg[:, 1:n_ch + 1]

# make dN/dx plot
bin_width = center_m[1] - center_m[0]
hist[:] = hist[:] / bin_width

# plot
plt.title("Coarse Grained SMASH Dileptons")
plt.ylabel(r'$dN/dm \,[1/GeV]$')
plt.xlabel(r'$m_{ee}\,[GeV]$')

if os.path.isfile(args.data_file):  # plot data?
    data = np.loadtxt(args.data_file, unpack=True)
    x_data = data[0, :]
    y_data = data[1, :]
    y_data_err = data[2, :]

    plt.errorbar(x_data, y_data, yerr=y_data_err, fmt='ro', ecolor='k', label="HADES")

    # mods to other plot for data compariosn
    plt.ylabel(r'$1/N_{\pi^0}*dN/dm\,[1/GeV]$') # ArKCl-specific
    hist[:] = hist[:] / args.normalization



plt.plot(center_m, np.sum(hist, axis=1), "k-", linewidth=3, label = "sum")
for i in range(n_ch):
    # if sum(hist[:,i]) > 1E-10:
        plt.plot(center_m, hist[:,i], stil[i], label=ch_list[i])


plt.legend(title = "ArKCl@1.76 AGeV")
plt.yscale("log")
plt.ylim(1E-10,1E-2)
plt.tight_layout()
plt.savefig("plot_dil_mass_cg.pdf")


==> anc/dileptons/CG/AgAg/plot_hist_w_cg.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import os
import argparse  # command line argument parser
from definitions import *  # IMPORT BINS, LINESTYLES AND CHANNELS

matplotlib.rcParams.update({'font.size': 18,
                            'axes.labelsize': 24,
                            'legend.fontsize': 18,
                            'mathtext.default':'rm'})
desc = """
        Plotting script for dilepton analysis.

        """

parser = argparse.ArgumentParser(description=desc)
parser.add_argument("system", help="collision system that was used")
parser.add_argument(
    "energy", help="kinetic energy (Ekin) per nucleon of target")
parser.add_argument("data_dir", nargs='?', default="",
                    help="directory containing the experimental data")
args = parser.parse_args()

plot_with_data = False
if args.data_dir != "":
    plot_with_data = True
    print "Plotting with (HADES) data ..."

cross_sections_dict = {"pp1.25": 46.96,
                       "np1.25": 40.0,
                       "pp2.2": 42.16,
                       "pp3.5": 43.40,
                       "pNb3.5": 848.0}

ch_list_cg = [ r'$CG-\omega$',
               r'$CG-\rho$',
               r'$medium-\phi$',
               r'$QGP$',
               r'$Multi-\pi$',
               r'$fo-\omega$',
               r'$fo-\rho$',
               r'$fo-\phi$']
n_ch_cg = len(ch_list_cg)

style_cg = ['g--','b--','r-','c-','m--', 'g-.','b-.','r--']


def version():
    data = np.genfromtxt("other.version.dat", dtype='str')
    return data[1]

def normalization_AA():  # CC and ArKCl
    with open("other.avg_pion.dat") as avg:
        raw_norm = np.loadtxt(avg)
        norm_AA = raw_norm[1]  # use average of (n_piz+n_pim)/2
        print "Using avg. no. of pion =", norm_AA, "for normalization off AA spectra ..."
    return norm_AA

# create wider bins


def rebin(x, y, ch, bin_factor):

    if bin_factor == 0:
        return x, y

    cut = len(x) % bin_factor
    if cut > 0:
        x = x[:-cut]
        y = y[:, :-cut]

    x_new_list = []
    y_new_list = [[] for i in range(ch)]

    for i in range(0, len(x), bin_factor):
        x_new_list.append(sum(x[i: i + bin_factor]) / bin_factor)
        for c in range(ch):
            y_new_list[c].append(sum(y[c][i: i + bin_factor]) / bin_factor)

    x_new = np.asarray(x_new_list)
    len(x_new)
    y_new = [[] for i in range(ch)]
    for c in range(ch):
        y_new[c] = np.asarray(y_new_list[c])
        len(y_new[c])

    return x_new, y_new


def plot(name, bin_factor, ch_list, style_dict, datafile="", cut_legend=""):

    n_ch = len(ch_list)

    # import hist_data
    with open("hist_" + name + ".txt") as df_smash:
        data = np.loadtxt(df_smash, delimiter=' ', unpack=True)

    bin_centers = data[0, :]
    hist = data[1:n_ch + 1, :]

    # make dN/dx plot
    bin_width = bin_centers[1] - bin_centers[0]
    hist_dx = hist[:] / bin_width

    ### COARSE ###
    with open("hist_mass_cg.txt") as df_cg:
        data = np.loadtxt(df_cg, delimiter=' ', unpack=True)

    bin_centers_cg = data[0, :]
    hist_cg = data[1:n_ch_cg + 1,:]



    bin_width = bin_centers_cg[1] - bin_centers_cg[0]
    hist_dx_cg = hist_cg[:] / bin_width

    # renormalize for data comparison (currently only mass spectra compared with data)
    if datafile != "":
        # do cross section plot for pp, data in mub
        if args.system == "pp" or args.system == "np" or args.system == "pNb":
            hist_dx = hist_dx * \
                cross_sections_dict[args.system + args.energy] * 1000
        # spectra for CC is normalized with averaged number of pions
        if args.system == "CC" or args.system == "ArKCl":
            hist_dx    = hist_dx    / normalization_AA()
            hist_dx_cg = hist_dx_cg / normalization_AA()


    # rebin
    bin_centers_new, hist_new = rebin(bin_centers, hist_dx, n_ch, bin_factor)
    bin_centers_new_cg, hist_new_cg = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, bin_factor)
    bin_centers_new_cg_rb, hist_new_cg_rb = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, 4)

    choosen_channels_smash = [2, 3, 4]  # phi, pi, eta,  Deltas
    choosen_channels_cg    = [0, 1, 4, 5, 6]  # medium-omgea, medium-rho, - , - , multi-pi, fo-omega, fo-rho, -
    choosen_channels_cg    = [0, 1, 4]  # medium-omgea, medium-rho, - , - , multi-pi, fo-omega, fo-rho, -

    # combine VM
    hist_new_cg[0] += hist_new_cg[5]
    hist_new_cg[1] += hist_new_cg[6]

    # plotting
    sum_all = np.zeros(len(hist_new[0]))


    ##### SUM ####

    # plotting CG
    # plt.plot(bin_centers_new_cg, sum(hist_new_cg), label="all CG", color='k', linewidth=3)
    for i in range(len(ch_list_cg)):
        if i in choosen_channels_cg:
            if i == 6 or i == 5:  # fo-rho or fo-omega
                sum_all += hist_new_cg[i]
            elif i == 4:
                sum_all += hist_new_cg[i]

            else:
                sum_all += hist_new_cg[i]


    # plt.plot(bin_centers_new, sum(hist_new), label="all", color='k', linewidth=1)
    for i in range(len(ch_list)):
        if i in choosen_channels_smash:
            if i == 3:  # pi
                sum_all += hist_new[i]
            elif i == 2:  # phi
                sum_all += hist_new[i]
            else:
                sum_all += hist_new[i]

    ### PLOT ###

    plt.plot(bin_centers_new, sum_all, label="all", color='k', linewidth=3)
    plt.plot(bin_centers_new, sum(hist_new), label="non-CG", color='k', linestyle=":", linewidth=5)
    plt.plot(bin_centers_new, sum(hist_new), color='k', linewidth=5, alpha = 0.05)


    # plotting CG
    # plt.plot(bin_centers_new_cg, sum(hist_new_cg), label="all CG", color='k', linewidth=3)
    for i in range(len(ch_list_cg)):
        if i in choosen_channels_cg:
            if i == 6 or i == 5:  # fo-rho or fo-omega
                plt.plot(bin_centers_new_cg_rb, hist_new_cg_rb[i], style_cg[i], label=ch_list_cg[i], linewidth=2)
            elif i == 4:
                plt.plot(bin_centers_new_cg, hist_new_cg[i], style_cg[i], dashes = (3,3), alpha= 0.9 ,label=ch_list_cg[i], linewidth=3)

            else:
                plt.plot(bin_centers_new_cg, hist_new_cg[i], style_cg[i], dashes = (6,2), alpha= 0.9,label=ch_list_cg[i], linewidth=3)


    # plt.plot(bin_centers_new, sum(hist_new), label="all", color='k', linewidth=1)
    for i in range(len(ch_list)):
        if i in choosen_channels_smash:
            if i == 3:  # pi
                plt.plot(bin_centers_new, hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=2, color='0.75')
            elif i == 2:  # phi
                plt.plot(bin_centers_new[20:], hist_new[i][20:], style_dict["l_style"][i], label=ch_list[i], linewidth=2)
            else:
                plt.plot(bin_centers_new, hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=2)




    # plot data
    if datafile != "":
        with open(os.path.join(args.data_dir, datafile)) as df:
            data = np.loadtxt(df, unpack=True)

        x_data = data[0, :]
        y_data = data[1, :]
        y_data_err = data[2, :]

        plt.errorbar(x_data, y_data, yerr=y_data_err,
                     fmt='ro', ecolor='k', label="HADES")

    # plot style
    # leg = plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand",
    #                  borderaxespad=0, fancybox=True, title=args.system + "@" + args.energy + "A GeV " + cut_legend)
    leg = plt.legend(bbox_to_anchor=(0.33, 0.65), loc=3, ncol=2,
                         borderaxespad=0, fancybox=True, title=args.system + " at " + args.energy + "A GeV " + cut_legend)
    #plt.annotate(version(), xy=(0.02, 0.03), xycoords='axes fraction', bbox=dict(boxstyle="round", fc="w"), fontsize=12)
    plt.xlim(style_dict["x_min"], style_dict["x_max"])
    plt.ylim(style_dict["y_min"], style_dict["y_max"])
    plt.xlabel(style_dict["xlab"])
    plt.ylabel(style_dict["ylab"])
    plt.yscale('log')
    plt.savefig("plot_m.pdf",
                bbox_extra_artists=(leg,), bbox_inches='tight')
    plt.cla()


# PLOTS #

# rebinning factors (no rebinning for now)
mass_bf = 0
pt_bf = 0
rap_bf = 0

# mass spectra where data is available
if plot_with_data:
    # if args.system == "pp" or args.system == "np":
    #     plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass.txt")
    # if args.system == "pNb":
    #     plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass.txt")
    #     plot("mass_0_800", mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass_0_800.txt")
    #     plot("mass_800",   mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass_800.txt")
    if args.system == "CC" or args.system == "ArKCl":
        plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_CC_ArKCl,
             datafile=args.system + args.energy + "mass.txt")
else:
    plot("mass", mass_bf, ch_list_main, style_dict_mass)

#
# # pt spectra where data is available
# if plot_with_data and args.system == "pp" and args.energy == "3.5":
#         plot("pt_0_150",     pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_0_150.txt", cut_legend=", m < 150 MeV")
#         plot("pt_150_470",   pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
#         plot("pt_470_700",   pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
#         plot("pt_700",       pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_700.txt", cut_legend=", 700 MeV < m")
# # else:
# #     plot("pt_0_150",   pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", m < 150 MeV")
# #     plot("pt_150_470", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 150 MeV < m < 470 MeV")
# #     plot("pt_470_700", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 470 MeV < m < 700 MeV")
# #     plot("pt_700",     pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 700 MeV < m")
#
#
# # y spectra where data is available
# if plot_with_data and args.system == "pp" and args.energy == "3.5":
#         plot("y_0_150",      rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_0_150.txt", cut_legend=", m < 150 MeV")
#         plot("y_150_470",    rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
#         plot("y_470_700",    rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
#         plot("y_700",        rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_700.txt", cut_legend=", 700 MeV < m")
# # else:
# #     plot("y_0_150",   rap_bf,   ch_list_main,  style_dict_y, cut_legend=", m < 150 MeV")
# #     plot("y_150_470", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 150 MeV < m < 470 MeV")
# #     plot("y_470_700", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 470 MeV < m < 700 MeV")
# #     plot("y_700",     rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 700 MeV < m")
# #
#
# # spectra where no data is available
# plot("pt",             pt_bf,   ch_list_main,  style_dict_pt)
# plot("y",       rap_bf,  ch_list_main,  style_dict_y)
#
# # origin plots
# plot("mass_rho",       mass_bf, ch_list_rho,   style_dict_mass_origin)
# plot("mass_omega",     mass_bf, ch_list_omega, style_dict_mass_origin)
#
# plot("pt_rho",         pt_bf,   ch_list_rho,   style_dict_pt_origin)
# plot("pt_omega",       pt_bf,   ch_list_omega, style_dict_pt_origin)
#
# plot("y_rho",   rap_bf,  ch_list_rho,   style_dict_y_origin)
# plot("y_omega", rap_bf,  ch_list_omega, style_dict_y_origin)


==> anc/dileptons/CG/AgAg/plot_hist_w_cg_with_AuAu.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import os
import argparse  # command line argument parser
from definitions import *  # IMPORT BINS, LINESTYLES AND CHANNELS

matplotlib.rcParams.update({'font.size': 18,
                            'axes.labelsize': 24,
                            'legend.fontsize': 18,
                            'mathtext.default':'rm'})
desc = """
        Plotting script for dilepton analysis.

        """

parser = argparse.ArgumentParser(description=desc)
parser.add_argument("system", help="collision system that was used")
parser.add_argument(
    "energy", help="kinetic energy (Ekin) per nucleon of target")
parser.add_argument("data_dir", nargs='?', default="",
                    help="directory containing the experimental data")
args = parser.parse_args()

plot_with_data = False
if args.data_dir != "":
    plot_with_data = True
    print "Plotting with (HADES) data ..."

cross_sections_dict = {"pp1.25": 46.96,
                       "np1.25": 40.0,
                       "pp2.2": 42.16,
                       "pp3.5": 43.40,
                       "pNb3.5": 848.0}

ch_list_cg = [ r'$CG-\omega$',
               r'$CG-\rho$',
               r'$medium-\phi$',
               r'$QGP$',
               r'$Multi-\pi$',
               r'$fo-\omega$',
               r'$fo-\rho$',
               r'$fo-\phi$']
n_ch_cg = len(ch_list_cg)

style_cg = ['g--','b--','r-','c-','m--', 'g-.','b-.','r--']


def version():
    data = np.genfromtxt("other.version.dat", dtype='str')
    return data[1]

def normalization_AA():  # CC and ArKCl
    with open("other.avg_pion.dat") as avg:
        raw_norm = np.loadtxt(avg)
        norm_AA = raw_norm[1]  # use average of (n_piz+n_pim)/2
        print "Using avg. no. of pion =", norm_AA, "for normalization off AA spectra ..."
    return norm_AA

# create wider bins


def rebin(x, y, ch, bin_factor):

    if bin_factor == 0:
        return x, y

    cut = len(x) % bin_factor
    if cut > 0:
        x = x[:-cut]
        y = y[:, :-cut]

    x_new_list = []
    y_new_list = [[] for i in range(ch)]

    for i in range(0, len(x), bin_factor):
        x_new_list.append(sum(x[i: i + bin_factor]) / bin_factor)
        for c in range(ch):
            y_new_list[c].append(sum(y[c][i: i + bin_factor]) / bin_factor)

    x_new = np.asarray(x_new_list)
    len(x_new)
    y_new = [[] for i in range(ch)]
    for c in range(ch):
        y_new[c] = np.asarray(y_new_list[c])
        len(y_new[c])

    return x_new, y_new


def plot(name, bin_factor, ch_list, style_dict, datafile="", cut_legend=""):

    n_ch = len(ch_list)

    # import hist_data
    with open("hist_" + name + ".txt") as df_smash:
        data = np.loadtxt(df_smash, delimiter=' ', unpack=True)

    bin_centers = data[0, :]
    hist = data[1:n_ch + 1, :]

    # make dN/dx plot
    bin_width = bin_centers[1] - bin_centers[0]
    hist_dx = hist[:] / bin_width

    ### COARSE ###
    with open("hist_mass_cg.txt") as df_cg:
        data = np.loadtxt(df_cg, delimiter=' ', unpack=True)

    bin_centers_cg = data[0, :]
    hist_cg = data[1:n_ch_cg + 1,:]



    bin_width = bin_centers_cg[1] - bin_centers_cg[0]
    hist_dx_cg = hist_cg[:] / bin_width

    # renormalize for data comparison (currently only mass spectra compared with data)
    if datafile != "":
        # do cross section plot for pp, data in mub
        if args.system == "pp" or args.system == "np" or args.system == "pNb":
            hist_dx = hist_dx * \
                cross_sections_dict[args.system + args.energy] * 1000
        # spectra for CC is normalized with averaged number of pions
        if args.system == "CC" or args.system == "ArKCl":
            hist_dx    = hist_dx    / normalization_AA()
            hist_dx_cg = hist_dx_cg / normalization_AA()


    # rebin
    bin_centers_new, hist_new = rebin(bin_centers, hist_dx, n_ch, bin_factor)
    bin_centers_new_cg, hist_new_cg = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, bin_factor)
    bin_centers_new_cg_rb, hist_new_cg_rb = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, 4)

    # for storing dat files
    store_x = bin_centers_new
    store_y = []
    store_y_labels = []


    choosen_channels_smash = [2, 3, 4]  # phi, pi, eta,  Deltas
    choosen_channels_cg    = [0, 1, 4, 5, 6]  # medium-omgea, medium-rho, - , - , multi-pi, fo-omega, fo-rho, -
    choosen_channels_cg    = [0, 1, 4]  # medium-omgea, medium-rho, - , - , multi-pi, fo-omega, fo-rho, -

    # combine VM
    hist_new_cg[0] += hist_new_cg[5]
    hist_new_cg[1] += hist_new_cg[6]

    # plotting
    sum_all = np.zeros(len(hist_new[0]))


    ##### SUM ####

    # plotting CG
    # plt.plot(bin_centers_new_cg, sum(hist_new_cg), label="all CG", color='k', linewidth=3)
    for i in range(len(ch_list_cg)):
        if i in choosen_channels_cg:
            if i == 6 or i == 5:  # fo-rho or fo-omega
                sum_all += hist_new_cg[i]
            elif i == 4:
                sum_all += hist_new_cg[i]

            else:
                sum_all += hist_new_cg[i]


    # plt.plot(bin_centers_new, sum(hist_new), label="all", color='k', linewidth=1)
    for i in range(len(ch_list)):
        if i in choosen_channels_smash:
            if i == 3:  # pi
                sum_all += hist_new[i]
            elif i == 2:  # phi
                sum_all += hist_new[i]
            else:
                sum_all += hist_new[i]

    ### PLOT ###

    plt.plot(bin_centers_new, sum_all, label="all", color='k', linewidth=3)
    store_y.append(sum_all)
    store_y_labels.append("all")

    plt.plot(bin_centers_new, sum(hist_new), label="non-CG", color='k', linestyle=":", linewidth=5)
    plt.plot(bin_centers_new, sum(hist_new), color='k', linewidth=5, alpha = 0.05)
    store_y.append(sum(hist_new))
    store_y_labels.append("non-CG")





    # plotting CG
    # plt.plot(bin_centers_new_cg, sum(hist_new_cg), label="all CG", color='k', linewidth=3)
    for i in range(len(ch_list_cg)):
        if i in choosen_channels_cg:
            store_y.append(hist_new_cg[i])
            store_y_labels.append(ch_list_cg[i])

            if i == 6 or i == 5:  # fo-rho or fo-omega
                plt.plot(bin_centers_new_cg_rb, hist_new_cg_rb[i], style_cg[i], label=ch_list_cg[i], linewidth=2)
            elif i == 4:
                plt.plot(bin_centers_new_cg, hist_new_cg[i], style_cg[i], dashes = (3,3), alpha= 0.9 ,label=ch_list_cg[i], linewidth=3)

            else:
                plt.plot(bin_centers_new_cg, hist_new_cg[i], style_cg[i], dashes = (6,2), alpha= 0.9,label=ch_list_cg[i], linewidth=3)


    # plt.plot(bin_centers_new, sum(hist_new), label="all", color='k', linewidth=1)
    for i in range(len(ch_list)):
        if i in choosen_channels_smash:
            store_y.append(hist_new[i])
            store_y_labels.append(ch_list[i])

            if i == 3:  # pi
                plt.plot(bin_centers_new, hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=2, color='0.75')
            elif i == 2:  # phi
                plt.plot(bin_centers_new[20:], hist_new[i][20:], style_dict["l_style"][i], label=ch_list[i], linewidth=2)
            else:
                plt.plot(bin_centers_new, hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=2)

################ ADD AUAU LINE #############################################

    # import hist_data
    with open("hist_" + name + "_AuAu.txt") as df_smash:
        data = np.loadtxt(df_smash, delimiter=' ', unpack=True)

    bin_centers = data[0, :]
    hist = data[1:n_ch + 1, :]

    # make dN/dx plot
    bin_width = bin_centers[1] - bin_centers[0]
    hist_dx = hist[:] / bin_width

    ### COARSE ###
    with open("hist_mass_cg_AuAu.txt") as df_cg:
        data = np.loadtxt(df_cg, delimiter=' ', unpack=True)

    bin_centers_cg = data[0, :]
    hist_cg = data[1:n_ch_cg + 1,:]



    bin_width = bin_centers_cg[1] - bin_centers_cg[0]
    hist_dx_cg = hist_cg[:] / bin_width

    # renormalize for data comparison (currently only mass spectra compared with data)
    if datafile != "":
        # do cross section plot for pp, data in mub
        if args.system == "pp" or args.system == "np" or args.system == "pNb":
            hist_dx = hist_dx * \
                cross_sections_dict[args.system + args.energy] * 1000
        # spectra for CC is normalized with averaged number of pions
        if args.system == "CC" or args.system == "ArKCl":
            hist_dx    = hist_dx    / normalization_AA()
            hist_dx_cg = hist_dx_cg / normalization_AA()


    bin_centers_old = bin_centers_new

    # rebin
    bin_centers_new, hist_new = rebin(bin_centers, hist_dx, n_ch, bin_factor)
    bin_centers_new_cg, hist_new_cg = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, bin_factor)
    bin_centers_new_cg_rb, hist_new_cg_rb = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, 4)

    if not np.array_equal(bin_centers_new,bin_centers_old):
        print "CAREFUL X-AXIS CHANGED"

    choosen_channels_smash = [2, 3, 4]  # phi, pi, eta,  Deltas
    choosen_channels_cg    = [0, 1, 4, 5, 6]  # medium-omgea, medium-rho, - , - , multi-pi, fo-omega, fo-rho, -
    choosen_channels_cg    = [0, 1, 4]  # medium-omgea, medium-rho, - , - , multi-pi, fo-omega, fo-rho, -

    # combine VM
    hist_new_cg[0] += hist_new_cg[5]
    hist_new_cg[1] += hist_new_cg[6]

    # plotting
    sum_all = np.zeros(len(hist_new[0]))


    ##### SUM ####

    # plotting CG
    # plt.plot(bin_centers_new_cg, sum(hist_new_cg), label="all CG", color='k', linewidth=3)
    for i in range(len(ch_list_cg)):
        if i in choosen_channels_cg:
            if i == 6 or i == 5:  # fo-rho or fo-omega
                sum_all += hist_new_cg[i]
            elif i == 4:
                sum_all += hist_new_cg[i]

            else:
                sum_all += hist_new_cg[i]


    # plt.plot(bin_centers_new, sum(hist_new), label="all", color='k', linewidth=1)
    for i in range(len(ch_list)):
        if i in choosen_channels_smash:
            if i == 3:  # pi
                sum_all += hist_new[i]
            elif i == 2:  # phi
                sum_all += hist_new[i]
            else:
                sum_all += hist_new[i]

    ### PLOT ###

    plt.plot(bin_centers_new, sum_all, label="AuAu (all)", color='y', linewidth=3, zorder=1, marker="o", markeredgecolor="y", linestyle="", alpha=0.7, markersize=5)
    store_y.append(sum_all)
    store_y_labels.append("AuAu (all)")

    # plt.plot(bin_centers_new, sum(hist_new), label="non-CG", color='k', linestyle=":", linewidth=5)
    # plt.plot(bin_centers_new, sum(hist_new), color='k', linewidth=5, alpha = 0.05)


    # plotting CG
    ## plt.plot(bin_centers_new_cg, sum(hist_new_cg), label="all CG", color='k', linewidth=3)
    # for i in range(len(ch_list_cg)):
    #     if i in choosen_channels_cg:
    #         if i == 6 or i == 5:  # fo-rho or fo-omega
    #             plt.plot(bin_centers_new_cg_rb, hist_new_cg_rb[i], style_cg[i], label=ch_list_cg[i], linewidth=2)
    #         elif i == 4:
    #             plt.plot(bin_centers_new_cg, hist_new_cg[i], style_cg[i], dashes = (3,3), alpha= 0.9 ,label=ch_list_cg[i], linewidth=3)
    #
    #         else:
    #             plt.plot(bin_centers_new_cg, hist_new_cg[i], style_cg[i], dashes = (6,2), alpha= 0.9,label=ch_list_cg[i], linewidth=3)


    ## plt.plot(bin_centers_new, sum(hist_new), label="all", color='k', linewidth=1)
    # for i in range(len(ch_list)):
    #     if i in choosen_channels_smash:
    #         if i == 3:  # pi
    #             plt.plot(bin_centers_new, hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=2, color='0.75')
    #         elif i == 2:  # phi
    #             plt.plot(bin_centers_new[20:], hist_new[i][20:], style_dict["l_style"][i], label=ch_list[i], linewidth=2)
    #         else:
    #             plt.plot(bin_centers_new, hist_new[i], style_dict["l_style"][i], label=ch_list[i], linewidth=2)
    #
    #




    # plot data
    if datafile != "":
        with open(os.path.join(args.data_dir, datafile)) as df:
            data = np.loadtxt(df, unpack=True)

        x_data = data[0, :]
        y_data = data[1, :]
        y_data_err = data[2, :]

        plt.errorbar(x_data, y_data, yerr=y_data_err,
                     fmt='ro', ecolor='k', label="HADES")

    # plot style
    # leg = plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand",
    #                  borderaxespad=0, fancybox=True, title=args.system + "@" + args.energy + "A GeV " + cut_legend)
    leg = plt.legend(bbox_to_anchor=(0.33, 0.65), loc=3, ncol=2,
                         borderaxespad=0, fancybox=True, title=args.system + " at " + args.energy + "A GeV " + cut_legend)
    #plt.annotate(version(), xy=(0.02, 0.03), xycoords='axes fraction', bbox=dict(boxstyle="round", fc="w"), fontsize=12)
    plt.xlim(style_dict["x_min"], style_dict["x_max"])
    plt.ylim(style_dict["y_min"], style_dict["y_max"])
    plt.xlabel(style_dict["xlab"])
    plt.ylabel(style_dict["ylab"])
    plt.yscale('log')
    plt.savefig("plot_m_with_AuAu.pdf",
                bbox_extra_artists=(leg,), bbox_inches='tight')
    plt.cla()

    # save data file
    store_y_arr = np.asarray(store_y)
    head = name + "    " + '    '.join(store_y_labels) + "\n[Units = GeV]"
    np.savetxt("plot_m_with_AuAu.dat", np.column_stack((store_x[:,None], np.transpose(store_y_arr))), header=head)



# PLOTS #

# rebinning factors (no rebinning for now)
mass_bf = 0
pt_bf = 0
rap_bf = 0

# mass spectra where data is available
if plot_with_data:
    # if args.system == "pp" or args.system == "np":
    #     plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass.txt")
    # if args.system == "pNb":
    #     plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass.txt")
    #     plot("mass_0_800", mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass_0_800.txt")
    #     plot("mass_800",   mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass_800.txt")
    if args.system == "CC" or args.system == "ArKCl":
        plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_CC_ArKCl,
             datafile=args.system + args.energy + "mass.txt")
else:
    plot("mass", mass_bf, ch_list_main, style_dict_mass)

#
# # pt spectra where data is available
# if plot_with_data and args.system == "pp" and args.energy == "3.5":
#         plot("pt_0_150",     pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_0_150.txt", cut_legend=", m < 150 MeV")
#         plot("pt_150_470",   pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
#         plot("pt_470_700",   pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
#         plot("pt_700",       pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_700.txt", cut_legend=", 700 MeV < m")
# # else:
# #     plot("pt_0_150",   pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", m < 150 MeV")
# #     plot("pt_150_470", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 150 MeV < m < 470 MeV")
# #     plot("pt_470_700", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 470 MeV < m < 700 MeV")
# #     plot("pt_700",     pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 700 MeV < m")
#
#
# # y spectra where data is available
# if plot_with_data and args.system == "pp" and args.energy == "3.5":
#         plot("y_0_150",      rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_0_150.txt", cut_legend=", m < 150 MeV")
#         plot("y_150_470",    rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
#         plot("y_470_700",    rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
#         plot("y_700",        rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_700.txt", cut_legend=", 700 MeV < m")
# # else:
# #     plot("y_0_150",   rap_bf,   ch_list_main,  style_dict_y, cut_legend=", m < 150 MeV")
# #     plot("y_150_470", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 150 MeV < m < 470 MeV")
# #     plot("y_470_700", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 470 MeV < m < 700 MeV")
# #     plot("y_700",     rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 700 MeV < m")
# #
#
# # spectra where no data is available
# plot("pt",             pt_bf,   ch_list_main,  style_dict_pt)
# plot("y",       rap_bf,  ch_list_main,  style_dict_y)
#
# # origin plots
# plot("mass_rho",       mass_bf, ch_list_rho,   style_dict_mass_origin)
# plot("mass_omega",     mass_bf, ch_list_omega, style_dict_mass_origin)
#
# plot("pt_rho",         pt_bf,   ch_list_rho,   style_dict_pt_origin)
# plot("pt_omega",       pt_bf,   ch_list_omega, style_dict_pt_origin)
#
# plot("y_rho",   rap_bf,  ch_list_rho,   style_dict_y_origin)
# plot("y_omega", rap_bf,  ch_list_omega, style_dict_y_origin)


==> anc/dileptons/CG/AgAg/plot_m_with_AuAu.dat <==
# mass    all    non-CG    $CG-\omega$    $CG-\rho$    $Multi-\pi$    $\phi \rightarrow e^+e^-$    $\pi^0 \rightarrow \gamma e^+e^-$    $\eta \rightarrow \gamma e^+e^-$    AuAu (all)
# [Units = GeV]
6.666666666666667095e-03 6.312006983478642752e+00 6.328392586057788094e+00 7.659411497956598348e-04 1.065180470140363045e-01 0.000000000000000000e+00 7.575757575757575751e-05 6.163490660142546318e+00 4.115657759650685060e-02 8.151764896731050314e+00
2.000000000000000042e-02 1.940517632348889965e+00 1.720659507129212118e+00 1.343761494224480525e-03 2.566682808839649832e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.670997113756433450e+00 1.150847621426695153e-02 2.625746997849486508e+00
3.333333333333333287e-02 1.018945457870444882e+00 9.044728337804477381e-01 7.386140355425068306e-04 1.352977778451573687e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.760217461728577737e-01 6.887319816887239529e-03 1.381395577960762511e+00
4.666666666666666879e-02 6.187415563869518298e-01 5.447593334272207155e-01 5.204211437027223257e-04 8.921851342730956202e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.241975593894212526e-01 4.805062426518322966e-03 8.417758423236380017e-01
5.999999999999999778e-02 3.845366131578860092e-01 3.337492497339817343e-01 4.077602392953101423e-04 6.277493685340504448e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.176335281628485663e-01 3.720387902337088642e-03 5.286422255067374509e-01
7.333333333333333370e-02 2.344440282062761893e-01 1.953449719753316272e-01 3.307716998016426270e-04 4.761558987065338949e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.835034373478388048e-01 2.994229287982360342e-03 3.250001801201454210e-01
8.666666666666666963e-02 1.353078018230757518e-01 1.062728559703142450e-01 2.817264121472737672e-04 3.648968698087096812e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.600566916723246580e-02 2.530719262825055407e-03 1.911969856423352265e-01
1.000000000000000056e-01 7.278557418429471015e-02 5.022200994474373958e-02 2.478593531696668103e-04 2.866793502127600035e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.163320472745844769e-02 2.236575082390592373e-03 1.077443589518102401e-01
1.133333333333333415e-01 3.755425987233695223e-02 1.928516739360025545e-02 2.131694957989545497e-04 2.285666144960463511e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.264841257001696022e-02 1.836016356916403544e-03 5.949612367633311943e-02
1.266666666666666774e-01 2.156998858985318887e-02 7.017472236283220713e-03 1.903393536742515962e-04 1.813754127185085788e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.642212799748042412e-03 1.599895164580036064e-03 3.642545292121507350e-02
1.400000000000000133e-01 1.685105906907588894e-02 5.359746816456229315e-03 1.704607712498797068e-04 1.524518365840990541e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.969312491499141031e-06 1.427445326924604635e-03 2.823793530447129760e-02
1.533333333333333215e-01 1.339194168421938003e-02 4.058221148890146616e-03 1.559552309955584222e-04 1.196506087250684067e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.270925580716979718e-03 2.329077637857064273e-02
1.666666666666666852e-01 1.130163401813008908e-02 3.851692286204537376e-03 1.390339933335323400e-04 1.001450204789852520e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.148097976898031702e-03 1.874210378863881352e-02
1.799999999999999933e-01 9.507671428139959774e-03 3.538100290275505207e-03 1.287891835911886957e-04 8.355833911339207234e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.023048333209564901e-03 1.522761215368864489e-02
1.933333333333333570e-01 8.071370658563815914e-03 2.545248520033758198e-03 1.250120669672093946e-04 7.037577701553545013e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.087808900430606115e-04 1.313031961963032762e-02
2.066666666666666652e-01 6.757883580290500666e-03 2.274850867812813066e-03 1.064038068424988230e-04 5.833798928200862807e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.176808452471393072e-04 1.096563994943488933e-02
2.200000000000000289e-01 5.885853649940360130e-03 1.996725362522666376e-03 9.714478037923485556e-05 5.005907124710055195e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.828017448510702150e-04 9.182982106828552205e-03
2.333333333333333370e-01 4.887337557390132592e-03 1.846169536746197987e-03 8.795339553745054693e-05 4.133128703501407972e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.662554583512737480e-04 7.840818941432150385e-03
2.466666666666667007e-01 4.247447898589072623e-03 1.589664721947933908e-03 8.094572549455212088e-05 3.573181393556337185e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.933207795381829647e-04 6.549676745099510672e-03
2.600000000000000089e-01 3.547152554663021273e-03 1.382426770389928684e-03 7.572441047150743284e-05 2.924126745858623977e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.473013983328898222e-04 5.511143737349254168e-03
2.733333333333333171e-01 3.106154855671660556e-03 1.232030136924627730e-03 6.840389678562834390e-05 2.555837700020814358e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.819132588652180987e-04 4.684878538345725596e-03
2.866666666666666807e-01 2.754769386220006291e-03 9.565918571812393086e-04 6.248939725713101713e-05 2.245535837350058541e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.467441516128168688e-04 4.038289088293756449e-03
3.000000000000000444e-01 2.490618744114409845e-03 9.198188539241822139e-04 5.798254288381814902e-05 2.041632516113855034e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.910036851167370073e-04 3.589853223764109293e-03
3.133333333333333526e-01 2.181095643768178605e-03 8.147554442320770283e-04 5.454675944960497874e-05 1.780658775428317110e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.458901088902567394e-04 3.149112854065898651e-03
3.266666666666666607e-01 1.854060619266787845e-03 7.724509614070438658e-04 5.061915256334066795e-05 1.506324712991441352e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.971167537120058318e-04 2.772065443253365208e-03
3.400000000000000244e-01 1.679725349641118977e-03 6.538885020492918266e-04 4.648402966152523401e-05 1.377683274876138333e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.555580451034554436e-04 2.311490781023087596e-03
3.533333333333333881e-01 1.418194364047072661e-03 5.900925679803316727e-04 4.537519800999275266e-05 1.152683942040447869e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.201352239966318904e-04 1.990921422656657599e-03
3.666666666666666963e-01 1.228282153046042664e-03 5.158398816757075187e-04 4.047695247033327305e-05 9.973250392083592934e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.904801613673500437e-04 1.722767854800000579e-03
3.800000000000000044e-01 1.085551558481034776e-03 4.568242843027142805e-04 3.808411667735433885e-05 8.836998642270737451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.637675775766067327e-04 1.434862883589602600e-03
3.933333333333333681e-01 9.447902957269467680e-04 4.112570520629730696e-04 3.527369884916300671e-05 7.749857531812011716e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.345308436965825152e-04 1.277901975966165863e-03
4.066666666666667318e-01 8.059227098346183164e-04 3.755853405066171546e-04 3.302334713679775356e-05 6.599994332702412798e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.128999294275791882e-04 1.079511648995145181e-03
4.200000000000000400e-01 6.582078651650167308e-04 3.262545503665810281e-04 3.027775078977561042e-05 5.398730003237483654e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.805711405149269739e-05 9.433692807067195875e-04
4.333333333333333481e-01 5.885427442793514244e-04 2.868902020929036496e-04 2.886166013797146449e-05 4.897042581629818632e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.997682597839810015e-05 7.416903800858626675e-04
4.466666666666666563e-01 5.058000772891979796e-04 2.529818673440045566e-04 2.598887804220799495e-05 4.276520888089222839e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.215911043806767373e-05 6.510831894391965347e-04
4.600000000000000200e-01 4.226233212840354637e-04 2.161546939013222297e-04 2.639968940705741788e-05 3.593013117733395885e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.692232010363845053e-05 5.717634896458415397e-04
4.733333333333333837e-01 3.553008460211427529e-04 1.973083364767064577e-04 2.302297523580859682e-05 3.077161085953119212e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.456176219002222477e-05 4.744031430774569777e-04
4.866666666666666918e-01 3.176056606799551813e-04 1.773031931604977080e-04 2.176140997434160214e-05 2.802052892359057387e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.563896146970781672e-05 3.873405498288814953e-04
5.000000000000000000e-01 2.678534623532314099e-04 1.519935551361138151e-04 1.962356772988512547e-05 2.400661809811794939e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.163713642166809176e-06 3.405451401254572306e-04
5.133333333333334192e-01 2.181081949570384479e-04 1.400726868472960897e-04 1.949404957430481887e-05 1.950916658754604219e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.522479507273214327e-06 2.783089649209547216e-04
5.266666666666666163e-01 1.855335264810383856e-04 1.289069978381536866e-04 1.746693749142519715e-05 1.670847617086243856e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.818272809888024706e-07 2.377709355996842830e-04
5.400000000000000355e-01 1.635751487259106069e-04 1.206028299953077208e-04 1.686743108446621896e-05 1.466180227383327532e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.969490311164021531e-08 2.335862370057797033e-04
5.533333333333334547e-01 1.310812127963231657e-04 1.133556151767910604e-04 1.528759521026959889e-05 1.157936104303107174e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.155742855298795402e-12 1.640641861852143338e-04
5.666666666666666519e-01 1.220090618992279751e-04 1.040517423713319123e-04 1.429757039003243932e-05 1.077086813634493920e-04 2.810145746150379339e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.559536007159352902e-04
5.800000000000000711e-01 1.021069308030784546e-04 9.554091479849370757e-05 1.345646718231055574e-05 8.864003742822382833e-05 1.042619254408021364e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.361819138466305052e-04
5.933333333333333792e-01 9.233941666211207796e-05 9.330089614136635875e-05 1.275440434798614287e-05 7.955919772785678104e-05 2.581458626915058561e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.040654219460099793e-04
6.066666666666666874e-01 8.352011849717867634e-05 8.493215474391392357e-05 1.191653842657260657e-05 7.156277404686592727e-05 4.080602374015297899e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.044935175820653050e-04
6.200000000000001066e-01 7.423940548773019018e-05 8.223814435213385105e-05 1.160941250480474547e-05 6.257415347315080129e-05 5.583950977464103295e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.896578816922999500e-05
6.333333333333333037e-01 6.902265678113429759e-05 7.718466654225820760e-05 9.960216334350972453e-06 5.898801250565702394e-05 7.442794112630360488e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.646526631362479231e-05
6.466666666666667229e-01 6.392403446850830867e-05 7.344516140152957805e-05 8.640920596340126395e-06 5.518978195028528713e-05 9.333192188289761547e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.844841242222102782e-05
6.600000000000000311e-01 5.231298422598559339e-05 7.448441399189314885e-05 8.484367128946183033e-06 4.371756818404199958e-05 1.110489129974132468e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.013533884244995506e-05
6.733333333333333393e-01 5.691284039022076490e-05 7.225106814054673625e-05 8.258551905739196686e-06 4.852318134803134823e-05 1.311071364502184471e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.904732665547385507e-05
6.866666666666667584e-01 4.760421191894503900e-05 7.309588947367608679e-05 8.083370887632014833e-06 3.937062782394235407e-05 1.502132073706686649e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.122871610665934085e-05
6.999999999999999556e-01 4.672082305112122127e-05 7.305500731492783591e-05 7.760942639531273333e-06 3.878525059869474494e-05 1.746298128952041368e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.591693664262177181e-05
7.133333333333333748e-01 4.175962298999262627e-05 7.379181108660732712e-05 8.027505681977794053e-06 3.353789423028744824e-05 1.942230777273869953e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.377518888783911975e-05
7.266666666666667940e-01 3.804437520714256738e-05 7.422645960795997084e-05 8.222607717234735480e-06 2.960683513980183411e-05 2.149323501059933960e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.080728973609410262e-05
7.399999999999999911e-01 3.761994352088431331e-05 7.434386461060009149e-05 9.008177183997922893e-06 2.837595915915241729e-05 2.358071777339765170e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.884861028850185457e-05
7.533333333333334103e-01 3.603156795534860553e-05 7.177494219403972829e-05 9.811232988656379378e-06 2.595611608566141519e-05 2.642188810308121835e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.554825984015172035e-05
7.666666666666667185e-01 3.676164037761138747e-05 7.949753294430708162e-05 1.419796739139848520e-05 2.228628236117552412e-05 2.773906250373795789e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.540119933878509102e-05
7.800000000000000266e-01 6.461644459653561852e-05 2.034899936844922501e-04 4.557614311755206238e-05 1.872978020271302618e-05 3.105212762705233978e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.617427629736702622e-05
7.933333333333334458e-01 3.405593882966660778e-05 8.136428407570038394e-05 1.858649332535891759e-05 1.513337485649774798e-05 3.360706478099379157e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.118785091114481333e-05
8.066666666666666430e-01 2.291944053102082691e-05 3.660831939068154479e-05 7.075180546463569259e-06 1.264576852925539885e-05 3.627431736256675039e-07 2.835748281676189290e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.863790862928156789e-05
8.200000000000000622e-01 1.432634748871963226e-05 2.137457124031769172e-05 4.144126103647680551e-06 9.809190668487263815e-06 3.730307165846879994e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.455650680991396456e-05
8.333333333333334814e-01 1.162587385661486966e-05 1.469856854540843580e-05 2.817351458021966748e-06 8.415559998275036149e-06 3.929624003178667063e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.129456616370120480e-05
8.466666666666666785e-01 8.971621589877794712e-06 1.037789336186712048e-05 1.868377406463713870e-06 6.698364461245806252e-06 4.048797221682744841e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.889625202414023908e-06
8.600000000000000977e-01 7.358856309264982165e-06 7.397566110249082960e-06 1.296333219609782505e-06 5.647981307176997723e-06 4.145417824782016194e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.909785687107102830e-06
8.733333333333332948e-01 5.595051794659942275e-06 5.119608427032554276e-06 9.346222062691826195e-07 4.230472349885694020e-06 4.299572385050652122e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.511542224775645374e-06
8.866666666666667140e-01 4.799045663965412015e-06 3.729738587277837766e-06 7.067681495362047086e-07 3.654010699692366037e-06 4.382668147368414814e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.530512229621891028e-06
9.000000000000001332e-01 4.322295423102416572e-06 3.207296027717654032e-06 4.797326743179767842e-07 2.953391952253693983e-06 4.480029224067027106e-07 4.411678741240432004e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.771361854778598950e-06
9.133333333333333304e-01 3.591731803816184554e-06 2.322088798163094067e-06 3.444127475366620863e-07 2.459296954415434159e-06 4.370051064441495100e-07 3.510169954199387992e-07 0.000000000000000000e+00 0.000000000000000000e+00 3.088243791600269868e-06
9.266666666666667496e-01 2.941334071667942374e-06 1.704741390904764136e-06 2.884090065489594265e-07 1.905760305809197396e-06 4.328302310173244537e-07 3.143345282924613626e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.559583820856392014e-06
9.400000000000000577e-01 2.485841534099365100e-06 1.344310640202367438e-06 1.950053541287108172e-07 1.599384131146735563e-06 4.384263952699597117e-07 2.530256535539589029e-07 0.000000000000000000e+00 0.000000000000000000e+00 2.192612575250831405e-06
9.533333333333333659e-01 1.979276790480365647e-06 8.148787469565891472e-07 1.542791087155282724e-07 1.397075706060961916e-06 4.279219757038753271e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.984521114840036148e-06
9.666666666666667851e-01 1.807573110882078020e-06 9.256812635283706725e-07 1.204660591622963472e-07 1.052974376520677853e-06 4.206423114223170274e-07 2.134903637767868716e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.490377537483820026e-06
9.799999999999999822e-01 1.708419896796876091e-06 8.346059637275323221e-07 9.334650404150618547e-08 8.353855991368315434e-07 4.094315624536655881e-07 3.702562311648729195e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.250924398086199525e-06
9.933333333333334014e-01 1.785684510267125645e-06 1.026182850304137407e-06 6.268493721099008869e-08 6.488304495955423616e-07 3.965040437023934277e-07 6.776650797581996744e-07 0.000000000000000000e+00 0.000000000000000000e+00 1.608412769815382688e-06
1.006666666666666821e+00 3.373666661079092196e-06 2.676615711371458942e-06 5.215635557064279907e-08 5.743907765182227571e-07 3.911779891883342789e-07 2.355941539801892638e-06 0.000000000000000000e+00 0.000000000000000000e+00 3.264704983393430950e-06
1.020000000000000018e+00 1.962449504776038087e-05 1.896153287320754486e-05 4.943521667719408148e-08 4.463274571044746190e-07 3.747101569086834281e-07 1.875402221707002840e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.685424345353882762e-05
1.033333333333333437e+00 1.799567305808811834e-06 1.194494699443119036e-06 3.738178241353502429e-08 3.837818576507436753e-07 3.588225185282532704e-07 1.019581147216279970e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.667762813451092941e-06
1.046666666666666856e+00 8.316367458758461484e-07 3.200285473522347446e-07 3.265543829125967481e-08 2.722779828259686529e-07 3.275942468245603500e-07 1.991090779340574839e-07 0.000000000000000000e+00 0.000000000000000000e+00 8.963325942163131230e-07
1.060000000000000053e+00 6.933230436437510132e-07 1.761656805010277915e-07 1.579116078119062811e-08 2.714872559878780618e-07 3.309714634500624513e-07 7.507316342461983560e-08 0.000000000000000000e+00 0.000000000000000000e+00 5.367359837721599602e-07
1.073333333333333250e+00 5.427837411804606988e-07 1.013540348940234100e-07 2.053753627568906362e-08 1.964381673576937803e-07 2.995247294679794300e-07 2.628330807909849434e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.516166908867815305e-07
1.086666666666666892e+00 4.853636950138385693e-07 1.092317276227079152e-07 2.120795634398530394e-08 1.526071378666780553e-07 2.835979478613103649e-07 2.795065294186488480e-08 0.000000000000000000e+00 0.000000000000000000e+00 4.034325921320667690e-07
1.100000000000000089e+00 3.710676461419151136e-07 5.927366147126869028e-08 9.185672410448436082e-09 8.951721415320004555e-08 2.604948903039769130e-07 1.186986927428971557e-08 0.000000000000000000e+00 0.000000000000000000e+00 3.470532155675648454e-07
1.113333333333333286e+00 3.605463040352033996e-07 4.351448835752898577e-08 9.254095788029998839e-09 1.019490261879936789e-07 2.458552673504274723e-07 3.487914708752292651e-09 0.000000000000000000e+00 0.000000000000000000e+00 3.117160117994151607e-07
1.126666666666666705e+00 3.339773165974457772e-07 4.224979906825010648e-08 4.094311379603436839e-09 9.792361270748438101e-08 2.286882049067948423e-07 3.271187603563096011e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.779237982237512203e-07
1.140000000000000124e+00 2.848539276658334001e-07 4.296102390104844418e-08 5.585487200851875107e-09 7.002465565115625981e-08 2.048753233338307924e-07 4.368461479994466167e-09 0.000000000000000000e+00 0.000000000000000000e+00 2.444025890729875713e-07
1.153333333333333321e+00 2.520287627867336478e-07 2.671309273601465357e-08 4.132660487400000095e-09 4.626514908020622695e-08 2.016309532191273993e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.068819275679162541e-07
1.166666666666666741e+00 2.255911462870156038e-07 1.543980496849493907e-08 3.649088497919999546e-09 3.865706012152498750e-08 1.832849976675706263e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.009100496852239616e-07
1.180000000000000160e+00 2.074363309919294850e-07 2.136062374767280362e-08 2.055821239560000073e-09 3.692360345767499906e-08 1.647077323422607110e-07 3.749173952433763273e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.965149894990570916e-07
1.193333333333333357e+00 1.833014065787038665e-07 1.143406383821292246e-08 1.699513616985937330e-09 2.739032593416562524e-08 1.542115670275523099e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.451043646417283310e-07
1.206666666666666776e+00 1.580945548460204093e-07 4.924747830784616823e-09 3.579866702115000890e-09 1.986621882955311943e-08 1.346484693143522799e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.289275805946760374e-07
1.220000000000000195e+00 1.536638649228902022e-07 6.037182373655498527e-09 1.556608167460312721e-09 2.413070717412187833e-08 1.273059025042464729e-07 6.706470770615193268e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.117648990564420267e-07
1.233333333333333393e+00 1.255154537057938013e-07 3.919485758841159573e-10 1.523337093898125340e-09 1.757147853815624782e-08 1.064206380737394137e-07 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.099706128567254075e-07
1.246666666666666590e+00 1.205561925568640427e-07 1.052996197157997844e-08 3.749698763926874775e-09 1.823517049537500217e-08 9.857132329756215498e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.680214842620209036e-08
1.260000000000000231e+00 9.934869713623995342e-08 3.822998149857330330e-09 1.087570004503125138e-09 9.853513118034375742e-09 8.840761401370244799e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.267797244692950844e-08
1.273333333333333428e+00 8.688882875353292698e-08 3.474120847205871836e-09 1.455235720473749904e-09 9.456407764687502220e-09 7.597718526837167113e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.749326975511854736e-08
1.286666666666666625e+00 7.489859982298786805e-08 3.961823311148637821e-09 8.353466142768752256e-10 4.823868506249999845e-09 6.923938470246099866e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.019314495584921327e-08
1.300000000000000044e+00 6.974510771552094215e-08 5.364809666885683098e-11 1.099495320656250165e-09 5.408933713124999885e-09 6.323667868173969107e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.068412540872342956e-08
1.313333333333333464e+00 6.674309419132813401e-08 2.901460468169611693e-09 5.302297338750000353e-10 7.884712262390627137e-09 5.832815219506250942e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.731222862338950176e-08
1.326666666666666661e+00 5.406721532004548583e-08 1.913027699717591273e-11 9.315284053125002185e-11 3.073285233750000448e-09 5.090077724576423269e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.127664097216719318e-08
1.340000000000000080e+00 4.711381697768794659e-08 1.657365714428664567e-09 9.470792812500000821e-10 6.107026687499999929e-10 4.555603502768794765e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.618315449130736914e-08
1.353333333333333499e+00 4.439075428922245504e-08 1.312670438129416630e-10 2.199749262187500368e-10 2.576599631250000373e-09 4.159417973175370460e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.246065556353254298e-08
1.366666666666666696e+00 4.171237087880307726e-08 5.184860717382935914e-10 1.428228881250000304e-09 4.823788257750000130e-09 3.546035373980307393e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.751524765461948170e-08
1.380000000000000115e+00 3.116728917376321067e-08 5.824879066436100441e-10 1.215775166250000117e-10 1.485070725000000150e-09 2.956064093213820894e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.358764500091006926e-08
1.393333333333333535e+00 3.096873600629584316e-08 0.000000000000000000e+00 1.209424406249999908e-11 5.047615760625000012e-09 2.590902600160834246e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.366342954271658734e-08
1.406666666666666732e+00 2.577443329001496438e-08 8.857282965475568847e-11 5.110251093750000874e-11 5.599810593750000418e-10 2.516334971970246516e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.852796133388627248e-08
1.419999999999999929e+00 2.668665944400869854e-08 5.444366574499716856e-10 3.065242218750000454e-10 2.436498262500000080e-09 2.394363695963369790e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.655166474547662875e-08
1.433333333333333570e+00 1.937942282534518799e-08 2.519196742084011761e-10 0.000000000000000000e+00 6.188346581249999259e-10 1.876058816722018837e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.585465536290313795e-08
1.446666666666666767e+00 1.810991657543005699e-08 0.000000000000000000e+00 6.030900749999999544e-10 0.000000000000000000e+00 1.750682650043005631e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.129877349834001202e-08
1.459999999999999964e+00 1.586605093724285345e-08 0.000000000000000000e+00 0.000000000000000000e+00 6.638462062500000189e-11 1.579966631661785373e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.894579163966642832e-09
1.473333333333333606e+00 1.349626225390196375e-08 8.888318177515850196e-10 0.000000000000000000e+00 1.762454034374999837e-09 1.173380821952696432e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.093136118361544274e-08
1.486666666666666803e+00 1.171516411583525155e-08 3.115462107881256894e-10 0.000000000000000000e+00 0.000000000000000000e+00 1.171516411583525155e-08 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.768600264117004214e-09
1.500000000000000000e+00 8.993213758765397374e-09 0.000000000000000000e+00 0.000000000000000000e+00 1.839345375000000037e-10 8.809279221265396750e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.304187635243675925e-09
1.513333333333333419e+00 8.955526075250685335e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.955526075250685335e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.119611544042227154e-09
1.526666666666666838e+00 7.961532659423813457e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.961532659423813457e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.074201495909746735e-09
1.540000000000000036e+00 7.085237635931317006e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.085237635931317006e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.130508218232923660e-09
1.553333333333333455e+00 8.295055725004027518e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.295055725004027518e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.433939610886500850e-09
1.566666666666666874e+00 5.613215365535721156e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.613215365535721156e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.310529448900223085e-09
1.580000000000000071e+00 5.366720488070133620e-09 7.199070229316129906e-10 0.000000000000000000e+00 0.000000000000000000e+00 5.366720488070133620e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.663029307499847780e-09
1.593333333333333268e+00 4.816989723016595266e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.816989723016595266e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.082193701627187684e-09
1.606666666666666909e+00 3.532389262079811700e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.532389262079811700e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.521000415919929654e-09
1.620000000000000107e+00 3.922222148369438405e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.922222148369438405e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.382199252883578160e-09
1.633333333333333304e+00 2.924006856494999367e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.924006856494999367e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.152962210285374932e-09
1.646666666666666945e+00 2.650632244459687639e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.650632244459687639e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.203734221668312019e-09
1.660000000000000142e+00 3.028723172858812420e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.028723172858812420e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.700442479279156823e-09
1.673333333333333339e+00 1.805631920159062045e-09 2.326055905931717203e-11 0.000000000000000000e+00 0.000000000000000000e+00 1.805631920159062045e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.602338589063374910e-09
1.686666666666666758e+00 2.695215493842187868e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.695215493842187868e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.332902236750031226e-09
1.700000000000000178e+00 1.180114089702280733e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.180114089702280733e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.166239782313125124e-09
1.713333333333333375e+00 1.470726223256812381e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.470726223256812381e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.867511349537501124e-10
1.726666666666666794e+00 1.805056542899999960e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.805056542899999960e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.272181104266624674e-09
1.740000000000000213e+00 1.271016186638437052e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.271016186638437052e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.941760906717813571e-10
1.753333333333333410e+00 4.959689457271875556e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.959689457271875556e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.849993745906249932e-10
1.766666666666666607e+00 1.751898221305312565e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.751898221305312565e-09 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.861925715343750682e-10
1.780000000000000249e+00 4.751924283468749541e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.751924283468749541e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.438547193937502361e-10
1.793333333333333446e+00 5.708680161374999655e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.708680161374999655e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.502265507468750170e-10
1.806666666666666643e+00 3.203200418343750706e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.203200418343750706e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.647855775750000373e-10
1.820000000000000284e+00 1.722921190687500267e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.722921190687500267e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.063397022781249299e-10
1.833333333333333481e+00 2.490788761368750024e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.490788761368750024e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.792501410312500459e-10
1.846666666666666679e+00 3.774503810343750474e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.774503810343750474e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.635372859593750210e-10
1.860000000000000098e+00 4.615250156250001250e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.615250156250001250e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.798282997500000345e-11
1.873333333333333517e+00 1.530080416593750023e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.530080416593750023e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.555484403562500165e-10
1.886666666666666714e+00 5.251629544875000942e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.251629544875000942e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.957053680437499738e-10
1.900000000000000133e+00 3.236447845312500296e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.236447845312500296e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.359559438249999796e-10
1.913333333333333552e+00 1.222774190625000413e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.222774190625000413e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.367655687500000353e-10
1.926666666666666750e+00 4.877675291249999940e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.877675291249999940e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.156142926875000134e-11
1.939999999999999947e+00 4.114991469374999707e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.114991469374999707e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.472212007812500305e-11
1.953333333333333588e+00 3.953012645625000586e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.953012645625000586e-10 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.690926153124999542e-11
1.966666666666666785e+00 3.978580406249999827e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.978580406249999827e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.979999999999999982e+00 8.208197250000000050e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.208197250000000050e-11 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.053166906250000239e-11
1.993333333333333401e+00 9.047729812499999751e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.047729812499999751e-12 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.639689631250000023e-11


==> anc/dileptons/CG/AgAg/plot_res_comp.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import os
import argparse  # command line argument parser
from definitions import *  # IMPORT BINS, LINESTYLES AND CHANNELS

matplotlib.rcParams.update({'font.size': 18,
                            'axes.labelsize': 24,
                            'legend.fontsize': 18,
                            'mathtext.default':'rm'})

desc = """
        Plotting script for dilepton analysis.

        """

parser = argparse.ArgumentParser(description=desc)
parser.add_argument("system", help="collision system that was used")
parser.add_argument(
    "energy", help="kinetic energy (Ekin) per nucleon of target")
parser.add_argument("data_dir", nargs='?', default="",
                    help="directory containing the experimental data")
args = parser.parse_args()

plot_with_data = False
if args.data_dir != "":
    plot_with_data = True
    print "Plotting with (HADES) data ..."

cross_sections_dict = {"pp1.25": 46.96,
                       "np1.25": 40.0,
                       "pp2.2": 42.16,
                       "pp3.5": 43.40,
                       "pNb3.5": 848.0}

ch_list_cg = [ r'$medium-\omega$',
               r'$medium-\rho$',
               r'$medium-\phi$',
               r'$QGP$',
               r'$Multi-\pi$',
               r'$fo-\omega$',
               r'$fo-\rho$',
               r'$fo-\phi$']
n_ch_cg = len(ch_list_cg)

style_cg = ['g--','b--','r-','c-','m--', 'g-.','b-.','r--']


def version():
    data = np.genfromtxt("other.version.dat", dtype='str')
    return data[1]

def normalization_AA():  # CC and ArKCl
    with open("other.avg_pion.dat") as avg:
        raw_norm = np.loadtxt(avg)
        norm_AA = raw_norm[1]  # use average of (n_piz+n_pim)/2
        print "Using avg. no. of pion =", norm_AA, "for normalization off AA spectra ..."
    return norm_AA

# create wider bins


def rebin(x, y, ch, bin_factor):

    if bin_factor == 0:
        return x, y

    cut = len(x) % bin_factor
    if cut > 0:
        x = x[:-cut]
        y = y[:, :-cut]

    x_new_list = []
    y_new_list = [[] for i in range(ch)]

    for i in range(0, len(x), bin_factor):
        x_new_list.append(sum(x[i: i + bin_factor]) / bin_factor)
        for c in range(ch):
            y_new_list[c].append(sum(y[c][i: i + bin_factor]) / bin_factor)

    x_new = np.asarray(x_new_list)
    len(x_new)
    y_new = [[] for i in range(ch)]
    for c in range(ch):
        y_new[c] = np.asarray(y_new_list[c])
        len(y_new[c])

    return x_new, y_new


def plot(name, bin_factor, ch_list, style_dict, datafile="", cut_legend=""):

    n_ch = len(ch_list)

    # import hist_data
    with open("hist_" + name + ".txt") as df_smash:
        data = np.loadtxt(df_smash, delimiter=' ', unpack=True)

    bin_centers = data[0, :]
    hist = data[1:n_ch + 1, :]

    # make dN/dx plot
    bin_width = bin_centers[1] - bin_centers[0]
    hist_dx = hist[:] / bin_width

    ### COARSE ###
    with open("hist_mass_cg.txt") as df_cg:
        data = np.loadtxt(df_cg, delimiter=' ', unpack=True)

    bin_centers_cg = data[0, :]
    hist_cg = data[1:n_ch_cg + 1,:]



    bin_width = bin_centers_cg[1] - bin_centers_cg[0]
    hist_dx_cg = hist_cg[:] / bin_width

    # renormalize for data comparison (currently only mass spectra compared with data)
    if datafile != "":
        # do cross section plot for pp, data in mub
        if args.system == "pp" or args.system == "np" or args.system == "pNb":
            hist_dx = hist_dx * \
                cross_sections_dict[args.system + args.energy] * 1000
        # spectra for CC is normalized with averaged number of pions
        if args.system == "CC" or args.system == "ArKCl":
            hist_dx    = hist_dx    / normalization_AA()
            hist_dx_cg = hist_dx_cg / normalization_AA()


    # rebin
    bin_centers_new, hist_new = rebin(bin_centers, hist_dx, n_ch, bin_factor)
    bin_centers_new_cg, hist_new_cg = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, bin_factor)
    bin_centers_new_cg_rb, hist_new_cg_rb = rebin(bin_centers_cg, hist_dx_cg, n_ch_cg, 4)

    choosen_channels_smash = [0, 1]  # phi, pi, eta,  Deltas
    choosen_channels_cg    = [0, 1]  # medium-omgea, medium-rho, - , - , multi-pi, fo-omega, fo-rho, -



    # plotting

    # plt.plot(bin_centers_new, sum(hist_new), label="all", color='k', linewidth=1)
    # rho
    plt.plot(bin_centers_new, hist_new[0], style_dict["l_style"][0], label=r'$SMASH-\rho$', linewidth=1.5, alpha=0.7)
    # omega
    plt.plot(bin_centers_new, hist_new[1], style_dict["l_style"][1], label=r'$SMASH-\omega$', linewidth=1.5, alpha=0.7)


    # plotting CG
    # plt.plot(bin_centers_new_cg, sum(hist_new_cg), label="all CG", color='k', linewidth=3)

    # rho (medium+fo)
    plt.plot(bin_centers_new_cg, hist_new_cg[1]+hist_new_cg[6], style_cg[1], dashes = (6,2),label=r'$CG-\rho$', linewidth=3)
    # omega (medium+fo)
    plt.plot(bin_centers_new_cg, hist_new_cg[0]+hist_new_cg[5], style_cg[0],dashes = (6,2), label=r'$CG-\omega$', linewidth=3)



    # plot data
    if datafile != "":
        with open(os.path.join(args.data_dir, datafile)) as df:
            data = np.loadtxt(df, unpack=True)

        x_data = data[0, :]
        y_data = data[1, :]
        y_data_err = data[2, :]

        plt.errorbar(x_data, y_data, yerr=y_data_err,
                     fmt='ro', ecolor='k', label="HADES")

    # plot style
    # leg = plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3, ncol=2, mode="expand",
    #                  borderaxespad=0, fancybox=True, title=args.system + " at " + args.energy + "A GeV " + cut_legend)
    leg = plt.legend(loc=1, ncol=2, borderaxespad=0.7,fancybox=True, title=args.system + " at " + args.energy + "A GeV " + cut_legend)

    #plt.annotate(version(), xy=(0.02, 0.03), xycoords='axes fraction', bbox=dict(boxstyle="round", fc="w"), fontsize=12)
    plt.xlim(style_dict["x_min"], style_dict["x_max"])
    plt.ylim(style_dict["y_min"], 1E0)
    plt.xlabel(style_dict["xlab"])
    plt.ylabel(style_dict["ylab"])
    plt.yscale('log')
    plt.savefig("plot_res_comp.pdf",
                bbox_extra_artists=(leg,), bbox_inches='tight')
    plt.cla()


# PLOTS #

# rebinning factors (no rebinning for now)
mass_bf = 0
pt_bf = 0
rap_bf = 0

# mass spectra where data is available
if plot_with_data:
    # if args.system == "pp" or args.system == "np":
    #     plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass.txt")
    # if args.system == "pNb":
    #     plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass.txt")
    #     plot("mass_0_800", mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass_0_800.txt")
    #     plot("mass_800",   mass_bf, ch_list_main, style_dict_mass_w_data_pp_pNb,
    #          datafile=args.system + args.energy + "mass_800.txt")
    if args.system == "CC" or args.system == "ArKCl":
        plot("mass",       mass_bf, ch_list_main, style_dict_mass_w_data_CC_ArKCl,
             datafile=args.system + args.energy + "mass.txt")
else:
    plot("mass", mass_bf, ch_list_main, style_dict_mass)

#
# # pt spectra where data is available
# if plot_with_data and args.system == "pp" and args.energy == "3.5":
#         plot("pt_0_150",     pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_0_150.txt", cut_legend=", m < 150 MeV")
#         plot("pt_150_470",   pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
#         plot("pt_470_700",   pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
#         plot("pt_700",       pt_bf,   ch_list_main, style_dict_pt_w_data,
#              datafile=args.system + args.energy + "pt_700.txt", cut_legend=", 700 MeV < m")
# # else:
# #     plot("pt_0_150",   pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", m < 150 MeV")
# #     plot("pt_150_470", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 150 MeV < m < 470 MeV")
# #     plot("pt_470_700", pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 470 MeV < m < 700 MeV")
# #     plot("pt_700",     pt_bf,   ch_list_main,  style_dict_pt, cut_legend=", 700 MeV < m")
#
#
# # y spectra where data is available
# if plot_with_data and args.system == "pp" and args.energy == "3.5":
#         plot("y_0_150",      rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_0_150.txt", cut_legend=", m < 150 MeV")
#         plot("y_150_470",    rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_150_470.txt", cut_legend=", 150 MeV < m < 470 MeV")
#         plot("y_470_700",    rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_470_700.txt", cut_legend=", 470 MeV < m < 700 MeV")
#         plot("y_700",        rap_bf,  ch_list_main,  style_dict_y_w_data,
#              datafile=args.system + args.energy + "y_700.txt", cut_legend=", 700 MeV < m")
# # else:
# #     plot("y_0_150",   rap_bf,   ch_list_main,  style_dict_y, cut_legend=", m < 150 MeV")
# #     plot("y_150_470", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 150 MeV < m < 470 MeV")
# #     plot("y_470_700", rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 470 MeV < m < 700 MeV")
# #     plot("y_700",     rap_bf,   ch_list_main,  style_dict_y, cut_legend=", 700 MeV < m")
# #
#
# # spectra where no data is available
# plot("pt",             pt_bf,   ch_list_main,  style_dict_pt)
# plot("y",       rap_bf,  ch_list_main,  style_dict_y)
#
# # origin plots
# plot("mass_rho",       mass_bf, ch_list_rho,   style_dict_mass_origin)
# plot("mass_omega",     mass_bf, ch_list_omega, style_dict_mass_origin)
#
# plot("pt_rho",         pt_bf,   ch_list_rho,   style_dict_pt_origin)
# plot("pt_omega",       pt_bf,   ch_list_omega, style_dict_pt_origin)
#
# plot("y_rho",   rap_bf,  ch_list_rho,   style_dict_y_origin)
# plot("y_omega", rap_bf,  ch_list_omega, style_dict_y_origin)


==> anc/dileptons/CG/evolution/dens_evo_cg_AgAg-1.6.txt <==
# t[fm]  T  mu_b  dens_b  dens_e
0.000000000000000000e+00 nan nan nan nan
6.999999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.776595275000001140e-01 4.001451237499999425e-01
1.399999999999999911e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.369092462499999829e+00 9.215250350000001589e-01
2.099999999999999645e+00 1.511509225000000067e-01 3.697942249999999653e+00 1.984033587500000362e+00 1.655705200000000321e+00
2.799999999999999822e+00 7.833741727500000529e+00 1.684958330499999590e+02 2.527597700000000280e+00 2.478079925000000294e+00
3.500000000000000000e+00 3.255999702499999415e+01 5.703914821249998113e+02 2.999398487499999710e+00 3.296431312500001098e+00
4.199999999999999289e+00 6.252445650000000654e+01 8.819270912499996484e+02 3.367473687499999535e+00 4.006666674999999955e+00
4.899999999999999467e+00 7.996639437499999303e+01 9.079537874999999758e+02 3.635528812500000928e+00 4.560824650000000702e+00
5.599999999999999645e+00 9.032411862500003963e+01 8.824102487499998233e+02 3.868274974999998506e+00 5.077777949999999763e+00
6.299999999999999822e+00 1.005862312500000399e+02 8.503920275000000402e+02 4.054396737499998515e+00 5.601468475000000780e+00
7.000000000000000000e+00 1.034412686249999922e+02 8.433205474999998614e+02 4.173275574999999904e+00 5.841905412500000061e+00
7.699999999999999289e+00 1.033380453750000072e+02 8.451535625000002483e+02 4.220448237499998534e+00 5.901747987499997627e+00
8.399999999999998579e+00 1.028967658749999856e+02 8.468489012500000399e+02 4.219429625000000073e+00 5.885473049999999873e+00
9.099999999999999645e+00 1.019275949999999966e+02 8.481358949999997776e+02 4.125506762500000590e+00 5.727387325000000473e+00
9.799999999999998934e+00 1.010099406250000129e+02 8.462814137500002971e+02 3.931703849999999001e+00 5.435603837500000424e+00
1.050000000000000000e+01 9.882208412499998929e+01 8.452574800000002142e+02 3.609999250000001325e+00 4.940078162500001646e+00
1.119999999999999929e+01 9.622488425000001655e+01 8.419531812500001706e+02 3.192241525000000024e+00 4.317745925000002316e+00
1.189999999999999858e+01 9.232300925000001257e+01 8.399824724999998580e+02 2.738775125000000088e+00 3.646020862499999460e+00
1.259999999999999964e+01 8.794859199999999078e+01 8.372082824999999957e+02 2.294987325000000133e+00 3.006531212500001438e+00
1.329999999999999893e+01 8.583982000000000312e+01 8.289167050000002064e+02 1.848863150000000788e+00 2.381782837499999417e+00
1.400000000000000000e+01 8.248447912499997869e+01 8.245493424999998524e+02 1.507859237499999505e+00 1.910067575000000017e+00
1.469999999999999929e+01 7.918185962499998709e+01 8.184748737499999152e+02 1.211244104999999793e+00 1.514915062500000076e+00
1.539999999999999858e+01 7.523568237499996769e+01 8.159828437499998017e+02 9.771009312500001931e-01 1.202532792499999781e+00
1.609999999999999787e+01 7.156312599999998270e+01 8.122520637499999339e+02 7.807892875000002064e-01 9.486489949999998839e-01
1.679999999999999716e+01 6.666006837500000870e+01 8.146022775000003548e+02 6.228775762500001756e-01 7.434839349999999847e-01
1.750000000000000000e+01 6.339006300000001914e+01 8.111752875000000813e+02 5.064526600000001100e-01 5.993460274999999893e-01
1.819999999999999929e+01 5.945322774999997506e+01 7.896607850000002600e+02 4.089084250000000198e-01 4.797768225000000331e-01
1.889999999999999858e+01 5.256680512499998770e+01 7.552696499999998423e+02 3.369825487500000549e-01 3.886397212499997922e-01
1.959999999999999787e+01 4.789813387499999919e+01 6.993259312500001670e+02 2.801445287500000103e-01 3.205967437500000239e-01
2.029999999999999716e+01 4.327437862499999710e+01 6.179190112499999259e+02 2.328772500000000356e-01 2.633766325000000408e-01
2.100000000000000000e+01 4.120333499999999560e+01 5.952057837500000232e+02 1.987904196249999644e-01 2.236780699999999233e-01
2.169999999999999929e+01 3.941229562499999872e+01 5.571752125000000433e+02 1.686669496250000067e-01 1.886010629999999577e-01
2.239999999999999858e+01 3.668334512500000955e+01 4.970356087499997670e+02 1.446500482499999962e-01 1.608063694999999349e-01
2.309999999999999787e+01 3.575163699999998812e+01 4.831915287499999749e+02 1.265096792500000067e-01 1.399401902500000405e-01
2.379999999999999716e+01 3.590285612500001378e+01 4.380482968749999486e+02 1.104832796249999999e-01 1.224915819999999878e-01
2.450000000000000000e+01 3.159755473750000121e+01 3.873582772500000715e+02 9.696634487500002675e-02 1.064818947500000001e-01
2.519999999999999929e+01 3.201350206329112069e+01 3.862823707594938014e+02 8.884200151898734299e-02 9.643582949367088264e-02
2.589999999999999858e+01 3.056325454430379196e+01 3.479601324050632911e+02 7.649997784810128043e-02 8.264949986075950661e-02
2.659999999999999787e+01 3.102633623749999714e+01 3.533072566249999795e+02 6.801025274999998593e-02 7.291848262500001676e-02
2.729999999999999716e+01 3.267020297222222780e+01 3.521626195833334805e+02 6.612674013888888980e-02 7.126052124999998627e-02
2.800000000000000000e+01 3.048076638888888468e+01 3.123155240277777693e+02 6.392333402777779228e-02 6.829401287499997641e-02
2.869999999999999929e+01 2.955192142253520871e+01 3.037939729577464618e+02 5.621024422535213227e-02 5.930687794366198279e-02
2.939999999999999858e+01 3.189264108823529043e+01 3.286782955882353008e+02 5.042846485294116832e-02 5.309916101470587430e-02
3.009999999999999787e+01 2.951539038888889266e+01 3.125454874999998651e+02 4.505681069444444908e-02 4.676919054166665812e-02
3.079999999999999716e+01 2.977771377941175501e+01 3.000147950000000492e+02 4.088278661764706973e-02 4.195137204411764770e-02
3.149999999999999645e+01 2.746103840869564294e+01 2.895046018840579904e+02 3.794970188405798195e-02 3.937179115942029267e-02
3.219999999999999574e+01 2.696573867000000391e+01 2.773037388571428892e+02 3.213068200000000069e-02 3.294429558571429495e-02
3.289999999999999858e+01 2.830648983880598024e+01 2.934347977611940337e+02 2.994613507462688326e-02 3.116307895522388641e-02
3.359999999999999432e+01 2.823803635483870877e+01 2.853159801612903834e+02 2.919685451612903659e-02 3.000495854838709786e-02
3.429999999999999716e+01 2.928180916129031885e+01 2.864285290322581545e+02 2.799565741935484270e-02 2.897418487096773895e-02
3.500000000000000000e+01 3.021639510714286203e+01 3.028831858928571705e+02 2.774117035714287333e-02 2.842725700000000438e-02
3.569999999999999574e+01 2.061501201724137289e+01 2.164251977586206976e+02 2.275884724137931109e-02 2.333021982758621063e-02
3.639999999999999858e+01 2.048023561111110880e+01 1.952502240740740262e+02 2.083506222222222121e-02 2.104611722222222633e-02
3.709999999999999432e+01 1.568869804999999751e+01 1.473141096666666954e+02 1.895564450000000040e-02 1.917199246666666593e-02
3.779999999999999716e+01 1.551770216981131689e+01 1.317889339622641387e+02 1.845388358490566288e-02 1.855620811320754862e-02
3.850000000000000000e+01 1.625660007547169883e+01 1.531275052830188770e+02 1.938591679245283556e-02 1.927703550943396169e-02
3.919999999999999574e+01 1.556944590566037867e+01 1.557075869811320672e+02 1.845753754716981249e-02 1.859846811320754745e-02
3.989999999999999858e+01 1.470829085999999997e+01 1.393716282000000035e+02 1.883415580000000200e-02 1.923698759999999813e-02
4.059999999999999432e+01 1.505976140681818087e+01 1.410168222727272678e+02 1.974966386363637139e-02 2.018673613636363245e-02
4.129999999999999716e+01 1.414455822500000082e+01 1.295746402499999874e+02 1.988519324999999879e-02 2.016977525000000077e-02
4.200000000000000000e+01 1.168304536585365838e+01 1.025639804878048835e+02 1.790491219512195184e-02 1.822138292682926736e-02
4.269999999999999574e+01 1.445638607175000345e+01 1.271234638274999895e+02 1.836687325000000218e-02 1.845138999999999807e-02
4.339999999999999858e+01 1.362515132175000154e+01 1.270502563274999801e+02 1.744487000000000468e-02 1.765950725000000124e-02
4.409999999999999432e+01 1.177240823342105536e+01 9.561575402894736442e+01 1.674995184210526303e-02 1.683049789473683999e-02
4.479999999999999716e+01 8.414038968611111002e+00 6.726892841944443546e+01 1.494350166666666771e-02 1.528550194444444621e-02
4.550000000000000000e+01 8.276148185675674895e+00 7.694510873243241633e+01 1.454073729729729592e-02 1.487134054054054140e-02
4.619999999999999574e+01 5.104662355641025329e+00 5.505407495128205397e+01 1.347487512820512781e-02 1.364903366666666770e-02
4.689999999999999858e+01 5.596899591081080594e+00 5.346605197567568268e+01 1.388690162162162060e-02 1.366402899999999941e-02
4.759999999999999432e+01 5.553485482972972065e+00 5.194252575945946404e+01 1.389343945945945881e-02 1.380535567567567519e-02
4.829999999999999716e+01 5.689459510571428069e+00 4.195647866000000192e+01 1.433666428571428626e-02 1.417593771428571521e-02
4.900000000000000000e+01 7.840731071428571397e+00 5.776941785714286226e+01 1.485801749999999914e-02 1.510369107142857381e-02
4.969999999999999574e+01 8.813081153846153981e+00 7.134788461538461490e+01 1.552904076923076852e-02 1.582036384615384886e-02
5.039999999999999858e+01 9.547504583333333628e+00 7.729354166666666970e+01 1.582059416666666690e-02 1.611881500000000161e-02
5.109999999999999432e+01 9.593912173913043517e+00 7.071377826086956020e+01 1.544596478260869786e-02 1.572973391304347685e-02
5.179999999999999716e+01 8.216731250000000486e+00 6.056317874999999873e+01 1.531494500000000168e-02 1.493004362499999842e-02
5.250000000000000000e+01 1.177219956521738986e+01 8.678656478260869278e+01 1.651141478260869516e-02 1.612279291304347453e-02
5.319999999999999574e+01 5.624257403181818660e+00 4.151662014090909025e+01 1.448099909090908716e-02 1.401515850000000125e-02
5.389999999999999858e+01 8.579962733478259551e+00 6.331788883043478933e+01 1.545433521739130248e-02 1.504160639130434560e-02
5.459999999999999432e+01 8.969961039545454540e+00 6.619597468636364113e+01 1.560211227272727090e-02 1.516100668181817948e-02
5.529999999999999716e+01 6.946868045789473811e+00 6.007003911052631651e+01 1.548029263157894853e-02 1.491939405263157867e-02
5.600000000000000000e+01 7.909152857999999675e+00 6.952046354000000861e+01 1.552211600000000420e-02 1.537016599999999934e-02
5.669999999999999574e+01 7.414830804374999751e+00 6.517543456875000629e+01 1.531927687500000274e-02 1.519012624999999811e-02
5.739999999999999858e+01 6.492968404117646308e+00 4.793187371176470890e+01 1.441630764705882639e-02 1.429381647058823764e-02
5.809999999999999432e+01 9.198371905833331752e+00 6.790348775833334116e+01 1.532473000000000168e-02 1.560128083333332978e-02
5.879999999999999716e+01 1.003458753363636191e+01 7.407653210000000854e+01 1.560253181818181852e-02 1.588488727272727163e-02
5.949999999999999289e+01 8.490804836153845514e+00 6.268014254615385283e+01 1.508147153846154005e-02 1.535296846153846526e-02
6.019999999999999574e+01 5.255404490714285615e+00 3.879862522142857273e+01 1.400123999999999987e-02 1.425023928571428518e-02
6.089999999999999858e+01 4.598478929375000135e+00 3.394879706875000380e+01 1.378262500000000147e-02 1.402705062500000065e-02
6.159999999999999432e+01 2.452312191333333224e+00 1.811518354000000031e+01 1.306645466666666970e-02 1.329591533333333506e-02
6.229999999999999716e+01 1.278682307692307783e-03 4.661946923076923377e-02 1.224663384615384820e-02 1.245894615384615309e-02
6.299999999999999289e+01 1.278682307692307783e-03 4.661946923076923377e-02 1.225578461538461700e-02 1.246825538461538568e-02
6.369999999999999574e+01 1.385239166666666711e-03 5.050442499999999862e-02 1.225477666666666826e-02 1.246722999999999755e-02
6.439999999999999147e+01 1.919465239166666670e+00 1.418765442499999985e+01 1.328272833333333548e-02 1.273839166666666627e-02
6.509999999999999432e+01 1.919465239166666670e+00 1.418765442499999985e+01 1.328464583333333580e-02 1.274034249999999972e-02
6.579999999999999716e+01 1.385239166666666711e-03 5.050442499999999862e-02 1.226038750000000253e-02 1.247293833333333081e-02
6.650000000000000000e+01 1.846985555555555759e-03 6.733923333333333150e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.719999999999998863e+01 1.846985555555555759e-03 6.733923333333333150e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.789999999999999147e+01 1.846985555555555759e-03 6.733923333333333150e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.859999999999999432e+01 1.846985555555555759e-03 6.733923333333333150e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.929999999999999716e+01 1.662287000000000139e-03 6.060531000000000251e-02 1.226653500000000029e-02 1.247919300000000127e-02
7.000000000000000000e+01 2.770478333333333421e-03 1.010088499999999972e-01 1.227368333333333367e-02 1.248646500000000041e-02
7.069999999999998863e+01 7.345918000000000170e+00 5.419644000000000972e+01 1.472628200000000200e-02 1.498232999999999857e-02
7.139999999999999147e+01 6.121598333333333919e+00 4.516370000000000573e+01 1.431885333333333434e-02 1.456771333333333092e-02
7.209999999999999432e+01 7.345918000000000170e+00 5.419644000000000972e+01 1.472616800000000128e-02 1.498221399999999891e-02
7.279999999999999716e+01 6.121598333333333919e+00 4.516370000000000573e+01 1.431738833333333349e-02 1.456622333333333456e-02
7.350000000000000000e+01 4.591198750000000217e+00 3.387277500000000430e+01 1.380897124999999961e-02 1.404883499999999910e-02
7.419999999999998863e+01 4.591198750000000217e+00 3.387277500000000430e+01 1.380897124999999961e-02 1.404883499999999910e-02
7.489999999999999147e+01 4.591198750000000217e+00 3.387277500000000430e+01 1.380897124999999961e-02 1.404883499999999910e-02
7.559999999999999432e+01 5.247084285714286089e+00 3.871174285714285901e+01 1.402715142857142820e-02 1.427086428571428499e-02
7.629999999999999716e+01 4.084276248888889072e+00 3.022624333333333624e+01 1.363156666666666579e-02 1.386830222222222055e-02
7.700000000000000000e+01 8.882749582222222884e+00 1.103433877777777781e+02 1.362817888888888905e-02 1.410415666666666595e-02
7.769999999999998863e+01 8.882749582222222884e+00 1.103433877777777781e+02 1.362817888888888905e-02 1.410415666666666595e-02
7.839999999999999147e+01 4.084276248888889072e+00 3.022624333333333624e+01 1.362817888888888905e-02 1.386485555555555527e-02
7.909999999999999432e+01 4.128034285714285608e-03 1.505700000000000094e-01 1.226344857142857084e-02 1.247605000000000068e-02
7.979999999999999716e+01 5.779247999999999851e-03 2.107979999999999854e-01 1.226616600000000022e-02 1.247881400000000127e-02
8.050000000000000000e+01 5.779247999999999851e-03 2.107979999999999854e-01 1.226616600000000022e-02 1.247881400000000127e-02
8.119999999999998863e+01 4.816039999999999731e-03 1.756649999999999878e-01 1.226845333333333177e-02 1.248114166666666747e-02
8.189999999999999147e+01 5.779247999999999851e-03 2.107979999999999854e-01 1.226579999999999858e-02 1.247844200000000105e-02
8.259999999999999432e+01 5.779247999999999851e-03 2.107979999999999854e-01 1.226579999999999858e-02 1.247844200000000105e-02
8.329999999999999716e+01 7.224060000000000030e-03 2.634974999999999956e-01 1.228063999999999892e-02 1.249354000000000089e-02
8.400000000000000000e+01 7.224060000000000030e-03 2.634974999999999956e-01 1.228063999999999892e-02 1.249354000000000089e-02
8.469999999999998863e+01 7.224060000000000030e-03 2.634974999999999956e-01 1.228063999999999892e-02 1.249354000000000089e-02
8.539999999999999147e+01 2.078941311999999897e+01 3.665179449999999974e+02 1.228458999999999975e-02 1.343756999999999938e-02
8.609999999999999432e+01 2.078941311999999897e+01 3.665179449999999974e+02 1.228458999999999975e-02 1.343756999999999938e-02
8.679999999999999716e+01 1.385960874666666598e+01 2.443452966666666555e+02 1.227489333333333342e-02 1.311437000000000019e-02
8.750000000000000000e+01 8.315765247999999943e+00 1.466071780000000047e+02 1.227459399999999978e-02 1.286339600000000263e-02
8.819999999999998863e+01 8.315765247999999943e+00 1.466071780000000047e+02 1.227459399999999978e-02 1.286339600000000263e-02
8.889999999999999147e+01 5.779247999999999851e-03 2.107979999999999854e-01 1.227459399999999978e-02 1.248739000000000099e-02
8.959999999999999432e+01 5.779247999999999851e-03 2.107979999999999854e-01 1.227459399999999978e-02 1.248739000000000099e-02
9.029999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227434666666666653e-02 1.248713666666666743e-02
9.100000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227434666666666653e-02 1.248713666666666743e-02
9.169999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227434666666666653e-02 1.248713666666666743e-02
9.239999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228376999999999941e-02 1.249671999999999936e-02
9.309999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228596000000000028e-02 1.249894999999999999e-02
9.379999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227498000000000131e-02 1.248778000000000041e-02
9.450000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227498000000000131e-02 1.248778000000000041e-02
9.519999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227814666666666825e-02 1.249100333333333368e-02
9.589999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227814666666666825e-02 1.249100333333333368e-02
9.659999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227814666666666825e-02 1.249100333333333368e-02
9.729999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227814666666666825e-02 1.249100333333333368e-02
9.800000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228521999999999947e-02 1.249820000000000098e-02
9.869999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228521999999999947e-02 1.249820000000000098e-02
9.939999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228521999999999947e-02 1.249820000000000098e-02
1.000999999999999943e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.228456333333333324e-02 1.249753000000000148e-02


==> anc/dileptons/CG/evolution/dens_evo_cg_ArKCl-1.6.txt <==
# t[fm]  T  mu_b  dens_b  dens_e
0.000000000000000000e+00 nan nan nan nan
6.999999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.820740819999998594e-01 3.427195060000001181e-01
1.399999999999999911e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.181613790999999303e+00 7.859222449999999638e-01
2.099999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.647879389999999722e+00 1.353559000000000179e+00
2.799999999999999822e+00 7.138480795399999579e+00 1.482443906339999842e+02 2.041630280000000131e+00 2.004340469999999375e+00
3.500000000000000000e+00 3.642087973000000289e+01 6.231759609999999157e+02 2.304128659999999496e+00 2.538567819999999475e+00
4.199999999999999289e+00 6.279812859999998409e+01 8.058172919999998385e+02 2.499001139999999843e+00 2.979574420000000057e+00
4.899999999999999467e+00 7.906006560000002992e+01 8.636839899999997670e+02 2.615467839999999544e+00 3.288699140000001186e+00
5.599999999999999645e+00 8.895721329999996385e+01 8.497864950000002864e+02 2.703542520000000504e+00 3.547436069999999386e+00
6.299999999999999822e+00 9.732437000000003025e+01 8.184010030000000597e+02 2.723979399999999274e+00 3.743724199999999058e+00
7.000000000000000000e+00 1.013979693999999796e+02 7.987377889999997933e+02 2.636115390000001835e+00 3.707003270000001738e+00
7.699999999999999289e+00 1.016850462000000164e+02 7.887304770000004055e+02 2.427407820000000882e+00 3.427421479999999132e+00
8.399999999999998579e+00 9.859332840000004694e+01 7.878150100000000293e+02 2.114479799999999798e+00 2.938876379999999955e+00
9.099999999999999645e+00 9.621054269999999065e+01 7.790209629999999379e+02 1.707363539999998903e+00 2.338369250000000399e+00
9.799999999999998934e+00 9.120755040000001657e+01 7.757547129999999243e+02 1.320150142000000137e+00 1.766847159999999750e+00
1.050000000000000000e+01 8.620362389999998243e+01 7.718842130000005000e+02 9.989237019999999134e-01 1.308539887000000013e+00
1.119999999999999929e+01 8.068587210000002585e+01 7.714486840000007533e+02 7.525014190000003378e-01 9.621961500000001388e-01
1.189999999999999858e+01 7.473344470000002104e+01 7.744980550000000221e+02 5.670476910000001869e-01 7.071737919999999678e-01
1.259999999999999964e+01 6.855657179999998618e+01 7.767441410000002406e+02 4.316084459999997569e-01 5.267447489999999011e-01
1.329999999999999893e+01 6.369123310000001936e+01 7.706758289999997942e+02 3.401817350000001516e-01 4.093201119999999582e-01
1.400000000000000000e+01 5.489071659999999042e+01 7.134294769999999062e+02 2.665762140000000890e-01 3.132872969999999646e-01
1.469999999999999929e+01 4.834427509999998307e+01 6.512935159999999541e+02 2.145764780000000704e-01 2.476038339999999116e-01
1.539999999999999858e+01 4.375759579999999005e+01 5.712114599999998745e+02 1.708295340999999856e-01 1.955905063000000221e-01
1.609999999999999787e+01 4.040923580000001181e+01 5.197844959999999901e+02 1.352192894999999506e-01 1.537402784999999661e-01
1.679999999999999716e+01 3.804585950000001304e+01 4.513294619999999782e+02 1.065172178999999608e-01 1.200852416999999700e-01
1.750000000000000000e+01 3.573104451999999753e+01 3.907352938999999878e+02 8.563181709999996560e-02 9.583643899999998161e-02
1.819999999999999929e+01 3.284277690000000405e+01 3.486164023000001180e+02 7.371339219999999137e-02 8.110406770000000432e-02
1.889999999999999858e+01 3.059774918181817682e+01 3.362711506060604734e+02 6.205049202020204019e-02 6.768644898989902015e-02
1.959999999999999787e+01 2.922770215000001315e+01 3.013347380000001294e+02 5.392370429999997217e-02 5.828164219999999729e-02
2.029999999999999716e+01 3.141868184000000497e+01 3.134888043999998786e+02 4.958152630000001865e-02 5.309220889999999998e-02
2.100000000000000000e+01 3.143743739795919367e+01 3.144034282653061041e+02 4.438632785714283907e-02 4.717500193877550291e-02
2.169999999999999929e+01 2.906710415625001431e+01 2.886294810416666792e+02 3.791362239583332544e-02 3.960641072916667310e-02
2.239999999999999858e+01 3.046092402173912816e+01 3.133296622826087514e+02 3.586592771739131880e-02 3.778751554347827696e-02
2.309999999999999787e+01 2.865209683516484063e+01 2.903082593406593901e+02 3.344903362637362959e-02 3.464857119120879486e-02
2.379999999999999716e+01 2.439408429999999939e+01 2.474183434831460602e+02 3.008055651685393253e-02 3.091957337078652529e-02
2.450000000000000000e+01 2.380094188636363484e+01 2.286949480681818443e+02 2.596619772727272110e-02 2.639819743181818362e-02
2.519999999999999929e+01 2.437608494069767318e+01 2.564427230232558372e+02 2.627280255813952900e-02 2.702155383720929518e-02
2.589999999999999858e+01 2.400048351071428243e+01 2.539217115476189406e+02 2.414084595238094599e-02 2.471572489285713339e-02
2.659999999999999787e+01 2.397002261199999396e+01 2.566310525333333317e+02 2.346103839999999496e-02 2.388722562666667493e-02
2.729999999999999716e+01 1.853673249178082116e+01 1.642604806849314798e+02 2.008082095890410465e-02 2.038616841095890198e-02
2.800000000000000000e+01 1.869933583913043051e+01 1.803143201449275352e+02 1.947093478260868496e-02 2.011788811594203072e-02
2.869999999999999929e+01 1.792752558333333823e+01 1.700097959999999944e+02 1.996402566666666267e-02 2.046699383333333913e-02
2.939999999999999858e+01 1.944644536415094649e+01 1.793664579245282766e+02 1.866551603773584575e-02 1.945667647169811373e-02
3.009999999999999787e+01 1.807574261372549174e+01 1.793931562745098063e+02 1.698816078431372723e-02 1.777607150980391876e-02
3.079999999999999716e+01 1.881718036170212471e+01 1.725918976595744994e+02 1.792773063829787572e-02 1.839503876595744575e-02
3.149999999999999645e+01 1.536951991304347942e+01 1.343260145652174060e+02 1.724875086956522210e-02 1.776339249999999911e-02
3.219999999999999574e+01 1.551483099999999915e+01 1.620964556097561058e+02 1.580240731707317076e-02 1.648262573170731701e-02
3.289999999999999858e+01 9.700785714285714789e+00 1.055975440476190386e+02 1.484253214285714481e-02 1.551388952380951952e-02
3.359999999999999432e+01 1.123115276315789579e+01 1.024210392105263168e+02 1.545805447368421050e-02 1.611634315789473373e-02
3.429999999999999716e+01 1.551221263888888657e+01 1.540897413888889105e+02 1.598149166666666676e-02 1.685043499999999694e-02
3.500000000000000000e+01 1.117078402777777768e+01 1.031728274999999968e+02 1.598002805555555350e-02 1.652491999999999503e-02
3.569999999999999574e+01 8.816222647058825856e+00 8.520812941176470190e+01 1.548651235294117717e-02 1.589541470588235264e-02
3.639999999999999858e+01 9.257391058823529306e+00 9.298709117647058520e+01 1.547310764705882302e-02 1.573682941176470645e-02
3.709999999999999432e+01 1.035690000000000133e+01 8.745354000000000383e+01 1.632766066666666710e-02 1.663140066666666736e-02
3.779999999999999716e+01 1.169683555555555721e+01 1.140986296296296274e+02 1.632946999999999871e-02 1.670333074074073845e-02
3.850000000000000000e+01 1.127226333333333308e+01 1.074550458333333296e+02 1.581430958333333511e-02 1.581020008333333324e-02
3.919999999999999574e+01 8.574229130434781965e+00 8.867339565217390884e+01 1.490676347826087010e-02 1.487173356521739008e-02
3.989999999999999858e+01 4.096109000000000222e+00 3.857976999999999634e+01 1.409316999999999862e-02 1.366071699999999930e-02
4.059999999999999432e+01 4.818951764705881935e+00 4.538796470588234655e+01 1.442497823529411902e-02 1.440376105882353042e-02
4.129999999999999716e+01 6.589426111111110984e+00 5.787460000000000093e+01 1.497959833333333511e-02 1.498454877777777999e-02
4.200000000000000000e+01 4.898530666666666811e+00 3.611266000000000531e+01 1.388414066666666773e-02 1.412890266666666679e-02
4.269999999999999574e+01 2.822114615384615721e+00 2.078056923076923113e+01 1.320040846153846224e-02 1.343130692307692442e-02
4.339999999999999858e+01 3.057290833333333513e+00 2.251228333333333254e+01 1.328252083333333368e-02 1.351501333333333423e-02
4.409999999999999432e+01 3.335226363636364155e+00 2.455885454545454749e+01 1.337942909090909099e-02 1.361380363636363784e-02
4.479999999999999716e+01 3.335226363636364155e+00 2.455885454545454749e+01 1.337199545454545620e-02 1.360624181818181899e-02
4.550000000000000000e+01 3.057290833333333513e+00 2.251228333333333254e+01 1.327780833333333521e-02 1.351022000000000160e-02
4.619999999999999574e+01 6.116031666666667199e+00 4.506190000000000140e+01 1.429959250000000133e-02 1.455030416666666833e-02
4.689999999999999858e+01 6.116031666666667199e+00 4.506190000000000140e+01 1.429959250000000133e-02 1.455030416666666833e-02
4.759999999999999432e+01 3.058740833333333242e+00 2.254961666666666531e+01 1.327433833333333500e-02 1.350505333333333439e-02
4.829999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.224583272727272805e-02 1.245813090909090974e-02
4.900000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225532333333333342e-02 1.246778500000000033e-02
4.969999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225479399999999941e-02 1.246724699999999901e-02
5.039999999999999858e+01 4.625637777777778403e+00 8.126645555555555234e+01 1.225394777777777736e-02 1.267660888888889024e-02
5.109999999999999432e+01 4.625637777777778403e+00 8.126645555555555234e+01 1.225682222222222208e-02 1.267953222222222356e-02
5.179999999999999716e+01 6.938456666666667161e+00 1.218996833333333285e+02 1.226319000000000020e-02 1.279112166666666710e-02
5.250000000000000000e+01 8.326147999999999882e+00 1.462796199999999942e+02 1.226534800000000057e-02 1.285638399999999848e-02
5.319999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.226503999999999962e-02 1.247766999999999973e-02
5.389999999999999858e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228075999999999994e-02 1.249366499999999928e-02
5.459999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228075999999999994e-02 1.249366499999999928e-02
5.529999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227882666666666595e-02 1.249169666666666810e-02
5.600000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.226947499999999844e-02 1.248218249999999939e-02
5.669999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.226267999999999803e-02 1.247527000000000184e-02
5.739999999999999858e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225894999999999936e-02 1.247147428571428705e-02
5.809999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225505166666666750e-02 1.246750833333333357e-02
5.879999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225885714285714252e-02 1.247137857142857284e-02
5.949999999999999289e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225065571428571309e-02 1.246303571428571295e-02
6.019999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225065571428571309e-02 1.246303571428571295e-02
6.089999999999999858e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225496666666666713e-02 1.246742166666666568e-02
6.159999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225496666666666713e-02 1.246742166666666568e-02
6.229999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225761624999999883e-02 1.247011749999999905e-02
6.299999999999999289e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225761624999999883e-02 1.247011749999999905e-02
6.369999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225894249999999984e-02 1.247146749999999971e-02
6.439999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225894249999999984e-02 1.247146749999999971e-02
6.509999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227123249999999971e-02 1.248397000000000048e-02
6.579999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
6.650000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
6.719999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
6.789999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
6.859999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
6.929999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
7.000000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
7.069999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
7.139999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227618428571428458e-02 1.248900857142857049e-02
7.209999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227717600000000076e-02 1.249001599999999962e-02
7.279999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227717600000000076e-02 1.249001599999999962e-02
7.350000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227717600000000076e-02 1.249001599999999962e-02
7.419999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227717600000000076e-02 1.249001599999999962e-02
7.489999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227717600000000076e-02 1.249001599999999962e-02
7.559999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.227812250000000042e-02 1.249097750000000007e-02
7.629999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228319666666666775e-02 1.249614000000000107e-02
7.700000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228082999999999952e-02 1.249373250000000019e-02
7.769999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228082999999999952e-02 1.249373250000000019e-02
7.839999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228082999999999952e-02 1.249373250000000019e-02
7.909999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228082999999999952e-02 1.249373250000000019e-02
7.979999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228082999999999952e-02 1.249373250000000019e-02
8.050000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228082999999999952e-02 1.249373250000000019e-02
8.119999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228319666666666775e-02 1.249614000000000107e-02
8.189999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228319666666666775e-02 1.249614000000000107e-02
8.259999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228395000000000008e-02 1.249690999999999996e-02
8.329999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228395000000000008e-02 1.249690999999999996e-02
8.400000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228395000000000008e-02 1.249690999999999996e-02
8.469999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228379999999999923e-02 1.249675666666666581e-02
8.539999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228379999999999923e-02 1.249675666666666581e-02
8.609999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228379999999999923e-02 1.249675666666666581e-02
8.679999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228442000000000076e-02 1.249738750000000016e-02
8.750000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228511666666666502e-02 1.249809666666666652e-02
8.819999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228511666666666502e-02 1.249809666666666652e-02
8.889999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228511666666666502e-02 1.249809666666666652e-02
8.959999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228488999999999970e-02 1.249786500000000036e-02
9.029999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228488999999999970e-02 1.249786500000000036e-02
9.100000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228488999999999970e-02 1.249786500000000036e-02
9.169999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228488999999999970e-02 1.249786500000000036e-02
9.239999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228488999999999970e-02 1.249786500000000036e-02
9.309999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228488999999999970e-02 1.249786500000000036e-02
9.379999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.450000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.519999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.589999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.659999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.729999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.800000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.869999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
9.939999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02
1.000999999999999943e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.228628000000000012e-02 1.249927999999999977e-02


==> anc/dileptons/CG/evolution/dens_evo_cg_AuAu-1.6.txt <==
# t[fm]  T  mu_b  dens_b  dens_e
0.000000000000000000e+00 nan nan nan nan
6.999999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.987864312500000841e-01 3.021887662499999072e-01
1.399999999999999911e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.054205481249999909e+00 6.808809937499999965e-01
2.099999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.552286437499999838e+00 1.217990238749999454e+00
2.799999999999999822e+00 2.445664053750000733e+00 5.308681481249999479e+01 2.095850750000000762e+00 1.908960537499999832e+00
3.500000000000000000e+00 1.286148691125000099e+01 2.337200419499999953e+02 2.567026787500000573e+00 2.612524962499998882e+00
4.199999999999999289e+00 3.360627066250000183e+01 5.693065786249999292e+02 2.895271162499998940e+00 3.196525562499999307e+00
4.899999999999999467e+00 5.676547499999996660e+01 8.430923424999997451e+02 3.168781425000001040e+00 3.706727112499999865e+00
5.599999999999999645e+00 7.206965650000002199e+01 9.017173237500001051e+02 3.396848050000000452e+00 4.156475787499998908e+00
6.299999999999999822e+00 8.704875562499999830e+01 8.846362349999997150e+02 3.639704387500001026e+00 4.715708400000000466e+00
7.000000000000000000e+00 9.264395262500002559e+01 8.739940400000001546e+02 3.832802062499999440e+00 5.078482374999998328e+00
7.699999999999999289e+00 9.386159237500001495e+01 8.744487962499999867e+02 3.985280800000001733e+00 5.305860649999997847e+00
8.399999999999998579e+00 9.390032575000000747e+01 8.775230200000002014e+02 4.100886324999999388e+00 5.457613824999999252e+00
9.099999999999999645e+00 9.393311112499998217e+01 8.800130737500001032e+02 4.205472287499999240e+00 5.597570037500000595e+00
9.799999999999998934e+00 9.357842575000000807e+01 8.823506437500000175e+02 4.244626350000001658e+00 5.637580949999998481e+00
1.050000000000000000e+01 9.336836962499998549e+01 8.845333950000001551e+02 4.302104800000001283e+00 5.707743587500000437e+00
1.119999999999999929e+01 9.325582262499997910e+01 8.861108037499998318e+02 4.351391162500000576e+00 5.770035787499997681e+00
1.189999999999999858e+01 9.271041862499998842e+01 8.866276662500001748e+02 4.289262775000000083e+00 5.671447624999997217e+00
1.259999999999999964e+01 9.155081974999997385e+01 8.880599737499996991e+02 4.193168899999999866e+00 5.516872962500000810e+00
1.329999999999999893e+01 9.091198574999997106e+01 8.886122362499997962e+02 4.130232037499999009e+00 5.418315174999999151e+00
1.400000000000000000e+01 8.951936400000002436e+01 8.873147437500003889e+02 3.910196487500000817e+00 5.101286350000000525e+00
1.469999999999999929e+01 8.783817124999998782e+01 8.850888937500003522e+02 3.617655599999999083e+00 4.684267862499998714e+00
1.539999999999999858e+01 8.525326937500003055e+01 8.834164300000002186e+02 3.278385037500000099e+00 4.201051962500000236e+00
1.609999999999999787e+01 8.250805287499998997e+01 8.788650724999999966e+02 2.934489099999999517e+00 3.724216199999999422e+00
1.679999999999999716e+01 7.828634000000003823e+01 8.638619512500002884e+02 2.537098124999999094e+00 3.182553825000000725e+00
1.750000000000000000e+01 7.582304787499997190e+01 8.620870012499997301e+02 2.165374324999999267e+00 2.693589925000000385e+00
1.819999999999999929e+01 7.580336924999998871e+01 8.620674099999998816e+02 1.855770400000000153e+00 2.276365524999999224e+00
1.889999999999999858e+01 7.344465912500000115e+01 8.611149425000000974e+02 1.572079750000000109e+00 1.906707962500000075e+00
1.959999999999999787e+01 7.007606175000000803e+01 8.571281837500000620e+02 1.294522721250000119e+00 1.549833749999999677e+00
2.029999999999999716e+01 6.774228725000001816e+01 8.514164475000000039e+02 1.083931496250000182e+00 1.287550412500000352e+00
2.100000000000000000e+01 6.509444599999997649e+01 8.477096150000000989e+02 9.088008637500001319e-01 1.070618830000000354e+00
2.169999999999999929e+01 6.091563125000001122e+01 8.495479862500000081e+02 7.635220812499998733e-01 8.877170637500000350e-01
2.239999999999999858e+01 5.816570362499999192e+01 8.354351612499998510e+02 6.566108287500005414e-01 7.586418087500000906e-01
2.309999999999999787e+01 5.596038975000000448e+01 8.348503362499999412e+02 5.714583037499999518e-01 6.564375362500000088e-01
2.379999999999999716e+01 5.081187587499999125e+01 7.911914337499999874e+02 4.780417149999999782e-01 5.431866750000000632e-01
2.450000000000000000e+01 4.748218587499998478e+01 7.520409799999997631e+02 4.066191312499999877e-01 4.593452175000000137e-01
2.519999999999999929e+01 4.452310050000001240e+01 7.312642937499999789e+02 3.554804474999999631e-01 3.989379087499997922e-01
2.589999999999999858e+01 4.222250524999999755e+01 6.889894887499999641e+02 3.108143525000000018e-01 3.468766712499998794e-01
2.659999999999999787e+01 3.792653075000001195e+01 6.140233424999998988e+02 2.724661487499999146e-01 3.014770874999999628e-01
2.729999999999999716e+01 3.555845587500002836e+01 5.711388887500003193e+02 2.399393337499999834e-01 2.635695687499998718e-01
2.800000000000000000e+01 3.463227912499999661e+01 5.221737462500002493e+02 2.131721787499999965e-01 2.331755800000000212e-01
2.869999999999999929e+01 3.340158862499997383e+01 5.115104225000000042e+02 1.822993118750000641e-01 1.983513512499999742e-01
2.939999999999999858e+01 3.117107775000000203e+01 4.868166374999999562e+02 1.666242323749999588e-01 1.803503102499999788e-01
3.009999999999999787e+01 3.078447487499999369e+01 4.752297287499997651e+02 1.523569232499999981e-01 1.644744584999999204e-01
3.079999999999999716e+01 3.003111572499999937e+01 4.567612987499999804e+02 1.413914027500000059e-01 1.518711172499999928e-01
3.149999999999999645e+01 3.178907960000000088e+01 4.386156261250001194e+02 1.228744692500000069e-01 1.322245986250000227e-01
3.219999999999999574e+01 2.988812368750001269e+01 4.088684072500000752e+02 1.135381004999999888e-01 1.212432272499999880e-01
3.289999999999999858e+01 3.083962907499999773e+01 3.743526965000000359e+02 1.021748066249999753e-01 1.085753811249999534e-01
3.359999999999999432e+01 3.060317968750000617e+01 3.829982357499999353e+02 9.323731325000002290e-02 9.801617300000001198e-02
3.429999999999999716e+01 2.597307991250000470e+01 3.014468318749999298e+02 8.296064462499999625e-02 8.719276337499999585e-02
3.500000000000000000e+01 2.862136582499999804e+01 3.260774261250001587e+02 7.271333837500001951e-02 7.674113537500001914e-02
3.569999999999999574e+01 2.637326520253164119e+01 2.750207683544303450e+02 6.446047860759489267e-02 6.781448793670885600e-02
3.639999999999999858e+01 2.634902156410256069e+01 2.974899089743590253e+02 6.073347320512821612e-02 6.316492884615386438e-02
3.709999999999999432e+01 2.717248847500001219e+01 3.015747542500000122e+02 5.520484750000000801e-02 5.751045575000000853e-02
3.779999999999999716e+01 2.963786837179485900e+01 3.175270152564102659e+02 5.163886141025639254e-02 5.437063794871795086e-02
3.850000000000000000e+01 2.934025859493670652e+01 2.949063122784809821e+02 4.555655139240507440e-02 4.746650582278481856e-02
3.919999999999999574e+01 2.877382771743588918e+01 2.911899734102562434e+02 4.301973974358974662e-02 4.455254153846156112e-02
3.989999999999999858e+01 2.344681203493669841e+01 2.247949257974683803e+02 4.030619936708861734e-02 4.169266797468355878e-02
4.059999999999999432e+01 2.917311361038960627e+01 2.858079144155844347e+02 3.879837025974025577e-02 4.010873558441558490e-02
4.129999999999999716e+01 2.662621614285713889e+01 2.847969532467532758e+02 3.591666467532466517e-02 3.729103025974025987e-02
4.200000000000000000e+01 3.022277809333332144e+01 3.120779765333332989e+02 3.392265146666666176e-02 3.508949653333332669e-02
4.269999999999999574e+01 2.853085907999999549e+01 2.804696815999999444e+02 3.212328266666666932e-02 3.314143053333333533e-02
4.339999999999999858e+01 2.275285747222222454e+01 2.176417374999999765e+02 3.296777236111111953e-02 3.381368611111110201e-02
4.409999999999999432e+01 2.387220034328358409e+01 2.328118488059702145e+02 3.251396970149252746e-02 3.338263268656715965e-02
4.479999999999999716e+01 2.976820162818181714e+01 3.144370317272726538e+02 3.151791015151515080e-02 3.225366742424242567e-02
4.550000000000000000e+01 2.358256263911764705e+01 2.337131935882352991e+02 2.663091882352941128e-02 2.707864910294117272e-02
4.619999999999999574e+01 2.141084161536232244e+01 2.103622383188406104e+02 2.713822637681158334e-02 2.743418273913043881e-02
4.689999999999999858e+01 2.101530761047618867e+01 1.880632556190475668e+02 2.762177619047619451e-02 2.807226507936507950e-02
4.759999999999999432e+01 1.719151696774193283e+01 1.545183316129032676e+02 2.786046080645161391e-02 2.821880774193549074e-02
4.829999999999999716e+01 2.289322127419355368e+01 2.094411070967742319e+02 2.588475790322580447e-02 2.602338867741935471e-02
4.900000000000000000e+01 2.206090198064516628e+01 2.195410768225806066e+02 2.647805048387097404e-02 2.675298290322580819e-02
4.969999999999999574e+01 2.277868678688524540e+01 2.015698886885245429e+02 2.731890196721311823e-02 2.750196786885246436e-02
5.039999999999999858e+01 1.925842698305085321e+01 1.836491247457626912e+02 2.470774508474575873e-02 2.464062694915254703e-02
5.109999999999999432e+01 2.014816749122807593e+01 1.945384243859648734e+02 2.342197052631578985e-02 2.310937266666666934e-02
5.179999999999999716e+01 1.936605757142857698e+01 1.678424408928571552e+02 2.318712196428570835e-02 2.320313517857142474e-02
5.250000000000000000e+01 2.032756368333333441e+01 1.722931379999999990e+02 2.204120299999999880e-02 2.198730666666667138e-02
5.319999999999999574e+01 1.888816884999999601e+01 1.642681741666666824e+02 2.183621966666665984e-02 2.176346716666666126e-02
5.389999999999999858e+01 1.807360807017543536e+01 1.625896956140350937e+02 2.018579596491227798e-02 2.009851742105263003e-02
5.459999999999999432e+01 2.035389504081633305e+01 1.861973185714285819e+02 2.123568591836734118e-02 2.140277602040816310e-02
5.529999999999999716e+01 1.791796415217391569e+01 1.747516460869565265e+02 2.103122456521739139e-02 2.051194756521739285e-02
5.600000000000000000e+01 1.625801852272727288e+01 1.476257027272727385e+02 2.088648318181817939e-02 2.105911756818181629e-02
5.669999999999999574e+01 1.607340521276595524e+01 1.296735442553192001e+02 1.902431787234042451e-02 1.923969936170212558e-02
5.739999999999999858e+01 1.054164712765957468e+01 8.536937617021277447e+01 1.693720723404255543e-02 1.716618978723404368e-02
5.809999999999999432e+01 9.221092425531914216e+00 8.585087808510638752e+01 1.614471446808510291e-02 1.648542297872340398e-02
5.879999999999999716e+01 1.185168785714285811e+01 1.379715857142857089e+02 1.544646166666666445e-02 1.574407476190476177e-02
5.949999999999999289e+01 1.006489626410256299e+01 1.164791701025640975e+02 1.602135717948717508e-02 1.623316179487179281e-02
6.019999999999999574e+01 9.647819857500000040e+00 1.023453858499999996e+02 1.623470824999999687e-02 1.639778074999999682e-02
6.089999999999999858e+01 8.268392820512820762e+00 6.529777948717949698e+01 1.539300871794871753e-02 1.537895794871794834e-02
6.159999999999999432e+01 1.248162606060606095e+01 9.204730303030302707e+01 1.671174181818181961e-02 1.641269060606060162e-02
6.229999999999999716e+01 1.367727199999999854e+01 1.008771799999999956e+02 1.716654685714285450e-02 1.677941999999999975e-02
6.299999999999999289e+01 1.580523959333333295e+01 1.166987264333333201e+02 1.798553933333333493e-02 1.739313366666666791e-02
6.369999999999999574e+01 1.093758434705882188e+01 8.079767038235293342e+01 1.622685852941176468e-02 1.586598676470588054e-02
6.439999999999999147e+01 9.799273651428570986e+00 7.241504551428570835e+01 1.576282257142857038e-02 1.556211171428571044e-02
6.509999999999999432e+01 8.209065387878787590e+00 7.629557251515151961e+01 1.485798696969697040e-02 1.470961393939393923e-02
6.579999999999999716e+01 5.337888815624999950e+00 4.486647584374999553e+01 1.455704937499999879e-02 1.435556031249999795e-02
6.650000000000000000e+01 6.225988190624999419e+00 4.621271334374999640e+01 1.455911749999999789e-02 1.435720499999999789e-02
6.719999999999998863e+01 5.602422486206895869e+00 4.163870437931034019e+01 1.437651379310344625e-02 1.412379241379310355e-02
6.789999999999999147e+01 4.053841035483871202e+00 3.019106861290322641e+01 1.384121548387096633e-02 1.361018806451613078e-02
6.859999999999999432e+01 3.567388132258064282e+00 2.660575570967741754e+01 1.343904999999999926e-02 1.367499322580645327e-02
6.929999999999999716e+01 4.461508548484848014e+00 3.316419172727272269e+01 1.374281848484848294e-02 1.398418060606060505e-02
7.000000000000000000e+01 2.723746417241379003e+00 2.125559644827585970e+01 1.437423310344827093e-02 1.463282448275861868e-02
7.069999999999998863e+01 4.098860072413792466e+00 3.629749403448276723e+01 1.395023275862068875e-02 1.419709448275861992e-02
7.139999999999999147e+01 4.249437574999999967e+00 3.762072953571428968e+01 1.401140249999999719e-02 1.426274464285714680e-02
7.209999999999999432e+01 5.763611640740740505e+00 4.887369385185185422e+01 1.453132555555555240e-02 1.479327185185185488e-02
7.279999999999999716e+01 6.406799317391304704e+00 4.745430582608696568e+01 1.439040652173912901e-02 1.465158521739130804e-02
7.350000000000000000e+01 1.146000121500000191e+01 9.313200170000000355e+01 1.655516149999999853e-02 1.686036399999999921e-02
7.419999999999998863e+01 1.022731412777777926e+01 7.571400188888888749e+01 1.566490333333333401e-02 1.594979111111111125e-02
7.489999999999999147e+01 5.816818121052631518e+00 4.318475442105263795e+01 1.419791684210526365e-02 1.444988315789473739e-02
7.559999999999999432e+01 1.953715373684210777e+00 1.489514878947368182e+01 1.290050157894736919e-02 1.312690105263157950e-02
7.629999999999999716e+01 1.953715373684210777e+00 1.489514878947368182e+01 1.290023052631578994e-02 1.312662526315789766e-02
7.700000000000000000e+01 2.183564241176470855e+00 1.664751923529411570e+01 1.297923470588235179e-02 1.320732352941176788e-02
7.769999999999998863e+01 2.474706140000000332e+00 1.886718846666666494e+01 1.307421600000000135e-02 1.330436200000000360e-02
7.839999999999999147e+01 2.320037006250000200e+00 1.768798918749999771e+01 1.302248187500000022e-02 1.325151312500000116e-02
7.909999999999999432e+01 2.320037006250000200e+00 1.768798918749999771e+01 1.302310437500000043e-02 1.325214625000000271e-02
7.979999999999999716e+01 2.651470864285714324e+00 2.021484478571428411e+01 1.313849214285714440e-02 1.337000142857143123e-02
8.050000000000000000e+01 2.855430161538461853e+00 2.176983284615384306e+01 1.320710923076923171e-02 1.344009538461538728e-02
8.119999999999998863e+01 2.651470864285714324e+00 2.021484478571428411e+01 1.313929285714285876e-02 1.337081571428571682e-02
8.189999999999999147e+01 4.103063706111111486e+00 3.080011970555554868e+01 1.362588611111111188e-02 1.386665333333333451e-02
8.259999999999999432e+01 2.179096865294117169e+00 1.663276792352941058e+01 1.298204647058823387e-02 1.320884117647058882e-02
8.329999999999999716e+01 2.315290419374999686e+00 1.767231591874999808e+01 1.303073937499999932e-02 1.325848687500000116e-02
8.400000000000000000e+01 4.614954794374999558e+00 3.464750966874999705e+01 1.380029937500000005e-02 1.404352312500000040e-02
8.469999999999998863e+01 5.669321454615384503e+00 4.225409705384614512e+01 1.415320384615384453e-02 1.440346384615384667e-02
8.539999999999999147e+01 3.682183461000000158e+00 2.725953276999999986e+01 1.348873199999999981e-02 1.372599200000000109e-02
8.609999999999999432e+01 3.682183461000000158e+00 2.725953276999999986e+01 1.349342900000000123e-02 1.373076999999999978e-02
8.679999999999999716e+01 4.096353845555555928e+00 3.032150307777777698e+01 1.363472777777777721e-02 1.387872222222222458e-02
8.750000000000000000e+01 4.608398076250000308e+00 3.411169096249999910e+01 1.380393749999999850e-02 1.405181875000000198e-02
8.819999999999998863e+01 4.096353845555555928e+00 3.032150307777777698e+01 1.363492888888888713e-02 1.387892777777777892e-02
8.889999999999999147e+01 4.096353845555555928e+00 3.032150307777777698e+01 1.363492888888888713e-02 1.387892777777777892e-02
8.959999999999999432e+01 4.096353845555555928e+00 3.032150307777777698e+01 1.364168333333333309e-02 1.388579888888889086e-02
9.029999999999999716e+01 4.608398076250000308e+00 3.411169096249999910e+01 1.381266125000000025e-02 1.406069375000000218e-02
9.100000000000000000e+01 2.720460999999999973e-03 9.922277000000000180e-02 1.227213400000000051e-02 1.248488600000000406e-02
9.169999999999998863e+01 2.720460999999999973e-03 9.922277000000000180e-02 1.227213400000000051e-02 1.248488600000000406e-02
9.239999999999999147e+01 2.720460999999999973e-03 9.922277000000000180e-02 1.227213400000000051e-02 1.248488600000000406e-02
9.309999999999999432e+01 3.688155461000000024e+00 2.728853276999999977e+01 1.350312400000000003e-02 1.374617100000000147e-02
9.379999999999999716e+01 2.473146363636363494e-03 9.020251818181818093e-02 1.227192818181818169e-02 1.248467636363636592e-02
9.450000000000000000e+01 2.473146363636363494e-03 9.020251818181818093e-02 1.227192818181818169e-02 1.248467636363636592e-02
9.519999999999998863e+01 3.341399509999999573e+00 2.471563888181817958e+01 1.338975454545454462e-02 1.362295636363636438e-02
9.589999999999999147e+01 4.083932734444443824e+00 3.020800307777777505e+01 1.363627444444444510e-02 1.387398888888888987e-02
9.659999999999999432e+01 4.083932734444443824e+00 3.020800307777777505e+01 1.363627444444444510e-02 1.387398888888888987e-02
9.729999999999999716e+01 4.083932734444443824e+00 3.020800307777777505e+01 1.363627444444444510e-02 1.387398888888888987e-02
9.800000000000000000e+01 3.341399509999999573e+00 2.471563888181817958e+01 1.338810272727272710e-02 1.362127636363636395e-02
9.869999999999998863e+01 2.720460999999999973e-03 9.922277000000000180e-02 1.227223300000000045e-02 1.248498699999999947e-02
9.939999999999999147e+01 2.473146363636363494e-03 9.020251818181818093e-02 1.227186545454545495e-02 1.248461363636363571e-02
1.000999999999999943e+02 2.473146363636363494e-03 9.020251818181818093e-02 1.227186545454545495e-02 1.248461363636363571e-02


==> anc/dileptons/CG/evolution/plot_cg_density.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import glob

matplotlib.rcParams.update({'font.size': 16,
                            'axes.labelsize': 24,
                            'xtick.labelsize': 18,
                            'ytick.labelsize': 18,
                            'mathtext.default':'rm',
                            'legend.fontsize': 18.5,
                            'font.family':'sans-serif',
                            'font.sans-serif':['Helvetica']})


# load hist
data_cg = np.loadtxt("dens_evo_cg_ArKCl-1.6.txt")

x_ar = data_cg[:,0]
y = data_cg[:, 1:]

tmp_avg_ar    = y[:,0]
mub_avg_ar    = y[:,1]
dens_b_avg_ar = y[:,2]
dens_e_avg_ar = y[:,3]

data_cg = np.loadtxt("dens_evo_cg_AuAu-1.6.txt")

x_au = data_cg[:,0]
y = data_cg[:, 1:]

tmp_avg_au    = y[:,0]
mub_avg_au    = y[:,1]
dens_b_avg_au = y[:,2]
dens_e_avg_au = y[:,3]

data_cg = np.loadtxt("dens_evo_cg_AgAg-1.6.txt")

x_ag = data_cg[:,0]
y = data_cg[:, 1:]

tmp_avg_ag    = y[:,0]
mub_avg_ag    = y[:,1]
dens_b_avg_ag = y[:,2]
dens_e_avg_ag = y[:,3]


if not (np.array_equal(x_ar,x_au) and np.array_equal(x_ar,x_ag) and np.array_equal(x_ag,x_au)):
    print "\n>>> WARNING: Different x_axis values .dat output will not be correct!\n"

# for storing dat files
store_x = x_ar
store_y = []
store_y_labels = []


# Temperature and chemical potential plot

p1, = plt.plot(x_ar, tmp_avg_ar, "m-", linewidth=2)
store_y.append(tmp_avg_ar)
store_y_labels.append(r'$T\,[MeV]$'+" (ArKCl)")

p2, = plt.plot(x_ar, (1./3.)*mub_avg_ar, "m--", linewidth=2)
store_y.append((1./3.)*mub_avg_ar)
store_y_labels.append(r'$\mu_B/3\,[MeV]$'+" (ArKCl)")


p3, = plt.plot(x_au, tmp_avg_au, color="orange", linestyle="-", linewidth=2)
store_y.append(tmp_avg_au)
store_y_labels.append(r'$T\,[MeV]$'+" (AuAu)")

p4, = plt.plot(x_au, (1./3.)*mub_avg_au, color="orange",linestyle="--", linewidth=2)
store_y.append((1./3.)*mub_avg_au)
store_y_labels.append(r'$\mu_B/3\,[MeV]$'+" (AuAu)")


p5, = plt.plot(x_ag, tmp_avg_ag, color="teal", linestyle="-", linewidth=2)
store_y.append(tmp_avg_ag)
store_y_labels.append(r'$T\,[MeV]$'+" (AgAg)")

p6, = plt.plot(x_ag, (1./3.)*mub_avg_ag, color="teal",linestyle="--", linewidth=2)
store_y.append((1./3.)*mub_avg_ag)
store_y_labels.append(r'$\mu_B/3\,[MeV]$'+" (AgAg)")


l1 = plt.legend([p1,p2], [r'$T\,[MeV]$', r'$\mu_B/3\,[MeV]$'], bbox_to_anchor=(0.357, 1.015), title="ArKCl at 1.76 GeV")
l2 = plt.legend([p3,p4], [r'$T\,[MeV]$', r'$\mu_B/3\,[MeV]$'], bbox_to_anchor=(1.015, 1.015), title="AuAu at 1.23 GeV") # this removes l1 from the axes.
plt.gca().add_artist(l1) # add l1 as a separate artist to the axes
l3 = plt.legend([p5,p6], [r'$T\,[MeV]$', r'$\mu_B/3\,[MeV]$'], bbox_to_anchor=(0.684, 1.015), title="AgAg at 1.58 GeV") # this removes l2 from the axes.
plt.gca().add_artist(l2) # add l2 as a separate artist to the axes


xlab = r't [fm]'
ylab = r'[MeV]'
tit = "Central Cell"

plt.title(tit)
plt.xlabel(xlab)
#plt.ylabel(ylab)
plt.xlim(0,40)
plt.ylim(0,450)

plt.tight_layout()
plt.legend()
plt.savefig("plot_temp.pdf", bbox_to_inches='tight')
plt.cla()

# save data file
store_y_arr = np.asarray(store_y)
head = "t [fm]" + "    " + '    '.join(store_y_labels)
np.savetxt("plot_temp.dat", np.column_stack((store_x[:,None], np.transpose(store_y_arr))), header=head)




# Density plot

# Reset y data for output
store_y = []
store_y_labels = []

p7, = plt.plot(x_ar, dens_b_avg_ar, "m-", linewidth=2,)
store_y.append(dens_b_avg_ar)
store_y_labels.append(r'$\rho_B/\rho_0$'+" (ArKCl)")

p8, = plt.plot(x_ar, dens_e_avg_ar, "m--",  linewidth=2,)
store_y.append(dens_e_avg_ar)
store_y_labels.append(r'$\epsilon/\epsilon_0$'+" (ArKCl)")


p9, = plt.plot(x_au, dens_b_avg_au, color="orange", linestyle="-", linewidth=2)
store_y.append(dens_b_avg_au)
store_y_labels.append(r'$\rho_B/\rho_0$'+" (AuAu)")

p10, = plt.plot(x_au, dens_e_avg_au, color="orange", linestyle="--",  linewidth=2)
store_y.append(dens_e_avg_au)
store_y_labels.append(r'$\epsilon/\epsilon_0$'+" (AuAu)")


p11, = plt.plot(x_ag, dens_b_avg_ag, color="teal", linestyle="-", linewidth=2)
store_y.append(dens_b_avg_ag)
store_y_labels.append(r'$\rho_B/\rho_0$'+" (AgAg)")

p12, = plt.plot(x_ag, dens_e_avg_ag, color="teal", linestyle="--",  linewidth=2)
store_y.append(dens_e_avg_ag)
store_y_labels.append(r'$\epsilon/\epsilon_0$'+" (AgAg)")


l4 = plt.legend([p7,p8], [r'$\rho_B/\rho_0$', r'$\epsilon/\epsilon_0$'], bbox_to_anchor=(1.005, 1.005), title="ArKCl at 1.76 GeV")
l5 = plt.legend([p9,p10], [r'$\rho_B/\rho_0$', r'$\epsilon/\epsilon_0$'], bbox_to_anchor=(1.005, 0.425), title="AuAu at 1.23 GeV") # this removes l1 from the axes.
l6 = plt.legend([p11,p12], [r'$\rho_B/\rho_0$', r'$\epsilon/\epsilon_0$'], bbox_to_anchor=(1.005, 0.715), title="AgAg at 1.58 GeV") # this removes l1 from the axes.
plt.gca().add_artist(l4) # add l1 as a separate artist to the axes
plt.gca().add_artist(l5) # add l1 as a separate artist to the axes


xlab = r't [fm]'
#ylab = r'$\rho_B/\rho_0$'
tit = "Central Cell"

plt.title(tit)
plt.xlabel(xlab)
#plt.ylabel(ylab)
#plt.tight_layout()
plt.xlim(0,40)
plt.ylim(0,7)
# plt.yscale('log')
plt.legend()


plt.savefig("plot_dens.pdf", bbox_to_inches='tight')
plt.cla()

store_y_arr = np.asarray(store_y)
head = "t [fm]" + "    " + '    '.join(store_y_labels)
np.savetxt("plot_dens.dat", np.column_stack((store_x[:,None], np.transpose(store_y_arr))), header=head)


==> anc/dileptons/CG/evolution/plot_dens.dat <==
# t [fm]    $\rho_B/\rho_0$ (ArKCl)    $\epsilon/\epsilon_0$ (ArKCl)    $\rho_B/\rho_0$ (AuAu)    $\epsilon/\epsilon_0$ (AuAu)    $\rho_B/\rho_0$ (AgAg)    $\epsilon/\epsilon_0$ (AgAg)
0.000000000000000000e+00 nan nan nan nan nan nan
6.999999999999999556e-01 6.820740819999998594e-01 3.427195060000001181e-01 5.987864312500000841e-01 3.021887662499999072e-01 7.776595275000001140e-01 4.001451237499999425e-01
1.399999999999999911e+00 1.181613790999999303e+00 7.859222449999999638e-01 1.054205481249999909e+00 6.808809937499999965e-01 1.369092462499999829e+00 9.215250350000001589e-01
2.099999999999999645e+00 1.647879389999999722e+00 1.353559000000000179e+00 1.552286437499999838e+00 1.217990238749999454e+00 1.984033587500000362e+00 1.655705200000000321e+00
2.799999999999999822e+00 2.041630280000000131e+00 2.004340469999999375e+00 2.095850750000000762e+00 1.908960537499999832e+00 2.527597700000000280e+00 2.478079925000000294e+00
3.500000000000000000e+00 2.304128659999999496e+00 2.538567819999999475e+00 2.567026787500000573e+00 2.612524962499998882e+00 2.999398487499999710e+00 3.296431312500001098e+00
4.199999999999999289e+00 2.499001139999999843e+00 2.979574420000000057e+00 2.895271162499998940e+00 3.196525562499999307e+00 3.367473687499999535e+00 4.006666674999999955e+00
4.899999999999999467e+00 2.615467839999999544e+00 3.288699140000001186e+00 3.168781425000001040e+00 3.706727112499999865e+00 3.635528812500000928e+00 4.560824650000000702e+00
5.599999999999999645e+00 2.703542520000000504e+00 3.547436069999999386e+00 3.396848050000000452e+00 4.156475787499998908e+00 3.868274974999998506e+00 5.077777949999999763e+00
6.299999999999999822e+00 2.723979399999999274e+00 3.743724199999999058e+00 3.639704387500001026e+00 4.715708400000000466e+00 4.054396737499998515e+00 5.601468475000000780e+00
7.000000000000000000e+00 2.636115390000001835e+00 3.707003270000001738e+00 3.832802062499999440e+00 5.078482374999998328e+00 4.173275574999999904e+00 5.841905412500000061e+00
7.699999999999999289e+00 2.427407820000000882e+00 3.427421479999999132e+00 3.985280800000001733e+00 5.305860649999997847e+00 4.220448237499998534e+00 5.901747987499997627e+00
8.399999999999998579e+00 2.114479799999999798e+00 2.938876379999999955e+00 4.100886324999999388e+00 5.457613824999999252e+00 4.219429625000000073e+00 5.885473049999999873e+00
9.099999999999999645e+00 1.707363539999998903e+00 2.338369250000000399e+00 4.205472287499999240e+00 5.597570037500000595e+00 4.125506762500000590e+00 5.727387325000000473e+00
9.799999999999998934e+00 1.320150142000000137e+00 1.766847159999999750e+00 4.244626350000001658e+00 5.637580949999998481e+00 3.931703849999999001e+00 5.435603837500000424e+00
1.050000000000000000e+01 9.989237019999999134e-01 1.308539887000000013e+00 4.302104800000001283e+00 5.707743587500000437e+00 3.609999250000001325e+00 4.940078162500001646e+00
1.119999999999999929e+01 7.525014190000003378e-01 9.621961500000001388e-01 4.351391162500000576e+00 5.770035787499997681e+00 3.192241525000000024e+00 4.317745925000002316e+00
1.189999999999999858e+01 5.670476910000001869e-01 7.071737919999999678e-01 4.289262775000000083e+00 5.671447624999997217e+00 2.738775125000000088e+00 3.646020862499999460e+00
1.259999999999999964e+01 4.316084459999997569e-01 5.267447489999999011e-01 4.193168899999999866e+00 5.516872962500000810e+00 2.294987325000000133e+00 3.006531212500001438e+00
1.329999999999999893e+01 3.401817350000001516e-01 4.093201119999999582e-01 4.130232037499999009e+00 5.418315174999999151e+00 1.848863150000000788e+00 2.381782837499999417e+00
1.400000000000000000e+01 2.665762140000000890e-01 3.132872969999999646e-01 3.910196487500000817e+00 5.101286350000000525e+00 1.507859237499999505e+00 1.910067575000000017e+00
1.469999999999999929e+01 2.145764780000000704e-01 2.476038339999999116e-01 3.617655599999999083e+00 4.684267862499998714e+00 1.211244104999999793e+00 1.514915062500000076e+00
1.539999999999999858e+01 1.708295340999999856e-01 1.955905063000000221e-01 3.278385037500000099e+00 4.201051962500000236e+00 9.771009312500001931e-01 1.202532792499999781e+00
1.609999999999999787e+01 1.352192894999999506e-01 1.537402784999999661e-01 2.934489099999999517e+00 3.724216199999999422e+00 7.807892875000002064e-01 9.486489949999998839e-01
1.679999999999999716e+01 1.065172178999999608e-01 1.200852416999999700e-01 2.537098124999999094e+00 3.182553825000000725e+00 6.228775762500001756e-01 7.434839349999999847e-01
1.750000000000000000e+01 8.563181709999996560e-02 9.583643899999998161e-02 2.165374324999999267e+00 2.693589925000000385e+00 5.064526600000001100e-01 5.993460274999999893e-01
1.819999999999999929e+01 7.371339219999999137e-02 8.110406770000000432e-02 1.855770400000000153e+00 2.276365524999999224e+00 4.089084250000000198e-01 4.797768225000000331e-01
1.889999999999999858e+01 6.205049202020204019e-02 6.768644898989902015e-02 1.572079750000000109e+00 1.906707962500000075e+00 3.369825487500000549e-01 3.886397212499997922e-01
1.959999999999999787e+01 5.392370429999997217e-02 5.828164219999999729e-02 1.294522721250000119e+00 1.549833749999999677e+00 2.801445287500000103e-01 3.205967437500000239e-01
2.029999999999999716e+01 4.958152630000001865e-02 5.309220889999999998e-02 1.083931496250000182e+00 1.287550412500000352e+00 2.328772500000000356e-01 2.633766325000000408e-01
2.100000000000000000e+01 4.438632785714283907e-02 4.717500193877550291e-02 9.088008637500001319e-01 1.070618830000000354e+00 1.987904196249999644e-01 2.236780699999999233e-01
2.169999999999999929e+01 3.791362239583332544e-02 3.960641072916667310e-02 7.635220812499998733e-01 8.877170637500000350e-01 1.686669496250000067e-01 1.886010629999999577e-01
2.239999999999999858e+01 3.586592771739131880e-02 3.778751554347827696e-02 6.566108287500005414e-01 7.586418087500000906e-01 1.446500482499999962e-01 1.608063694999999349e-01
2.309999999999999787e+01 3.344903362637362959e-02 3.464857119120879486e-02 5.714583037499999518e-01 6.564375362500000088e-01 1.265096792500000067e-01 1.399401902500000405e-01
2.379999999999999716e+01 3.008055651685393253e-02 3.091957337078652529e-02 4.780417149999999782e-01 5.431866750000000632e-01 1.104832796249999999e-01 1.224915819999999878e-01
2.450000000000000000e+01 2.596619772727272110e-02 2.639819743181818362e-02 4.066191312499999877e-01 4.593452175000000137e-01 9.696634487500002675e-02 1.064818947500000001e-01
2.519999999999999929e+01 2.627280255813952900e-02 2.702155383720929518e-02 3.554804474999999631e-01 3.989379087499997922e-01 8.884200151898734299e-02 9.643582949367088264e-02
2.589999999999999858e+01 2.414084595238094599e-02 2.471572489285713339e-02 3.108143525000000018e-01 3.468766712499998794e-01 7.649997784810128043e-02 8.264949986075950661e-02
2.659999999999999787e+01 2.346103839999999496e-02 2.388722562666667493e-02 2.724661487499999146e-01 3.014770874999999628e-01 6.801025274999998593e-02 7.291848262500001676e-02
2.729999999999999716e+01 2.008082095890410465e-02 2.038616841095890198e-02 2.399393337499999834e-01 2.635695687499998718e-01 6.612674013888888980e-02 7.126052124999998627e-02
2.800000000000000000e+01 1.947093478260868496e-02 2.011788811594203072e-02 2.131721787499999965e-01 2.331755800000000212e-01 6.392333402777779228e-02 6.829401287499997641e-02
2.869999999999999929e+01 1.996402566666666267e-02 2.046699383333333913e-02 1.822993118750000641e-01 1.983513512499999742e-01 5.621024422535213227e-02 5.930687794366198279e-02
2.939999999999999858e+01 1.866551603773584575e-02 1.945667647169811373e-02 1.666242323749999588e-01 1.803503102499999788e-01 5.042846485294116832e-02 5.309916101470587430e-02
3.009999999999999787e+01 1.698816078431372723e-02 1.777607150980391876e-02 1.523569232499999981e-01 1.644744584999999204e-01 4.505681069444444908e-02 4.676919054166665812e-02
3.079999999999999716e+01 1.792773063829787572e-02 1.839503876595744575e-02 1.413914027500000059e-01 1.518711172499999928e-01 4.088278661764706973e-02 4.195137204411764770e-02
3.149999999999999645e+01 1.724875086956522210e-02 1.776339249999999911e-02 1.228744692500000069e-01 1.322245986250000227e-01 3.794970188405798195e-02 3.937179115942029267e-02
3.219999999999999574e+01 1.580240731707317076e-02 1.648262573170731701e-02 1.135381004999999888e-01 1.212432272499999880e-01 3.213068200000000069e-02 3.294429558571429495e-02
3.289999999999999858e+01 1.484253214285714481e-02 1.551388952380951952e-02 1.021748066249999753e-01 1.085753811249999534e-01 2.994613507462688326e-02 3.116307895522388641e-02
3.359999999999999432e+01 1.545805447368421050e-02 1.611634315789473373e-02 9.323731325000002290e-02 9.801617300000001198e-02 2.919685451612903659e-02 3.000495854838709786e-02
3.429999999999999716e+01 1.598149166666666676e-02 1.685043499999999694e-02 8.296064462499999625e-02 8.719276337499999585e-02 2.799565741935484270e-02 2.897418487096773895e-02
3.500000000000000000e+01 1.598002805555555350e-02 1.652491999999999503e-02 7.271333837500001951e-02 7.674113537500001914e-02 2.774117035714287333e-02 2.842725700000000438e-02
3.569999999999999574e+01 1.548651235294117717e-02 1.589541470588235264e-02 6.446047860759489267e-02 6.781448793670885600e-02 2.275884724137931109e-02 2.333021982758621063e-02
3.639999999999999858e+01 1.547310764705882302e-02 1.573682941176470645e-02 6.073347320512821612e-02 6.316492884615386438e-02 2.083506222222222121e-02 2.104611722222222633e-02
3.709999999999999432e+01 1.632766066666666710e-02 1.663140066666666736e-02 5.520484750000000801e-02 5.751045575000000853e-02 1.895564450000000040e-02 1.917199246666666593e-02
3.779999999999999716e+01 1.632946999999999871e-02 1.670333074074073845e-02 5.163886141025639254e-02 5.437063794871795086e-02 1.845388358490566288e-02 1.855620811320754862e-02
3.850000000000000000e+01 1.581430958333333511e-02 1.581020008333333324e-02 4.555655139240507440e-02 4.746650582278481856e-02 1.938591679245283556e-02 1.927703550943396169e-02
3.919999999999999574e+01 1.490676347826087010e-02 1.487173356521739008e-02 4.301973974358974662e-02 4.455254153846156112e-02 1.845753754716981249e-02 1.859846811320754745e-02
3.989999999999999858e+01 1.409316999999999862e-02 1.366071699999999930e-02 4.030619936708861734e-02 4.169266797468355878e-02 1.883415580000000200e-02 1.923698759999999813e-02
4.059999999999999432e+01 1.442497823529411902e-02 1.440376105882353042e-02 3.879837025974025577e-02 4.010873558441558490e-02 1.974966386363637139e-02 2.018673613636363245e-02
4.129999999999999716e+01 1.497959833333333511e-02 1.498454877777777999e-02 3.591666467532466517e-02 3.729103025974025987e-02 1.988519324999999879e-02 2.016977525000000077e-02
4.200000000000000000e+01 1.388414066666666773e-02 1.412890266666666679e-02 3.392265146666666176e-02 3.508949653333332669e-02 1.790491219512195184e-02 1.822138292682926736e-02
4.269999999999999574e+01 1.320040846153846224e-02 1.343130692307692442e-02 3.212328266666666932e-02 3.314143053333333533e-02 1.836687325000000218e-02 1.845138999999999807e-02
4.339999999999999858e+01 1.328252083333333368e-02 1.351501333333333423e-02 3.296777236111111953e-02 3.381368611111110201e-02 1.744487000000000468e-02 1.765950725000000124e-02
4.409999999999999432e+01 1.337942909090909099e-02 1.361380363636363784e-02 3.251396970149252746e-02 3.338263268656715965e-02 1.674995184210526303e-02 1.683049789473683999e-02
4.479999999999999716e+01 1.337199545454545620e-02 1.360624181818181899e-02 3.151791015151515080e-02 3.225366742424242567e-02 1.494350166666666771e-02 1.528550194444444621e-02
4.550000000000000000e+01 1.327780833333333521e-02 1.351022000000000160e-02 2.663091882352941128e-02 2.707864910294117272e-02 1.454073729729729592e-02 1.487134054054054140e-02
4.619999999999999574e+01 1.429959250000000133e-02 1.455030416666666833e-02 2.713822637681158334e-02 2.743418273913043881e-02 1.347487512820512781e-02 1.364903366666666770e-02
4.689999999999999858e+01 1.429959250000000133e-02 1.455030416666666833e-02 2.762177619047619451e-02 2.807226507936507950e-02 1.388690162162162060e-02 1.366402899999999941e-02
4.759999999999999432e+01 1.327433833333333500e-02 1.350505333333333439e-02 2.786046080645161391e-02 2.821880774193549074e-02 1.389343945945945881e-02 1.380535567567567519e-02
4.829999999999999716e+01 1.224583272727272805e-02 1.245813090909090974e-02 2.588475790322580447e-02 2.602338867741935471e-02 1.433666428571428626e-02 1.417593771428571521e-02
4.900000000000000000e+01 1.225532333333333342e-02 1.246778500000000033e-02 2.647805048387097404e-02 2.675298290322580819e-02 1.485801749999999914e-02 1.510369107142857381e-02
4.969999999999999574e+01 1.225479399999999941e-02 1.246724699999999901e-02 2.731890196721311823e-02 2.750196786885246436e-02 1.552904076923076852e-02 1.582036384615384886e-02
5.039999999999999858e+01 1.225394777777777736e-02 1.267660888888889024e-02 2.470774508474575873e-02 2.464062694915254703e-02 1.582059416666666690e-02 1.611881500000000161e-02
5.109999999999999432e+01 1.225682222222222208e-02 1.267953222222222356e-02 2.342197052631578985e-02 2.310937266666666934e-02 1.544596478260869786e-02 1.572973391304347685e-02
5.179999999999999716e+01 1.226319000000000020e-02 1.279112166666666710e-02 2.318712196428570835e-02 2.320313517857142474e-02 1.531494500000000168e-02 1.493004362499999842e-02
5.250000000000000000e+01 1.226534800000000057e-02 1.285638399999999848e-02 2.204120299999999880e-02 2.198730666666667138e-02 1.651141478260869516e-02 1.612279291304347453e-02
5.319999999999999574e+01 1.226503999999999962e-02 1.247766999999999973e-02 2.183621966666665984e-02 2.176346716666666126e-02 1.448099909090908716e-02 1.401515850000000125e-02
5.389999999999999858e+01 1.228075999999999994e-02 1.249366499999999928e-02 2.018579596491227798e-02 2.009851742105263003e-02 1.545433521739130248e-02 1.504160639130434560e-02
5.459999999999999432e+01 1.228075999999999994e-02 1.249366499999999928e-02 2.123568591836734118e-02 2.140277602040816310e-02 1.560211227272727090e-02 1.516100668181817948e-02
5.529999999999999716e+01 1.227882666666666595e-02 1.249169666666666810e-02 2.103122456521739139e-02 2.051194756521739285e-02 1.548029263157894853e-02 1.491939405263157867e-02
5.600000000000000000e+01 1.226947499999999844e-02 1.248218249999999939e-02 2.088648318181817939e-02 2.105911756818181629e-02 1.552211600000000420e-02 1.537016599999999934e-02
5.669999999999999574e+01 1.226267999999999803e-02 1.247527000000000184e-02 1.902431787234042451e-02 1.923969936170212558e-02 1.531927687500000274e-02 1.519012624999999811e-02
5.739999999999999858e+01 1.225894999999999936e-02 1.247147428571428705e-02 1.693720723404255543e-02 1.716618978723404368e-02 1.441630764705882639e-02 1.429381647058823764e-02
5.809999999999999432e+01 1.225505166666666750e-02 1.246750833333333357e-02 1.614471446808510291e-02 1.648542297872340398e-02 1.532473000000000168e-02 1.560128083333332978e-02
5.879999999999999716e+01 1.225885714285714252e-02 1.247137857142857284e-02 1.544646166666666445e-02 1.574407476190476177e-02 1.560253181818181852e-02 1.588488727272727163e-02
5.949999999999999289e+01 1.225065571428571309e-02 1.246303571428571295e-02 1.602135717948717508e-02 1.623316179487179281e-02 1.508147153846154005e-02 1.535296846153846526e-02
6.019999999999999574e+01 1.225065571428571309e-02 1.246303571428571295e-02 1.623470824999999687e-02 1.639778074999999682e-02 1.400123999999999987e-02 1.425023928571428518e-02
6.089999999999999858e+01 1.225496666666666713e-02 1.246742166666666568e-02 1.539300871794871753e-02 1.537895794871794834e-02 1.378262500000000147e-02 1.402705062500000065e-02
6.159999999999999432e+01 1.225496666666666713e-02 1.246742166666666568e-02 1.671174181818181961e-02 1.641269060606060162e-02 1.306645466666666970e-02 1.329591533333333506e-02
6.229999999999999716e+01 1.225761624999999883e-02 1.247011749999999905e-02 1.716654685714285450e-02 1.677941999999999975e-02 1.224663384615384820e-02 1.245894615384615309e-02
6.299999999999999289e+01 1.225761624999999883e-02 1.247011749999999905e-02 1.798553933333333493e-02 1.739313366666666791e-02 1.225578461538461700e-02 1.246825538461538568e-02
6.369999999999999574e+01 1.225894249999999984e-02 1.247146749999999971e-02 1.622685852941176468e-02 1.586598676470588054e-02 1.225477666666666826e-02 1.246722999999999755e-02
6.439999999999999147e+01 1.225894249999999984e-02 1.247146749999999971e-02 1.576282257142857038e-02 1.556211171428571044e-02 1.328272833333333548e-02 1.273839166666666627e-02
6.509999999999999432e+01 1.227123249999999971e-02 1.248397000000000048e-02 1.485798696969697040e-02 1.470961393939393923e-02 1.328464583333333580e-02 1.274034249999999972e-02
6.579999999999999716e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.455704937499999879e-02 1.435556031249999795e-02 1.226038750000000253e-02 1.247293833333333081e-02
6.650000000000000000e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.455911749999999789e-02 1.435720499999999789e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.719999999999998863e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.437651379310344625e-02 1.412379241379310355e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.789999999999999147e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.384121548387096633e-02 1.361018806451613078e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.859999999999999432e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.343904999999999926e-02 1.367499322580645327e-02 1.226498888888889055e-02 1.247762000000000003e-02
6.929999999999999716e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.374281848484848294e-02 1.398418060606060505e-02 1.226653500000000029e-02 1.247919300000000127e-02
7.000000000000000000e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.437423310344827093e-02 1.463282448275861868e-02 1.227368333333333367e-02 1.248646500000000041e-02
7.069999999999998863e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.395023275862068875e-02 1.419709448275861992e-02 1.472628200000000200e-02 1.498232999999999857e-02
7.139999999999999147e+01 1.227618428571428458e-02 1.248900857142857049e-02 1.401140249999999719e-02 1.426274464285714680e-02 1.431885333333333434e-02 1.456771333333333092e-02
7.209999999999999432e+01 1.227717600000000076e-02 1.249001599999999962e-02 1.453132555555555240e-02 1.479327185185185488e-02 1.472616800000000128e-02 1.498221399999999891e-02
7.279999999999999716e+01 1.227717600000000076e-02 1.249001599999999962e-02 1.439040652173912901e-02 1.465158521739130804e-02 1.431738833333333349e-02 1.456622333333333456e-02
7.350000000000000000e+01 1.227717600000000076e-02 1.249001599999999962e-02 1.655516149999999853e-02 1.686036399999999921e-02 1.380897124999999961e-02 1.404883499999999910e-02
7.419999999999998863e+01 1.227717600000000076e-02 1.249001599999999962e-02 1.566490333333333401e-02 1.594979111111111125e-02 1.380897124999999961e-02 1.404883499999999910e-02
7.489999999999999147e+01 1.227717600000000076e-02 1.249001599999999962e-02 1.419791684210526365e-02 1.444988315789473739e-02 1.380897124999999961e-02 1.404883499999999910e-02
7.559999999999999432e+01 1.227812250000000042e-02 1.249097750000000007e-02 1.290050157894736919e-02 1.312690105263157950e-02 1.402715142857142820e-02 1.427086428571428499e-02
7.629999999999999716e+01 1.228319666666666775e-02 1.249614000000000107e-02 1.290023052631578994e-02 1.312662526315789766e-02 1.363156666666666579e-02 1.386830222222222055e-02
7.700000000000000000e+01 1.228082999999999952e-02 1.249373250000000019e-02 1.297923470588235179e-02 1.320732352941176788e-02 1.362817888888888905e-02 1.410415666666666595e-02
7.769999999999998863e+01 1.228082999999999952e-02 1.249373250000000019e-02 1.307421600000000135e-02 1.330436200000000360e-02 1.362817888888888905e-02 1.410415666666666595e-02
7.839999999999999147e+01 1.228082999999999952e-02 1.249373250000000019e-02 1.302248187500000022e-02 1.325151312500000116e-02 1.362817888888888905e-02 1.386485555555555527e-02
7.909999999999999432e+01 1.228082999999999952e-02 1.249373250000000019e-02 1.302310437500000043e-02 1.325214625000000271e-02 1.226344857142857084e-02 1.247605000000000068e-02
7.979999999999999716e+01 1.228082999999999952e-02 1.249373250000000019e-02 1.313849214285714440e-02 1.337000142857143123e-02 1.226616600000000022e-02 1.247881400000000127e-02
8.050000000000000000e+01 1.228082999999999952e-02 1.249373250000000019e-02 1.320710923076923171e-02 1.344009538461538728e-02 1.226616600000000022e-02 1.247881400000000127e-02
8.119999999999998863e+01 1.228319666666666775e-02 1.249614000000000107e-02 1.313929285714285876e-02 1.337081571428571682e-02 1.226845333333333177e-02 1.248114166666666747e-02
8.189999999999999147e+01 1.228319666666666775e-02 1.249614000000000107e-02 1.362588611111111188e-02 1.386665333333333451e-02 1.226579999999999858e-02 1.247844200000000105e-02
8.259999999999999432e+01 1.228395000000000008e-02 1.249690999999999996e-02 1.298204647058823387e-02 1.320884117647058882e-02 1.226579999999999858e-02 1.247844200000000105e-02
8.329999999999999716e+01 1.228395000000000008e-02 1.249690999999999996e-02 1.303073937499999932e-02 1.325848687500000116e-02 1.228063999999999892e-02 1.249354000000000089e-02
8.400000000000000000e+01 1.228395000000000008e-02 1.249690999999999996e-02 1.380029937500000005e-02 1.404352312500000040e-02 1.228063999999999892e-02 1.249354000000000089e-02
8.469999999999998863e+01 1.228379999999999923e-02 1.249675666666666581e-02 1.415320384615384453e-02 1.440346384615384667e-02 1.228063999999999892e-02 1.249354000000000089e-02
8.539999999999999147e+01 1.228379999999999923e-02 1.249675666666666581e-02 1.348873199999999981e-02 1.372599200000000109e-02 1.228458999999999975e-02 1.343756999999999938e-02
8.609999999999999432e+01 1.228379999999999923e-02 1.249675666666666581e-02 1.349342900000000123e-02 1.373076999999999978e-02 1.228458999999999975e-02 1.343756999999999938e-02
8.679999999999999716e+01 1.228442000000000076e-02 1.249738750000000016e-02 1.363472777777777721e-02 1.387872222222222458e-02 1.227489333333333342e-02 1.311437000000000019e-02
8.750000000000000000e+01 1.228511666666666502e-02 1.249809666666666652e-02 1.380393749999999850e-02 1.405181875000000198e-02 1.227459399999999978e-02 1.286339600000000263e-02
8.819999999999998863e+01 1.228511666666666502e-02 1.249809666666666652e-02 1.363492888888888713e-02 1.387892777777777892e-02 1.227459399999999978e-02 1.286339600000000263e-02
8.889999999999999147e+01 1.228511666666666502e-02 1.249809666666666652e-02 1.363492888888888713e-02 1.387892777777777892e-02 1.227459399999999978e-02 1.248739000000000099e-02
8.959999999999999432e+01 1.228488999999999970e-02 1.249786500000000036e-02 1.364168333333333309e-02 1.388579888888889086e-02 1.227459399999999978e-02 1.248739000000000099e-02
9.029999999999999716e+01 1.228488999999999970e-02 1.249786500000000036e-02 1.381266125000000025e-02 1.406069375000000218e-02 1.227434666666666653e-02 1.248713666666666743e-02
9.100000000000000000e+01 1.228488999999999970e-02 1.249786500000000036e-02 1.227213400000000051e-02 1.248488600000000406e-02 1.227434666666666653e-02 1.248713666666666743e-02
9.169999999999998863e+01 1.228488999999999970e-02 1.249786500000000036e-02 1.227213400000000051e-02 1.248488600000000406e-02 1.227434666666666653e-02 1.248713666666666743e-02
9.239999999999999147e+01 1.228488999999999970e-02 1.249786500000000036e-02 1.227213400000000051e-02 1.248488600000000406e-02 1.228376999999999941e-02 1.249671999999999936e-02
9.309999999999999432e+01 1.228488999999999970e-02 1.249786500000000036e-02 1.350312400000000003e-02 1.374617100000000147e-02 1.228596000000000028e-02 1.249894999999999999e-02
9.379999999999999716e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.227192818181818169e-02 1.248467636363636592e-02 1.227498000000000131e-02 1.248778000000000041e-02
9.450000000000000000e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.227192818181818169e-02 1.248467636363636592e-02 1.227498000000000131e-02 1.248778000000000041e-02
9.519999999999998863e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.338975454545454462e-02 1.362295636363636438e-02 1.227814666666666825e-02 1.249100333333333368e-02
9.589999999999999147e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.363627444444444510e-02 1.387398888888888987e-02 1.227814666666666825e-02 1.249100333333333368e-02
9.659999999999999432e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.363627444444444510e-02 1.387398888888888987e-02 1.227814666666666825e-02 1.249100333333333368e-02
9.729999999999999716e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.363627444444444510e-02 1.387398888888888987e-02 1.227814666666666825e-02 1.249100333333333368e-02
9.800000000000000000e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.338810272727272710e-02 1.362127636363636395e-02 1.228521999999999947e-02 1.249820000000000098e-02
9.869999999999998863e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.227223300000000045e-02 1.248498699999999947e-02 1.228521999999999947e-02 1.249820000000000098e-02
9.939999999999999147e+01 1.228628000000000012e-02 1.249927999999999977e-02 1.227186545454545495e-02 1.248461363636363571e-02 1.228521999999999947e-02 1.249820000000000098e-02
1.000999999999999943e+02 1.228628000000000012e-02 1.249927999999999977e-02 1.227186545454545495e-02 1.248461363636363571e-02 1.228456333333333324e-02 1.249753000000000148e-02


==> anc/dileptons/CG/evolution/plot_temp.dat <==
# t [fm]    $T\,[MeV]$ (ArKCl)    $\mu_B/3\,[MeV]$ (ArKCl)    $T\,[MeV]$ (AuAu)    $\mu_B/3\,[MeV]$ (AuAu)    $T\,[MeV]$ (AgAg)    $\mu_B/3\,[MeV]$ (AgAg)
0.000000000000000000e+00 nan nan nan nan nan nan
6.999999999999999556e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.399999999999999911e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.099999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.511509225000000067e-01 1.232647416666666551e+00
2.799999999999999822e+00 7.138480795399999579e+00 4.941479687799998999e+01 2.445664053750000733e+00 1.769560493749999708e+01 7.833741727500000529e+00 5.616527768333331494e+01
3.500000000000000000e+00 3.642087973000000289e+01 2.077253203333332863e+02 1.286148691125000099e+01 7.790668064999999842e+01 3.255999702499999415e+01 1.901304940416665943e+02
4.199999999999999289e+00 6.279812859999998409e+01 2.686057639999999083e+02 3.360627066250000183e+01 1.897688595416666431e+02 6.252445650000000654e+01 2.939756970833332161e+02
4.899999999999999467e+00 7.906006560000002992e+01 2.878946633333332557e+02 5.676547499999996660e+01 2.810307808333332105e+02 7.996639437499999303e+01 3.026512624999999730e+02
5.599999999999999645e+00 8.895721329999996385e+01 2.832621650000000955e+02 7.206965650000002199e+01 3.005724412499999971e+02 9.032411862500003963e+01 2.941367495833332555e+02
6.299999999999999822e+00 9.732437000000003025e+01 2.728003343333333532e+02 8.704875562499999830e+01 2.948787449999998671e+02 1.005862312500000399e+02 2.834640091666666422e+02
7.000000000000000000e+00 1.013979693999999796e+02 2.662459296666665978e+02 9.264395262500002559e+01 2.913313466666667182e+02 1.034412686249999922e+02 2.811068491666666205e+02
7.699999999999999289e+00 1.016850462000000164e+02 2.629101590000001352e+02 9.386159237500001495e+01 2.914829320833333099e+02 1.033380453750000072e+02 2.817178541666667115e+02
8.399999999999998579e+00 9.859332840000004694e+01 2.626050033333333431e+02 9.390032575000000747e+01 2.925076733333334005e+02 1.028967658749999856e+02 2.822829670833333466e+02
9.099999999999999645e+00 9.621054269999999065e+01 2.596736543333332747e+02 9.393311112499998217e+01 2.933376912500000344e+02 1.019275949999999966e+02 2.827119649999999069e+02
9.799999999999998934e+00 9.120755040000001657e+01 2.585849043333332702e+02 9.357842575000000807e+01 2.941168812500000058e+02 1.010099406250000129e+02 2.820938045833333945e+02
1.050000000000000000e+01 8.620362389999998243e+01 2.572947376666668333e+02 9.336836962499998549e+01 2.948444650000000138e+02 9.882208412499998929e+01 2.817524933333334047e+02
1.119999999999999929e+01 8.068587210000002585e+01 2.571495613333335655e+02 9.325582262499997910e+01 2.953702679166665916e+02 9.622488425000001655e+01 2.806510604166667235e+02
1.189999999999999858e+01 7.473344470000002104e+01 2.581660183333333407e+02 9.271041862499998842e+01 2.955425554166666871e+02 9.232300925000001257e+01 2.799941574999999148e+02
1.259999999999999964e+01 6.855657179999998618e+01 2.589147136666667279e+02 9.155081974999997385e+01 2.960199912499998618e+02 8.794859199999999078e+01 2.790694274999999607e+02
1.329999999999999893e+01 6.369123310000001936e+01 2.568919429999999124e+02 9.091198574999997106e+01 2.962040787499998942e+02 8.583982000000000312e+01 2.763055683333333832e+02
1.400000000000000000e+01 5.489071659999999042e+01 2.378098256666666259e+02 8.951936400000002436e+01 2.957715812500001107e+02 8.248447912499997869e+01 2.748497808333332841e+02
1.469999999999999929e+01 4.834427509999998307e+01 2.170978386666666324e+02 8.783817124999998782e+01 2.950296312500000795e+02 7.918185962499998709e+01 2.728249579166666194e+02
1.539999999999999858e+01 4.375759579999999005e+01 1.904038199999999392e+02 8.525326937500003055e+01 2.944721433333334062e+02 7.523568237499996769e+01 2.719942812499999150e+02
1.609999999999999787e+01 4.040923580000001181e+01 1.732614986666666539e+02 8.250805287499998997e+01 2.929550241666666466e+02 7.156312599999998270e+01 2.707506879166666067e+02
1.679999999999999716e+01 3.804585950000001304e+01 1.504431539999999927e+02 7.828634000000003823e+01 2.879539837500000772e+02 6.666006837500000870e+01 2.715340925000000993e+02
1.750000000000000000e+01 3.573104451999999753e+01 1.302450979666666626e+02 7.582304787499997190e+01 2.873623337499998911e+02 6.339006300000001914e+01 2.703917625000000271e+02
1.819999999999999929e+01 3.284277690000000405e+01 1.162054674333333679e+02 7.580336924999998871e+01 2.873558033333332560e+02 5.945322774999997506e+01 2.632202616666667154e+02
1.889999999999999858e+01 3.059774918181817682e+01 1.120903835353534816e+02 7.344465912500000115e+01 2.870383141666666802e+02 5.256680512499998770e+01 2.517565499999999474e+02
1.959999999999999787e+01 2.922770215000001315e+01 1.004449126666667098e+02 7.007606175000000803e+01 2.857093945833333350e+02 4.789813387499999919e+01 2.331086437500000557e+02
2.029999999999999716e+01 3.141868184000000497e+01 1.044962681333332881e+02 6.774228725000001816e+01 2.838054824999999823e+02 4.327437862499999710e+01 2.059730037499999753e+02
2.100000000000000000e+01 3.143743739795919367e+01 1.048011427551020347e+02 6.509444599999997649e+01 2.825698716666666996e+02 4.120333499999999560e+01 1.984019279166666649e+02
2.169999999999999929e+01 2.906710415625001431e+01 9.620982701388888358e+01 6.091563125000001122e+01 2.831826620833332981e+02 3.941229562499999872e+01 1.857250708333333478e+02
2.239999999999999858e+01 3.046092402173912816e+01 1.044432207608695791e+02 5.816570362499999192e+01 2.784783870833332458e+02 3.668334512500000955e+01 1.656785362499999223e+02
2.309999999999999787e+01 2.865209683516484063e+01 9.676941978021979196e+01 5.596038975000000448e+01 2.782834454166666092e+02 3.575163699999998812e+01 1.610638429166666583e+02
2.379999999999999716e+01 2.439408429999999939e+01 8.247278116104868673e+01 5.081187587499999125e+01 2.637304779166666435e+02 3.590285612500001378e+01 1.460160989583333162e+02
2.450000000000000000e+01 2.380094188636363484e+01 7.623164935606061476e+01 4.748218587499998478e+01 2.506803266666665877e+02 3.159755473750000121e+01 1.291194257500000049e+02
2.519999999999999929e+01 2.437608494069767318e+01 8.548090767441860294e+01 4.452310050000001240e+01 2.437547645833333263e+02 3.201350206329112069e+01 1.287607902531646005e+02
2.589999999999999858e+01 2.400048351071428243e+01 8.464057051587298020e+01 4.222250524999999755e+01 2.296631629166666357e+02 3.056325454430379196e+01 1.159867108016877637e+02
2.659999999999999787e+01 2.397002261199999396e+01 8.554368417777777722e+01 3.792653075000001195e+01 2.046744474999999568e+02 3.102633623749999714e+01 1.177690855416666551e+02
2.729999999999999716e+01 1.853673249178082116e+01 5.475349356164382186e+01 3.555845587500002836e+01 1.903796295833334398e+02 3.267020297222222780e+01 1.173875398611111507e+02
2.800000000000000000e+01 1.869933583913043051e+01 6.010477338164250938e+01 3.463227912499999661e+01 1.740579154166667308e+02 3.048076638888888468e+01 1.041051746759259231e+02
2.869999999999999929e+01 1.792752558333333823e+01 5.666993199999999575e+01 3.340158862499997383e+01 1.705034741666666491e+02 2.955192142253520871e+01 1.012646576525821445e+02
2.939999999999999858e+01 1.944644536415094649e+01 5.978881930817608747e+01 3.117107775000000203e+01 1.622722124999999664e+02 3.189264108823529043e+01 1.095594318627451003e+02
3.009999999999999787e+01 1.807574261372549174e+01 5.979771875816993543e+01 3.078447487499999369e+01 1.584099095833332456e+02 2.951539038888889266e+01 1.041818291666666170e+02
3.079999999999999716e+01 1.881718036170212471e+01 5.753063255319149505e+01 3.003111572499999937e+01 1.522537662499999840e+02 2.977771377941175501e+01 1.000049316666666783e+02
3.149999999999999645e+01 1.536951991304347942e+01 4.477533818840579727e+01 3.178907960000000088e+01 1.462052087083333731e+02 2.746103840869564294e+01 9.650153396135266348e+01
3.219999999999999574e+01 1.551483099999999915e+01 5.403215186991869956e+01 2.988812368750001269e+01 1.362894690833333584e+02 2.696573867000000391e+01 9.243457961904762499e+01
3.289999999999999858e+01 9.700785714285714789e+00 3.519918134920634145e+01 3.083962907499999773e+01 1.247842321666666692e+02 2.830648983880598024e+01 9.781159925373134456e+01
3.359999999999999432e+01 1.123115276315789579e+01 3.414034640350877226e+01 3.060317968750000617e+01 1.276660785833333023e+02 2.823803635483870877e+01 9.510532672043012781e+01
3.429999999999999716e+01 1.551221263888888657e+01 5.136324712962963446e+01 2.597307991250000470e+01 1.004822772916666338e+02 2.928180916129031885e+01 9.547617634408604204e+01
3.500000000000000000e+01 1.117078402777777768e+01 3.439094249999999420e+01 2.862136582499999804e+01 1.086924753750000434e+02 3.021639510714286203e+01 1.009610619642857188e+02
3.569999999999999574e+01 8.816222647058825856e+00 2.840270980392156730e+01 2.637326520253164119e+01 9.167358945147677218e+01 2.061501201724137289e+01 7.214173258620689921e+01
3.639999999999999858e+01 9.257391058823529306e+00 3.099569705882352721e+01 2.634902156410256069e+01 9.916330299145300842e+01 2.048023561111110880e+01 6.508340802469133735e+01
3.709999999999999432e+01 1.035690000000000133e+01 2.915118000000000009e+01 2.717248847500001219e+01 1.005249180833333327e+02 1.568869804999999751e+01 4.910470322222222705e+01
3.779999999999999716e+01 1.169683555555555721e+01 3.803287654320987343e+01 2.963786837179485900e+01 1.058423384188034220e+02 1.551770216981131689e+01 4.392964465408804386e+01
3.850000000000000000e+01 1.127226333333333308e+01 3.581834861111110513e+01 2.934025859493670652e+01 9.830210409282699402e+01 1.625660007547169883e+01 5.104250176100629233e+01
3.919999999999999574e+01 8.574229130434781965e+00 2.955779855072463391e+01 2.877382771743588918e+01 9.706332447008540498e+01 1.556944590566037867e+01 5.190252899371068906e+01
3.989999999999999858e+01 4.096109000000000222e+00 1.285992333333333093e+01 2.344681203493669841e+01 7.493164193248945537e+01 1.470829085999999997e+01 4.645720939999999644e+01
4.059999999999999432e+01 4.818951764705881935e+00 1.512932156862744826e+01 2.917311361038960627e+01 9.526930480519480682e+01 1.505976140681818087e+01 4.700560742424242022e+01
4.129999999999999716e+01 6.589426111111110984e+00 1.929153333333333364e+01 2.662621614285713889e+01 9.493231774891775387e+01 1.414455822500000082e+01 4.319154674999999344e+01
4.200000000000000000e+01 4.898530666666666811e+00 1.203755333333333510e+01 3.022277809333332144e+01 1.040259921777777663e+02 1.168304536585365838e+01 3.418799349593496117e+01
4.269999999999999574e+01 2.822114615384615721e+00 6.926856410256410079e+00 2.853085907999999549e+01 9.348989386666664814e+01 1.445638607175000345e+01 4.237448794249999651e+01
4.339999999999999858e+01 3.057290833333333513e+00 7.504094444444444179e+00 2.275285747222222454e+01 7.254724583333332077e+01 1.362515132175000154e+01 4.235008544249998863e+01
4.409999999999999432e+01 3.335226363636364155e+00 8.186284848484849164e+00 2.387220034328358409e+01 7.760394960199006675e+01 1.177240823342105536e+01 3.187191800964912147e+01
4.479999999999999716e+01 3.335226363636364155e+00 8.186284848484849164e+00 2.976820162818181714e+01 1.048123439090908846e+02 8.414038968611111002e+00 2.242297613981481064e+01
4.550000000000000000e+01 3.057290833333333513e+00 7.504094444444444179e+00 2.358256263911764705e+01 7.790439786274509970e+01 8.276148185675674895e+00 2.564836957747747093e+01
4.619999999999999574e+01 6.116031666666667199e+00 1.502063333333333262e+01 2.141084161536232244e+01 7.012074610628019400e+01 5.104662355641025329e+00 1.835135831709401799e+01
4.689999999999999858e+01 6.116031666666667199e+00 1.502063333333333262e+01 2.101530761047618867e+01 6.268775187301585561e+01 5.596899591081080594e+00 1.782201732522522519e+01
4.759999999999999432e+01 3.058740833333333242e+00 7.516538888888888437e+00 1.719151696774193283e+01 5.150611053763442015e+01 5.553485482972972065e+00 1.731417525315315231e+01
4.829999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.289322127419355368e+01 6.981370236559141063e+01 5.689459510571428069e+00 1.398549288666666612e+01
4.900000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.206090198064516628e+01 7.318035894086020221e+01 7.840731071428571397e+00 1.925647261904762075e+01
4.969999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.277868678688524540e+01 6.718996289617484763e+01 8.813081153846153981e+00 2.378262820512820497e+01
5.039999999999999858e+01 4.625637777777778403e+00 2.708881851851851508e+01 1.925842698305085321e+01 6.121637491525422803e+01 9.547504583333333628e+00 2.576451388888888872e+01
5.109999999999999432e+01 4.625637777777778403e+00 2.708881851851851508e+01 2.014816749122807593e+01 6.484614146198828166e+01 9.593912173913043517e+00 2.357125942028985222e+01
5.179999999999999716e+01 6.938456666666667161e+00 4.063322777777777617e+01 1.936605757142857698e+01 5.594748029761905173e+01 8.216731250000000486e+00 2.018772624999999721e+01
5.250000000000000000e+01 8.326147999999999882e+00 4.875987333333333140e+01 2.032756368333333441e+01 5.743104599999999493e+01 1.177219956521738986e+01 2.892885492753622856e+01
5.319999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.888816884999999601e+01 5.475605805555555605e+01 5.624257403181818660e+00 1.383887338030302949e+01
5.389999999999999858e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.807360807017543536e+01 5.419656520467836458e+01 8.579962733478259551e+00 2.110596294347826074e+01
5.459999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.035389504081633305e+01 6.206577285714286063e+01 8.969961039545454540e+00 2.206532489545454467e+01
5.529999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.791796415217391569e+01 5.825054869565217075e+01 6.946868045789473811e+00 2.002334637017543884e+01
5.600000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.625801852272727288e+01 4.920856757575757712e+01 7.909152857999999675e+00 2.317348784666666717e+01
5.669999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.607340521276595524e+01 4.322451475177306435e+01 7.414830804374999751e+00 2.172514485625000091e+01
5.739999999999999858e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.054164712765957468e+01 2.845645872340425697e+01 6.492968404117646308e+00 1.597729123725490297e+01
5.809999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.221092425531914216e+00 2.861695936170212917e+01 9.198371905833331752e+00 2.263449591944444705e+01
5.879999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.185168785714285811e+01 4.599052857142856965e+01 1.003458753363636191e+01 2.469217736666666951e+01
5.949999999999999289e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.006489626410256299e+01 3.882639003418803014e+01 8.490804836153845514e+00 2.089338084871794976e+01
6.019999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.647819857500000040e+00 3.411512861666666652e+01 5.255404490714285615e+00 1.293287507380952306e+01
6.089999999999999858e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.268392820512820762e+00 2.176592649572649663e+01 4.598478929375000135e+00 1.131626568958333401e+01
6.159999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.248162606060606095e+01 3.068243434343434117e+01 2.452312191333333224e+00 6.038394513333333435e+00
6.229999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.367727199999999854e+01 3.362572666666666521e+01 1.278682307692307783e-03 1.553982307692307677e-02
6.299999999999999289e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.580523959333333295e+01 3.889957547777777336e+01 1.278682307692307783e-03 1.553982307692307677e-02
6.369999999999999574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.093758434705882188e+01 2.693255679411764447e+01 1.385239166666666711e-03 1.683480833333333287e-02
6.439999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.799273651428570986e+00 2.413834850476190041e+01 1.919465239166666670e+00 4.729218141666666320e+00
6.509999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.209065387878787590e+00 2.543185750505050535e+01 1.919465239166666670e+00 4.729218141666666320e+00
6.579999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.337888815624999950e+00 1.495549194791666459e+01 1.385239166666666711e-03 1.683480833333333287e-02
6.650000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.225988190624999419e+00 1.540423778124999821e+01 1.846985555555555759e-03 2.244641111111110934e-02
6.719999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.602422486206895869e+00 1.387956812643678006e+01 1.846985555555555759e-03 2.244641111111110934e-02
6.789999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.053841035483871202e+00 1.006368953763440821e+01 1.846985555555555759e-03 2.244641111111110934e-02
6.859999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.567388132258064282e+00 8.868585236559137996e+00 1.846985555555555759e-03 2.244641111111110934e-02
6.929999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.461508548484848014e+00 1.105473057575757423e+01 1.662287000000000139e-03 2.020177000000000084e-02
7.000000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.723746417241379003e+00 7.085198816091953233e+00 2.770478333333333421e-03 3.366961666666666575e-02
7.069999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.098860072413792466e+00 1.209916467816092123e+01 7.345918000000000170e+00 1.806548000000000087e+01
7.139999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.249437574999999967e+00 1.254024317857142989e+01 6.121598333333333919e+00 1.505456666666666798e+01
7.209999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.763611640740740505e+00 1.629123128395061570e+01 7.345918000000000170e+00 1.806548000000000087e+01
7.279999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.406799317391304704e+00 1.581810194202898856e+01 6.121598333333333919e+00 1.505456666666666798e+01
7.350000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.146000121500000191e+01 3.104400056666666785e+01 4.591198750000000217e+00 1.129092500000000143e+01
7.419999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.022731412777777926e+01 2.523800062962962798e+01 4.591198750000000217e+00 1.129092500000000143e+01
7.489999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.816818121052631518e+00 1.439491814035087813e+01 4.591198750000000217e+00 1.129092500000000143e+01
7.559999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.953715373684210777e+00 4.965049596491226680e+00 5.247084285714286089e+00 1.290391428571428634e+01
7.629999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.953715373684210777e+00 4.965049596491226680e+00 4.084276248888889072e+00 1.007541444444444423e+01
7.700000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.183564241176470855e+00 5.549173078431371309e+00 8.882749582222222884e+00 3.678112925925925936e+01
7.769999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.474706140000000332e+00 6.289062822222221349e+00 8.882749582222222884e+00 3.678112925925925936e+01
7.839999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.320037006250000200e+00 5.895996395833332571e+00 4.084276248888889072e+00 1.007541444444444423e+01
7.909999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.320037006250000200e+00 5.895996395833332571e+00 4.128034285714285608e-03 5.018999999999999850e-02
7.979999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.651470864285714324e+00 6.738281595238094113e+00 5.779247999999999851e-03 7.026599999999999513e-02
8.050000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.855430161538461853e+00 7.256610948717947096e+00 5.779247999999999851e-03 7.026599999999999513e-02
8.119999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.651470864285714324e+00 6.738281595238094113e+00 4.816039999999999731e-03 5.855499999999999594e-02
8.189999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.103063706111111486e+00 1.026670656851851504e+01 5.779247999999999851e-03 7.026599999999999513e-02
8.259999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.179096865294117169e+00 5.544255974509803231e+00 5.779247999999999851e-03 7.026599999999999513e-02
8.329999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.315290419374999686e+00 5.890771972916665433e+00 7.224060000000000030e-03 8.783249999999999391e-02
8.400000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.614954794374999558e+00 1.154916988958333235e+01 7.224060000000000030e-03 8.783249999999999391e-02
8.469999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.669321454615384503e+00 1.408469901794871504e+01 7.224060000000000030e-03 8.783249999999999391e-02
8.539999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.682183461000000158e+00 9.086510923333332101e+00 2.078941311999999897e+01 1.221726483333333277e+02
8.609999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.682183461000000158e+00 9.086510923333332101e+00 2.078941311999999897e+01 1.221726483333333277e+02
8.679999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.096353845555555928e+00 1.010716769259259173e+01 1.385960874666666598e+01 8.144843222222220902e+01
8.750000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.608398076250000308e+00 1.137056365416666637e+01 8.315765247999999943e+00 4.886905933333333252e+01
8.819999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.096353845555555928e+00 1.010716769259259173e+01 8.315765247999999943e+00 4.886905933333333252e+01
8.889999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.096353845555555928e+00 1.010716769259259173e+01 5.779247999999999851e-03 7.026599999999999513e-02
8.959999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.096353845555555928e+00 1.010716769259259173e+01 5.779247999999999851e-03 7.026599999999999513e-02
9.029999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.608398076250000308e+00 1.137056365416666637e+01 0.000000000000000000e+00 0.000000000000000000e+00
9.100000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.720460999999999973e-03 3.307425666666666264e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.169999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.720460999999999973e-03 3.307425666666666264e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.239999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.720460999999999973e-03 3.307425666666666264e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.309999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.688155461000000024e+00 9.096177589999999924e+00 0.000000000000000000e+00 0.000000000000000000e+00
9.379999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.473146363636363494e-03 3.006750606060605915e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.450000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.473146363636363494e-03 3.006750606060605915e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.519999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.341399509999999573e+00 8.238546293939393195e+00 0.000000000000000000e+00 0.000000000000000000e+00
9.589999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.083932734444443824e+00 1.006933435925925835e+01 0.000000000000000000e+00 0.000000000000000000e+00
9.659999999999999432e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.083932734444443824e+00 1.006933435925925835e+01 0.000000000000000000e+00 0.000000000000000000e+00
9.729999999999999716e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.083932734444443824e+00 1.006933435925925835e+01 0.000000000000000000e+00 0.000000000000000000e+00
9.800000000000000000e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.341399509999999573e+00 8.238546293939393195e+00 0.000000000000000000e+00 0.000000000000000000e+00
9.869999999999998863e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.720460999999999973e-03 3.307425666666666264e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.939999999999999147e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.473146363636363494e-03 3.006750606060605915e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.000999999999999943e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.473146363636363494e-03 3.006750606060605915e-02 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/dileptons/do-and-copy-all-dilepton-plots.sh <==
#!/bin/sh

# Plot all plots

cd AgAg/
python plot_hist.py AgAg 1.58
cd ..

cd CG/AgAg/
python plot_hist_w_cg_with_AuAu.py AgAg 1.58
cd ../..

cd CG/evolution/
python plot_cg_density.py
cd ../../


# Copy all plots used in TeX file to figure directory

cp AgAg/plot_mass.pdf ../../figures/dileptons/AgAg/plot_mass.pdf
cp AgAg/plot_mass_rho.pdf ../../figures/dileptons/AgAg/plot_mass_rho.pdf
cp CG/evolution/plot_dens.pdf ../../figures/dileptons/CG/evolution/plot_dens.pdf
cp CG/evolution/plot_temp.pdf ../../figures/dileptons/CG/evolution/plot_temp.pdf
cp CG/AgAg/plot_m_with_AuAu.pdf ../../figures/dileptons/CG/AgAg/plot_m_with_AuAu.pdf


==> anc/hadrons/plot_mean_mt.dat <==
# mean mt   mass     $\rm \Xi ^-$ from N$^*$    SMASH-1.6    errors 
# [Units = None]
1.380000000000000115e-01 2.641857137170651182e-01 2.642030237997758935e-01 2.834447749245755908e-05 2.834304063873235207e-05
1.380000000000000115e-01 2.637204624009333309e-01 2.637259777977589148e-01 2.974883853622468282e-05 2.974279897930444722e-05
1.380000000000000115e-01 2.662574499285260687e-01 2.662785768543705633e-01 3.310787525896517888e-05 3.310437587319363368e-05
9.379999999999999449e-01 1.075614785703739029e+00 1.075626646549069587e+00 1.384659881049173761e-05 1.384737450511238002e-05
4.939999999999999947e-01 6.065127858339277589e-01 6.064299579822327591e-01 2.466694342917024056e-04 2.486186066196652907e-04
4.939999999999999947e-01 6.103869148856085891e-01 6.089622010858619650e-01 1.669883835680905813e-03 1.644550854136733612e-03
5.480000000000000426e-01 6.819695655565908288e-01 6.819292434736755615e-01 2.413536054160332015e-04 2.413551692426275713e-04
1.116000000000000103e+00 1.237502628595817722e+00 1.237554010925142167e+00 2.781642062439647930e-04 2.786888331773633366e-04
1.318000000000000060e+00 1.430722741500801254e+00 1.438651472755550165e+00 2.986528034253640735e-03 4.447350892376968762e-02
1.189000000000000057e+00 1.310783501793356454e+00 1.310570580756050596e+00 4.121476454351439937e-04 4.127341397677853946e-04


==> anc/hadrons/plot_mt_-211.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42
1.54238135524e+14  9.96883497913e+13  5.46367683902e+13  2.73367265681e+13  1.37533605965e+13  7.28670034521e+12  4.03533569365e+12  2.3346003841e+12  1.3937090448e+12  849800014648.0  527644179076.0  333089480081.0  208455458079.0  131316579291.0  81984438459.1  50182191078.4  31592462550.1  19806459565.8  11840584823.8  7090747953.38  4527189238.57  2590514740.38  1611603984.5  994979708.868  594601369.155  351588403.048  230046072.529  129429642.642  71541646.2091  44582685.0437  23576135.7827  13903938.5119  7884708.82044  8085682.23812  3537772.42829  3358447.23455
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54
5.76371224563e+13  3.04270436856e+13  1.46313944376e+13  6.84036736048e+12  3.38069259136e+12  1.78562932445e+12  986817005060.0  565338470206.0  332203239614.0  200138273781.0  123433488024.0  76869170440.2  48015186265.5  30348116267.4  19275976018.3  12212000903.2  7659897332.41  4877996078.66  3124412729.55  1967287551.78  1259559386.58  808529798.117  499748559.514  319890068.562  197294604.208  124626436.815  75261986.6917  49200994.292  29698101.9728  22213127.2849  12377471.2859  6604370.79317  4533707.57175  3731853.34067  1591997.59273  1399353.0144  798104.748528  455760.728097  193018.201215
17711492155.0  10268943907.2  5924162939.29  3467815711.68  2131261863.37  1375858340.67  920018018.646  632763255.838  444462503.216  318343808.682  232083034.733  170897616.614  126598839.052  94710312.281  71276249.1469  53738470.4572  40426828.8474  30721173.259  23466632.7213  17809524.8807  13655415.1527  10502158.4583  7938519.47977  6115651.23642  4631022.52359  3553510.66  2669267.59341  2088465.89644  1571790.2341  1318106.60165  954942.641738  677594.146293  545794.253667  481780.19463  306380.079571  279870.602879  206069.759972  151920.242699  96509.1006074
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7
1.68918242269e+12  1.22414617464e+12  715994278146.0  402936663025.0  228764152878.0  131876295046.0  77267945446.0  46356519404.8  28469967547.9  17792257397.4  11486407562.7  7513662489.43  4968583409.21  3292491004.22  2188518275.87  1462332837.33  979010025.063  652663183.093  427480714.969  290159597.355  188164078.555  125078618.507  82824843.2724  55524778.348  36273944.5863  23334527.1533  15705614.5813  9769278.50627  6571848.89595  4012441.65394  2696520.53015  1675424.59069  1031582.73734  665513.845753  507080.714721  319052.487282  239431.424558  126600.202249  82032.7355163  46033.698258  43962.7088186  25217.0373244  24131.394633
958831476.646  651347187.867  414418287.356  266155037.0  175318585.813  118239187.011  81409990.3032  57298386.4868  41145910.9919  30015588.274  22388191.0783  16896071.9504  12878245.6981  9864922.94878  7594719.48196  5880510.14281  4570374.32141  3553543.46251  2744889.33922  2162902.19606  1669029.23062  1306237.32539  1021983.89194  805722.977091  627937.879233  486241.514974  385595.309675  294287.417278  233815.890764  177153.626716  140949.386039  107923.585213  82329.2652915  64337.6518655  54679.9197064  42259.5343007  35692.3294175  25320.0404498  19895.8607819  14557.1335616  13902.2291978  10294.8123782  9851.60060542
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74
179109384906.0  130496576159.0  76520873694.7  44002987709.9  25363407151.4  14766989695.9  8714620252.78  5261811736.98  3244120461.67  2053502765.64  1325287249.43  863784138.442  571661972.875  381346562.081  255673269.376  172491379.475  115970602.38  77828918.872  53094042.4579  35344105.6466  23507926.0691  15592197.7265  10455249.3236  6949658.50706  4491577.43573  3032576.62917  1971012.02883  1340394.65531  841862.162367  581921.362676  388269.486171  254442.074768  162293.589887  121907.209129  66038.4186614  44219.5552549  31924.1899411  19243.2307419  22197.0931397  8746.40266903  6594.4063228  1681.13582163  804.379821099  1926.19838386
98733191.8433  67250491.2615  42842429.9983  27813611.2024  18460258.1321  12511922.6856  8645741.65793  6104563.77204  4392195.69886  3224623.23624  2404816.28222  1811600.87297  1381370.14646  1061674.32985  820879.31285  638668.629724  497430.210704  388049.897481  305907.041104  238713.461274  186553.216685  145842.539624  114823.541113  90141.3513183  69874.5035002  55431.7290243  43196.5350758  34471.2309308  26463.7103379  21334.2722514  16913.2844665  13299.9003049  10326.4938374  8707.6577949  6240.04402693  4975.08866016  4121.39519944  3121.66423809  3272.78283347  2006.56238704  1702.66839109  840.567910813  568.782426149  861.422104893
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74  1.78
16887617081.6  12241388966.5  7160314573.4  4030639462.47  2286664736.19  1318496859.66  771572968.897  462139528.222  284373803.551  178810736.112  114947858.455  74782896.8453  49549645.4181  32827075.8211  21900996.1329  14669913.7917  9763643.40349  6472844.63  4318870.05838  2876767.06985  1918799.86008  1253241.64928  828374.536322  541802.111738  346868.915717  239120.642995  156582.799985  98136.0372635  63056.4742168  40984.7841455  28070.3366663  17797.0412953  11432.8277896  8023.48468244  5424.58439004  3134.55075225  1862.24441323  1721.76275059  772.07280486  460.33698258  263.776252912  126.085186622  120.656973165  115.571903032  73.867767855
9587120.64011  6513452.51619  4144290.46895  2661970.71393  1752811.52461  1182272.5767  813516.79415  572102.098332  411223.561066  300904.116148  223963.546579  168562.533842  128605.83977  98502.5555756  75974.6280962  58898.6944147  45641.9463507  35388.7045908  27589.9965231  21536.2835715  16854.2884695  13075.1885793  10220.6168921  7959.07649398  6140.47518546  4922.22054007  3850.13805333  2949.5428289  2290.31427965  1790.42860846  1438.08691139  1112.31508095  866.72043799  706.428436055  565.552017796  418.871963441  314.776757838  295.279875677  193.018201215  145.571335616  107.686204316  72.795316437  69.6613359363  66.7254693261  52.2323995614
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58
1628939150.64  1139587090.16  655923974.449  351353730.903  190191594.306  106430275.985  60921208.0723  36075436.1787  21726202.5959  13572170.6982  8663755.35302  5556113.9891  3606129.21667  2364573.31937  1538983.93125  998063.030327  649344.907982  427821.074454  271233.640746  175801.536343  111388.397093  71303.9523327  46708.772759  29486.9427234  18598.9569035  12391.7180671  7706.0700839  4530.03749247  3152.82371084  2017.95311251  1068.29365265  827.28434146  381.094259654  335.86680066  194.577483556  83.9611808637  63.8483798823  15.1920242699  33.7781852126  13.8101094774
941578.290418  628448.455034  396653.132356  248535.586394  159856.254238  106221.067175  72287.3450149  50546.696539  35943.892666  26215.3698795  19443.7480093  14529.3264718  10971.3749227  8360.02914368  6368.74251961  4858.14946047  3722.16757138  2877.05497994  2186.44397564  1683.56444234  1284.14942293  986.250765118  767.472755908  587.161004894  449.638596286  354.338461678  270.097616665  200.397060277  161.949675819  125.632273237  88.7169590093  75.8370312431  50.0401278185  45.7056823977  33.8715922392  21.6786836809  18.4314396562  8.77111930176  12.7669539731  7.97327042432
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42
154059399.884  99623298.4766  54717986.939  27312043.4681  13768032.6392  7284728.517  4042883.81222  2329019.53625  1389760.52362  851567.224374  528612.918027  333043.886777  209874.090099  130264.344164  81491.588297  50953.0969873  31539.1221325  19539.4583525  11844.1098565  7392.24178404  4229.62055415  2650.53719882  1689.78821536  949.381343832  608.73266312  377.9322027  222.472539277  134.748669052  62.3909705312  41.454075567  30.2069239716  11.8183477351  6.5705906837  5.59778001101  3.53777242829  2.23896482303
91568.9231202  58759.2658542  36228.4031129  21912.5739322  13600.9710525  8787.89282791  5888.75723675  4061.37927284  2874.77051497  2076.54239395  1518.78318378  1124.89151779  836.989148147  620.503417269  463.439492387  347.118036276  259.407782923  194.434503082  144.483345912  109.170800113  79.1309332465  60.1308722059  46.1614963024  33.316753726  25.7236500114  19.5685876912  14.5125082854  10.9295602945  7.20428872624  5.69415519785  4.71752895173  2.86637035484  2.07780321332  1.86592667034  1.4442895459  1.11948241152

==> anc/hadrons/plot_mt_-321.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66
4746764095.43  2607461778.24  1513358589.56  1074906749.47  565280750.603  343807599.766  253329262.73  127154926.873  68368826.9903  49803211.8575  30901772.8015  20900345.8135  4125443.76573  10166491.3421  3533742.32019  4379371.57629  4081037.25471
156241643.339  107438590.862  76338842.5501  60277777.335  41118124.2625  30270571.2816  24605513.1411  16554161.4555  11556441.0043  9411922.36195  7089352.88516  5585852.37853  2381826.06867  3594397.48445  2040207.07981  2189685.78815  2040518.62736
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7
1062493458.41  644561010.037  377762029.607  225798021.587  140273371.446  91148991.5659  53294741.1216  31680973.3057  19338611.063  14229489.1021  6668277.28875  5523662.82215  3712899.38916  1779135.98487  1766871.16009  766390.025852  306077.794103  285913.582185
23375510.6086  16892088.3291  12061013.3839  8736387.74823  6477222.47207  4928772.98215  3568879.83533  2613002.63803  1943603.54129  1590905.24587  1041409.9495  908084.574178  714547.820602  475494.092848  456204.171863  289668.202241  176714.096819  165072.28364
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78
105735070.208  65872718.6082  42166098.1059  26906470.8359  16061151.4854  10687352.5199  7074100.16681  4568956.69443  3203567.89326  1867620.44466  1219806.82111  970373.198486  495053.251888  368535.311152  235582.821346  120432.718348  91823.338231  66713.1691765  62458.2636037  50226.6924842
2331887.00829  1707670.67993  1274255.02615  953674.573433  693089.844577  533700.916281  411173.720315  313797.234102  250156.624678  182261.092818  140851.159306  120359.982127  82508.8753147  68435.2892346  52677.9202861  36311.8308403  30607.7794103  25215.2078306  23607.0046881  20504.9613423
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82
11879767.1294  7481511.72364  5248620.24825  3008386.81456  1929132.72031  1380560.74945  795836.268766  545257.567778  351611.110236  243680.000874  152882.454913  105994.610912  56381.0647984  44478.3996218  25914.110348  13138.1147289  15303.8897052  10483.4980135  5353.56545175  5859.78078982  3147.68631961
247173.517271  181989.364523  142166.484278  100841.355136  75959.5266831  60658.3568889  43611.558882  34280.0495812  26207.5448044  20818.9874779  15768.6212177  12579.2460097  8805.24298885  7518.22173678  5524.90688992  3792.64703768  3951.44733069  3160.89358192  2185.58394356  2214.78895817  1573.84315981
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7
1025979.88845  703439.179223  413959.410629  271768.876282  170182.405869  112736.910621  65244.2346466  43965.4323426  29886.9443701  17786.8613777  11547.5045732  5225.08645338  4675.5029345  5083.24567107  2238.03680279  1423.2957623  816.207450942  953.045273951
22970.3386325  17646.7447863  12625.6436593  9584.54927061  7134.41759039  5481.45616974  3948.7607156  3078.19596475  2416.21624441  1778.68613777  1370.43666254  883.20080948  801.842138096  803.731711338  513.44085554  394.751219316  288.572911708  301.379377894
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7
78581.3167694  49404.5389561  31114.3445384  18861.5712643  10527.980117  7329.23177796  4708.10044886  2801.71872772  1777.58950175  1013.85109853  796.94045646  313.505187203  261.278105163  177.913598487  200.245398144  43.7937157629  40.8103725471  66.7131691765
2010.28496606  1478.88619012  1094.59882116  798.473981998  561.143225683  441.969305619  335.438268028  245.726987799  186.34201206  134.287858525  113.848636637  68.4124405295  59.9413082403  47.5494092848  48.5666427995  21.8968578815  20.4051862736  25.2152078306
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66
4525.62557311  2585.32712817  1601.9266495  963.359822641  595.189785026  362.46382611  186.41209899  159.482450655  85.9493825021  40.9097811687  34.1545909912  20.9003458135  15.126627141  7.6248685066  2.35582821346  2.18968578815  3.06077794103
152.558806948  106.981597762  78.5409158189  57.064510982  42.1918852018  31.0810166716  21.1070138573  18.5394583097  12.9573569419  8.53027904959  7.45314278796  5.58585237853  4.56084968822  3.11283953283  1.66582210505  1.54834166947  1.76714096819

==> anc/hadrons/plot_mt_111.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38
1.40998907993e+14  9.01865257205e+13  4.94132115762e+13  2.46950722969e+13  1.24677698753e+13  6.59929558663e+12  3.65884754777e+12  2.09781095918e+12  1.25021241141e+12  762052228552.0  470226759621.0  293210536989.0  184445528376.0  115603989584.0  71790083234.9  44802402910.9  28153072421.7  16975859747.0  10206732169.5  6186266461.37  3878755985.96  2324506117.75  1440103091.0  828954892.582  492421243.559  294847911.49  194071789.582  114359067.814  69877886.9949  46929142.1513  24312890.0259  18075120.0655  9198826.95718  3731853.34067  1179257.4761
87601568137.0  55907069845.0  34427515025.7  20836340594.8  12942803618.9  8364247144.47  5602091240.92  3854518702.64  2726623034.01  1964371849.46  1432453602.72  1055479239.56  784647290.716  584544811.565  434979587.437  325493665.344  245087465.233  181231198.894  134125062.182  99869464.8825  75777768.6955  56311344.7001  42614807.4616  31132054.4639  23135968.2471  17284290.6756  13554561.7398  10068754.4903  7624302.53709  6058526.20013  4232330.90522  3544822.68941  2458489.91671  1523522.74659  833860.958113
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58
5.22771432167e+13  2.7366377599e+13  1.31737325685e+13  6.18021222684e+12  3.05960057863e+12  1.6119091385e+12  889354497251.0  507037732424.0  298244173505.0  179142910777.0  109716668119.0  68018370332.4  42614370714.3  26748644532.0  16881040498.1  10754610376.8  6745642574.34  4275695515.72  2741065423.93  1712388222.21  1092121485.05  691622418.838  433291963.283  272187163.601  177836899.44  114494206.18  68256468.4336  43261414.8009  27535214.9944  18693441.6236  11567041.6184  7299567.71877  4270883.9444  3047680.22822  1827849.08795  1063508.29094  585276.815587  607680.970796  386036.40243  322235.887806
16867857725.4  9738780109.72  5621323216.52  3296233670.85  2027525570.21  1307218980.01  873404597.209  599248729.763  421132909.002  301183479.538  218808001.315  160758157.523  119266494.315  88916485.5282  66701600.4329  50430030.148  37937600.9813  28762091.2218  21979928.6163  16615733.8731  12715430.2301  9713261.54035  7391865.50367  5641260.462  4396734.36844  3405997.21584  2542003.72085  1958352.23193  1513472.29345  1209178.21905  923150.420773  712364.866924  529737.956505  435382.889745  328291.3875  243985.535044  176467.599618  175422.386035  136484.478971  121793.717519
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74
1.54218705371e+12  1.10706593826e+12  649363645714.0  366179764978.0  208443373654.0  120090274960.0  70153157501.5  41900906465.7  25672047819.2  16053758499.6  10241054367.8  6638347044.56  4363445058.6  2912119828.63  1935820556.41  1294672625.87  859548825.753  570299113.178  381584789.275  250336615.444  168888733.923  112828580.399  71626843.7557  47387223.9723  31697579.3867  20011155.5049  13433554.6057  8607957.74009  5415536.24211  3723045.27734  2423921.46016  1418201.72822  1149853.36965  659294.090185  395051.254492  257480.954649  191545.139647  101280.161799  57905.4603645  64447.1775613  39566.4379368  21014.1977703  8043.79821099  7704.79353545
916162544.184  619416324.657  394664552.655  253725120.662  167350887.417  112831921.929  77571400.457  54475182.206  39071803.0166  28511475.6792  21139719.9548  15881440.263  12068552.1136  9277608.02253  7142811.63272  5533142.68886  4282461.59742  3321761.30965  2593355.79728  2009003.06703  1581233.19792  1240623.81466  950389.537113  744342.755474  586992.210866  450286.178842  356615.115529  276242.509869  212251.599787  170645.500505  133635.115931  99293.9817578  86920.7445793  64036.3028933  48263.1922536  37963.495626  31924.1899411  22646.9326556  16715.8665645  17224.2327128  13188.8126456  9397.83494141  5687.82426149  5448.11175656
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74
163695395282.0  118175988863.0  69482612418.4  40055326711.4  23159120829.7  13459243540.5  7923929100.39  4770966253.83  2929975165.23  1837518342.52  1182188797.06  768547325.606  509796264.948  338181276.136  226705803.432  152393436.778  101854594.261  68880508.6452  45825425.04  30997435.2323  20575172.0202  14174849.2192  9238349.6013  5954678.7982  4139382.10921  2756979.95589  1780727.00587  1210078.50826  741204.72991  520913.477879  348484.757038  210644.668456  143895.935973  90808.4312897  61911.017495  41420.8492261  31392.1201088  17217.6275059  8685.81905467  8746.40266903  5715.15214642  1260.85186622  1608.7596422  1540.95870709
94389185.2512  63997133.9694  40824625.0935  26536670.7556  17639854.8478  11945061.5524  8244196.05675  5812863.89993  4174122.26427  3050332.44805  2271278.10123  1708815.66519  1304483.94612  999783.990832  772979.484361  600309.22727  466174.499291  365060.838465  284197.221614  223553.406617  174528.887824  139056.013742  107934.661986  83439.4633181  67079.07241  52852.9628026  41058.4875387  32752.7086502  24831.292747  20184.9872644  16023.3461999  12101.2200172  9723.58625367  7515.35924701  6041.89664897  4815.0759173  4086.90593034  2952.79875677  2047.26718457  2006.56238704  1585.09800854  727.95316437  804.379821099  770.479353545
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7
15428924172.5  11072056062.4  6490513404.85  3662442856.16  2086054110.49  1201590769.23  700584629.231  418923368.897  256181719.127  160603918.656  102360361.255  66753916.0393  43772308.2389  29167307.466  19426730.1855  12983143.2863  8608076.59609  5767419.68542  3825189.2294  2519811.27247  1682669.48612  1124056.94896  717529.473538  476210.617417  314258.237336  217538.991742  138027.643518  86700.1304821  55819.1216352  38247.2508533  23502.4603584  16962.8049846  10184.4155597  5597.78001101  3891.54967112  2518.83542591  2181.48631264  1316.64210339  965.091006074  552.404379097  439.627088186  84.0567910813  80.4379821099
9163720.36861  6194553.96358  3945696.36172  2537474.72779  1674159.21468  1128642.39059  775190.288189  544696.112873  390307.830248  285173.655  211345.39959  159256.909228  120876.016286  92849.4998855  71554.4260923  55409.1913782  42855.963439  33404.7212378  25965.2817235  20155.9103883  15783.1975854  12382.9668114  9512.25779718  7461.77018372  5844.70538364  4694.84316726  3614.82528602  2772.36446552  2154.87329033  1729.60047034  1315.88515437  1085.93231257  818.031943115  590.057822512  479.016651238  375.485815765  340.690923954  258.214760677  215.800909406  159.465408486  139.022291978  59.4371269784  56.8782426149
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66
1492076851.54  1033198905.5  594748609.162  319028539.289  173181832.937  96618734.4204  55421631.7276  32477914.0071  19598520.551  12161846.1911  7720063.97657  4959639.59162  3219460.19723  2077129.87523  1353203.14021  883089.271774  575329.744488  375678.446213  239684.598123  156696.178624  98227.2746825  62368.7909059  40731.4622061  27394.0946872  15979.2324069  10659.1066284  6835.11375992  4246.35608394  2495.63882125  1767.66435437  1038.82348293  681.292987085  459.941347859  273.669244983  141.510897132  72.7663567486  69.1690782058  45.5760728097  19.3018201215  23.016849129  8.79254176373  8.40567910813
901155.21893  598394.883222  377703.364394  236826.918758  152540.49058  101206.577466  68947.3652675  47960.2066949  34138.5318885  24815.9603412  18354.2796141  13727.2950368  10366.4950395  7835.43703617  5971.97728334  4569.76841464  3503.61692211  2696.03306182  2055.3540388  1589.45272162  1205.90093282  922.389209912  716.685701167  565.940544441  416.770763851  328.634335891  254.376594201  194.020961739  144.085774525  117.583283791  87.4847191794  68.8209844489  54.9735057577  41.2571910121  28.885790918  20.1817561835  19.1840506267  15.1920242699  9.65091006074  10.2934478561  6.217265905  5.94371269784
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38
141077009.589  90133500.4081  49420311.6029  24714252.6829  12470322.7033  6583001.50079  3646007.16879  2103143.92672  1247233.18082  760679.982604  470680.583274  294494.748381  184806.027807  115603.989584  72177.5109024  45043.6066002  28253.3524068  17208.034715  10338.9208956  6147.57206599  3883.1973096  2351.78905341  1430.01480315  859.353802606  507.639560137  315.11237276  207.325472773  107.267032601  64.8866093524  32.0682471367  22.1026272963  13.2087415863  8.54176788881  6.21975556779  2.94814369024
87625.8267475  55890.6321028  34429.9883267  20844.4307004  12944.1285977  8353.91483029  5592.25259704  3859.41499119  2723.37235283  1962.60240649  1433.14467839  1057.78812237  785.413714343  584.544811565  436.151729638  326.368672955  245.523572526  182.466319041  134.990803746  99.556638852  75.8211405022  56.6408463111  42.4652813603  31.6977425333  23.4907573521  17.868383354  14.0097571447  9.75154841823  7.34696175933  5.00821879252  4.03536918343  3.03029314454  2.36906016202  1.96685940837  1.31844993976

==> anc/hadrons/plot_mt_211.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46
1.13685010763e+14  7.3388002777e+13  4.04827212215e+13  2.03870802326e+13  1.03838829814e+13  5.53503841206e+12  3.08981375909e+12  1.80061664686e+12  1.08372039941e+12  663498638570.0  412172241576.0  259771648065.0  162728775609.0  102551544861.0  63324656921.5  40460736504.0  24805427811.7  14944328776.6  9221485531.12  5720321450.34  3410936561.7  2059861641.9  1224465938.15  754126806.369  407633479.768  274583450.219  154310740.009  99288492.9856  55735933.6745  37543313.721  20629118.8099  15989529.2887  6570590.6837  4353828.89745  4127401.16634  1119482.41152  1596209.49706
78660302006.4  50432260752.1  31161545191.7  18931883048.2  11811739640.8  7660169609.2  5148066783.21  3571063828.74  2538585647.96  1832953093.1  1341115753.37  993472348.174  737008662.643  550557270.906  408529169.705  309320553.88  230054939.421  170041638.435  127487328.777  96034798.3588  71061178.3687  53008995.7615  39294981.9476  29693714.003  21050102.38  16679756.7317  12086549.9658  9381880.7318  6809228.0477  5418910.57078  3898537.00981  3334047.33069  2077803.21332  1645592.6448  1560011.00673  791593.604602  921571.982809
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62
4.23716891454e+13  2.23190887243e+13  1.08332183577e+13  5.12669216363e+12  2.56008201511e+12  1.36277182394e+12  759714703076.0  436032775271.0  258580564675.0  155895241509.0  95922174549.8  59750024681.2  37522316250.0  23628590037.1  14978164471.2  9548118982.02  6071419695.58  3766845377.41  2400547265.56  1523108138.14  948222598.857  611819832.049  396217505.423  248803386.659  150878738.645  94331067.2154  61061611.8442  36169379.5876  24873200.2518  13140159.8024  10682936.5265  5700614.78989  4270883.9444  2550099.78279  825480.233267  615715.326334  585276.815587  405120.647197  193018.201215  276202.189548  87925.4176373
15185947517.1  8794965331.81  5097566314.88  3002167486.58  1854645508.76  1201958959.41  807241139.057  555707873.226  392130963.047  280962114.467  204590941.875  150670751.134  111914210.124  83569980.8364  62829838.901  47517195.2782  35991780.2911  26996407.2477  20569403.9752  15670533.455  11848155.2037  9135710.45673  7068553.81874  5393497.42559  4049797.53425  3091575.85886  2404298.61842  1790651.11648  1438454.31114  1013785.33827  887169.590093  629527.590813  529737.956505  398258.67627  220618.872317  185645.15592  176467.599618  143231.778416  96509.1006074  112759.071705  62172.65905
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74
1.23432471019e+12  897901875030.0  530022990654.0  301418448444.0  172779023558.0  100032541526.0  59004071729.6  35360053639.6  21791971638.4  13791578140.8  8927234892.98  5815729860.04  3831341222.38  2572330642.64  1722788050.52  1137488221.69  767227230.93  512506894.049  337187002.477  226072005.007  147999708.365  98545963.5835  62900474.7629  41997263.3872  27740817.0765  18572378.7546  12117653.2032  8111515.27517  4833220.51715  3238110.80844  2247100.44179  1279162.3431  1011870.96529  653074.334618  324295.805926  223896.482303  111734.664794  116472.186069  106160.010668  55240.4379097  21981.3544093  16811.3582163  8043.79821099  15409.5870709
819631644.784  557840885.784  356559071.303  230197822.864  152362987.808  102979011.267  71140843.7785  50043011.8478  35998255.8029  26426418.9204  19737192.411  14864901.0131  11308781.949  8719564.50043  6738334.62157  5186392.03215  4045947.15289  3148958.44883  2437821.98713  1909157.70543  1480219.13317  1159444.5186  890616.42662  700733.415504  549134.732623  433796.755393  338698.703626  268158.423242  200515.77456  159144.463948  128668.597  94301.099053  81538.8860461  63733.5290794  43728.0375506  35401.1422089  24382.5028176  24286.1296322  22633.3903228  15946.5408486  9830.36053935  8405.67910813  5687.82426149  7704.79353545
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74  1.78
130598333339.0  95620026017.8  56674020311.4  32878504437.6  19130785191.8  11225872455.5  6658512754.4  4030781520.4  2493883597.98  1579774095.3  1022333779.06  672383448.926  445844333.462  297448544.993  199530519.897  135471342.656  90426943.1889  61307735.1041  40358099.3294  27611675.6365  18321940.4894  12117715.8709  8074413.39027  5517402.16939  3473037.24762  2358783.29192  1546894.16672  1042529.17635  701274.50877  452084.069391  286597.400608  178665.609878  110385.923486  75259.0423702  53066.5864243  36383.1783743  22346.9329588  13166.4210339  8203.27355163  6905.05473871  3517.01670549  2101.41977703  1608.7596422  1926.19838386  738.67767855
84308783.5625  57566567.052  36870255.4463  24042095.8406  16032467.5842  10909079.7839  7557299.58445  5342956.17243  3850980.19997  2828321.84017  2112142.66431  1598337.23192  1219921.9335  937642.58474  725172.48205  565998.922944  439245.303406  344409.173305  266705.473941  210991.419077  164695.342551  128570.381967  100906.520184  80317.4021076  61443.2260136  48887.3565787  38267.8951749  30400.7681431  24153.1770749  18804.2183019  14531.0650329  11144.8545391  8516.45889128  6841.73112456  5593.70935837  4512.77787317  3448.20661692  2582.14760677  1989.58607819  1782.87746718  1243.453181  939.783494141  804.379821099  861.422104893  522.323995614
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58
12335273663.6  8977376005.33  5306288915.82  3011909560.56  1725424167.14  999907726.921  589132369.846  354461035.144  218708231.306  137879829.577  88899689.8918  58254944.2595  38608821.4798  25694635.9749  17155402.5402  11431872.5004  7574339.30254  5047677.28447  3324634.58665  2287806.12684  1502203.70189  993371.687175  645902.629783  428507.712456  271864.35544  180657.672229  114171.013774  77569.135145  52158.8513641  32459.3233213  22028.951872  12791.623431  8936.00332983  4353.82889745  3066.06943785  2462.86130534  1543.00251382  303.840485398  482.545503037  276.202189548
8193668.70935  5577898.53914  3567628.15074  2301109.3678  1522586.27697  1029575.09453  710860.632425  501038.655206  360633.245623  264229.742817  196959.538012  148773.748069  113522.954846  87147.0385878  67241.455424  51993.6819536  40200.4189839  31250.9241494  24206.8643345  19205.6062588  14912.8276163  11640.8968344  9025.00114557  7078.18082768  5436.1999775  4278.39362503  3287.62446386  2622.31538414  2083.02387837  1593.36551482  1273.96718031  943.01099053  766.255963947  520.382085838  425.187329704  371.29031184  286.528373612  124.042358737  152.594286427  112.759071705
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62
1197322513.99  837105755.069  485452333.107  262851983.818  143581121.026  80778275.0837  46519054.745  27568255.1856  16818916.2518  10544722.7006  6754423.2446  4336113.1672  2822944.20259  1836564.09715  1205269.02471  781097.947086  506797.975925  329185.408862  212735.723166  136381.62105  86250.505245  55957.3010271  36443.9398686  23079.7878414  15207.4463519  9514.16456662  6257.63184946  3590.34282671  2362.53808411  1705.09216483  979.883143468  590.917386757  341.670715552  242.570467144  129.718322371  100.753417036  42.5655865882  40.5120647197  24.1272751519  13.8101094774  13.1888126456
807252.837646  538624.453458  341238.034747  214967.064754  138893.730537  92539.1175474  63167.4669003  44186.7055043  31625.1213214  23107.284676  17168.0523663  12835.4238053  9707.1459888  7367.74258459  5636.09943144  4297.78450128  3288.33183767  2523.69787851  1936.3630595  1482.84697562  1129.99470294  873.693150744  677.916805265  519.467328494  406.58133339  310.483026415  243.393670035  178.405569401  140.190843251  115.483413372  84.966644267  64.0939896211  47.3812032403  38.8423610713  27.6560392539  23.7478081381  15.0492074608  14.3231778416  10.7900454703  7.97327042432  7.61456453123
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38
113731164.181  73302261.1934  40517933.5161  20390156.8298  10366322.2122  5528285.43049  3091512.08577  1794455.05089  1076602.35747  667878.685599  417037.754777  259323.313911  162912.363283  102285.530362  63401.08823  39935.7637685  24485.3853059  14901.7633658  9277.88605425  5599.40146477  3415.37788534  2085.78043078  1229.51008207  714.374385568  440.244158149  271.543781028  176.084648109  84.2179181575  56.5678132816  27.3753329216  16.9453475938  9.73275695835  10.5129450939  4.97580445423  1.1792574761
78676.2674945  50402.7913192  31175.094565  18933.3114917  11801.7476655  7655.49531718  5149.48141509  3564.94861581  2530.23500317  1838.99320687  1349.00817278  992.614671953  737.4242854  549.84274576  408.775637704  307.307305395  228.566023537  169.799303917  127.876603969  95.0143529002  71.1074271066  53.3414535244  39.3758359054  28.9004941869  21.875908096  16.5871764233  12.9111528224  8.64057608872  6.8598549756  4.62727581866  3.53334922452  2.60118871192  2.62823627348  1.75921253572  0.833860958113

==> anc/hadrons/plot_mt_221.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98
216503374773.0  137408124558.0  88325701154.1  56110952306.8  35814247714.8  22185597442.8  14176665864.0  8674366627.26  5475832398.2  3275318833.04  2105416816.39  1326516919.17  783074948.126  511916648.253  254144633.395  154371881.808  94970448.4738  71533070.5271  29484445.2123  19260432.905  17424536.4237  10280355.5488  7776180.05502  2454575.04512  1163872.67702
954871854.274  710663024.072  534600836.286  401325240.265  303010466.54  226066097.359  171765834.528  128021858.486  97134431.0131  71885269.9225  55252862.0771  42116954.3005  31124434.9227  24239955.8395  16473749.7687  12399447.9307  9403475.62118  7899506.14313  4914074.20205  3852086.581  3556768.60355  2654376.38889  2244789.82402  1227287.52256  822982.26236
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14
45598830756.3  29724407781.8  19336717957.9  12493786116.8  8071408554.42  5126344984.86  3300674113.36  2080638756.25  1361893621.0  868369694.463  557384451.941  362920052.28  224654677.061  137505862.02  88309920.9317  59557667.949  37429529.6926  26868519.1736  15069827.5529  8474590.4782  5735576.5728  3700927.99755  2138449.51513  1656838.15545  814710.873915  497361.974404  367830.838238  200109.525546  143053.522373
138576507.083  104523542.144  79100179.3712  59885225.3354  45488789.3853  34364006.1  26209036.4972  19827300.2151  15318622.7118  11704839.04  8990071.8055  6966362.07572  5271783.20844  3972764.34014  3070836.83339  2435494.15763  1866815.26573  1530975.96682  1110962.42666  808020.498014  645302.780689  503632.509377  372256.278974  318858.651685  217740.639962  165787.324801  139026.988931  100054.762773  82591.9896505
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34
3047320059.75  2384252409.24  1741081191.23  1245647066.86  855670827.47  588237375.453  397829043.828  267675347.437  180919572.628  118959075.15  82418658.2943  56804877.7482  35219816.3873  23736404.2284  16476687.7869  11184491.8239  7318311.02946  4832844.03317  3112246.99463  1872114.07837  1205197.10264  1076010.54744  537852.453806  423414.195283  296787.532641  154734.836481  147132.335295  60032.8576639  33379.1552204  36401.953987  13040.0398632  16625.9061518  15913.9593075  11435.0866661
11328483.9158  9361245.36653  7505775.99279  5979572.82422  4683635.36292  3681087.83583  2877384.99847  2248896.29056  1765594.24125  1369972.6788  1093197.18743  871552.143797  660075.105718  521962.932171  419456.519975  333753.922283  261035.509668  205327.867815  159654.902142  120096.174122  93541.4364793  85874.9905458  59036.9765756  50973.0791077  41558.5671144  29242.1354634  27805.3977862  17329.9932662  12616.1348124  12870.0342563  7528.67052524  8312.95307589  7956.97965376  6602.05036489
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42
328290524.493  261198565.513  195742204.844  141428418.821  99667180.2725  68496390.8172  46933671.2513  32382916.4941  21493245.2282  14989790.0928  9807878.33749  6783689.84973  4551236.54685  3118559.49171  2000054.19474  1378391.5124  940393.656457  624605.835334  404592.109302  283513.572362  166985.140727  130217.836951  92018.1306511  61364.3761279  35498.1166492  27631.2208002  12611.3430253  14507.9406021  7629.52119322  2275.12212419  2608.00797263  1662.59061518  795.697965376  762.339111075  1096.5523785  1052.43007958
1175822.94571  979812.345722  795844.693617  637148.987902  505482.121244  397222.387149  312530.204083  247356.439261  192441.67307  153783.907699  119254.086637  95243.1066004  75035.1084001  59828.6514887  46213.9271131  37051.3933947  29590.2751804  23342.6160233  18203.4595919  14779.1666046  11010.6741143  9446.99480486  7721.98998677  6136.43761279  4545.06809925  3907.64472006  2574.27961527  2694.05693636  1907.38029831  1017.46554536  1064.71479634  831.295307589  562.643427094  539.055155005  633.094810907  607.620789747
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42
30459724.1479  23695872.1151  17524709.5817  12410543.9632  8584652.10435  5881452.33007  3961225.16228  2652190.90279  1785073.11659  1222091.50678  802436.40922  564572.019428  365063.850224  241151.766363  162417.641762  105570.448204  67969.0464568  46845.4376501  32023.38355  22804.3525595  14375.2425495  9183.78429022  6156.14254356  4050.04882444  2444.13262175  1602.61080641  630.567151265  750.410720799  476.845074576  273.014654902  217.333997719  124.694296138  159.139593075  76.2339111075  73.1034919  70.1620053051
113259.786879  93324.1111436  75302.8653329  59685.3937479  46912.7685456  36807.9951878  28712.0695018  22385.5428812  17537.8411378  13885.610522  10786.7608058  8688.80870776  6720.23136282  5261.11047198  4164.55491697  3242.57054068  2515.64727264  2021.5298467  1619.49211671  1325.47606906  1021.60400312  793.358127567  631.606898204  498.52654834  377.137851287  297.597355663  182.029057263  193.755214965  150.791652669  111.457766136  97.1947185444  71.9922854419  79.5697965376  53.9055155005  51.6919748509  49.6120297329
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22
2771263.41176  2015159.88903  1401717.90819  942789.149026  632889.286567  410241.205335  275271.22634  180289.275446  118321.400499  78143.8062623  51127.4083648  31103.6124393  20449.0187875  13601.3728291  8820.31374723  5836.25307995  3454.31729253  2512.38101364  1638.02473402  947.613298926  617.118998339  418.067792316  278.646451972  220.911754061  116.387267702  66.3149299205  31.5283575633  30.016428832  19.0738029831  9.10048849675  8.69335990877
10803.1812145  8606.21653007  6734.67120681  5202.11492385  4028.03824651  3074.11077068  2393.48186296  1845.65357081  1427.8407678  1110.35127914  861.018781809  644.920195019  502.963010871  395.115047965  306.897965944  241.093392513  179.33921808  148.043470972  115.825839717  85.4434137049  66.9359534192  53.5280957286  42.4931855539  36.8186256768  26.0249842298  19.1434713204  12.8713980763  12.2541557565  9.53690149153  6.43501712816  6.14713374279
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98
217855.231127  136533.358378  89312.5985733  55258.437838  35352.7899776  22056.5980183  13494.0548241  8542.10662641  5337.9889143  3379.44746646  2012.61607517  1285.06326544  760.807414056  461.413660533  286.179671218  169.311096176  109.867773725  58.4477527478  43.4076554514  16.1787636402  13.0684023178  7.53892740242  5.18412003668  4.90915009023  2.90968169255
957.848345567  708.397304521  537.579191373  398.26482982  301.05203008  225.407902063  167.579529674  127.042120669  95.9040528994  73.019014377  54.0214459097  41.453653724  30.6787159418  23.0132217095  17.4812057094  12.985568299  10.1141483816  7.14052947707  5.9625000325  3.53049566819  3.08025196606  2.27307213778  1.83286321621  1.73564665933  1.30124921149


==> anc/hadrons/plot_mt_2212.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7
2.91471368835e+13  1.8722674503e+13  1.22209998244e+13  7.85018412573e+12  4.97655583546e+12  3.14198850846e+12  2.00263910369e+12  1.2849269614e+12  829611903273.0  535283963359.0  347013458814.0  224445717823.0  144677179205.0  93842428055.6  60058993628.8  38825888996.2  24740715134.5  16145070592.4  10209697753.3  6625630190.28  4301751057.9  2717976339.61  1776875024.81  1170743377.71  704698505.337  477734607.329  298831058.939  195620790.842  119882578.356  79051621.2975  50181975.2469  32060601.1147  19802721.5767  12044050.7785  8597540.68097  4642887.76218  4253009.30841  1371532.27996  1327610.96895  1071471.78297  415289.643729  402600.108739  390483.420474
6568913363.05  5053758619.79  3925700002.53  3029578803.62  2325860857.1  1784246401.75  1376910211.47  1067283189.73  830744981.403  647049936.349  505631919.713  395011358.057  308320373.286  241594073.684  188182115.574  147419299.691  114733552.869  90420555.2367  70190054.4109  55227009.7822  43487541.7987  33798252.1251  26732774.029  21237156.1282  16132964.0178  13011931.1558  10085059.7559  7999529.02145  6141770.54189  4893172.51676  3826339.74081  3002750.41148  2317733.25094  1775798.40681  1474466.06249  1065151.50324  1002443.90748  559925.708609  541994.908474  479176.748538  293654.123237  284681.266996  276113.474558
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74  1.78  1.82  1.86  1.9
5.18579075363e+12  3.36536470934e+12  2.26194810912e+12  1.52996743725e+12  1.03359936458e+12  698058813757.0  470301173213.0  317402883514.0  214703052122.0  145006199903.0  98063389604.2  66125602129.5  44467917981.9  30269497829.1  20358347290.1  13741198808.4  9296430524.82  6226754987.51  4192837875.89  2838621969.38  1889121560.65  1270518397.19  858675459.023  584639733.47  392385582.846  262399631.503  175963163.407  113872236.275  78820435.3759  50914090.192  34806451.4358  23426737.4812  15516653.071  9792336.93729  6422868.62637  5278230.29806  3142501.32233  1874427.44928  1438245.21636  857177.426374  498347.572475  362340.097865  273338.394332  56835.8415753  128742.316982  89310.7355814  52065.257433  50607.9398206
876199655.861  677558221.92  534078454.362  422944542.941  335193359.389  265949109.757  211004785.899  167743570.17  133643963.814  106497390.954  84999187.2869  67801412.4511  54053722.1304  43389961.7027  34646596.6891  27733581.0698  22240391.7025  17757347.1079  14224046.7588  11431197.103  9113226.71142  7307383.23471  5876653.8613  4745802.58703  3806878.45507  3049509.67649  2447239.58795  1930037.90296  1574834.65949  1241807.07785  1007719.18511  811688.345366  648783.857635  506349.688656  403006.620526  359138.082643  272489.422583  206995.88374  178392.363685  135531.651311  101724.77226  85404.3800988  73052.7587314  32814.1884331  48660.0219922  39940.9751761  30059.8903943  29218.5076785
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74  1.78  1.82  1.86  1.9  1.94  1.98
328984860984.0  253712271738.0  191725628169.0  142917587582.0  105447378592.0  77056819717.5  56025117562.4  40393200729.7  28910927575.8  20648329790.6  14652538918.8  10365031610.2  7301135238.27  5136037797.17  3602525456.3  2528076753.22  1765833359.61  1230488133.76  857903173.485  598023774.07  415526731.212  289756367.376  200387101.032  137592202.956  95998551.1044  66290992.8048  45011853.6955  31557755.3388  21430977.4589  14931972.9118  10112251.5236  7146139.24846  4665846.72766  3165490.73722  2187315.49678  1659221.46869  999457.187477  720054.446979  506704.853148  351442.744813  236715.096925  177144.047845  126907.111654  77675.6501529  44140.2229653  28579.435386  29503.6458787  21930.1072556  6561.46169462  3191.40268592
69788448.0158  58830330.547  49170409.3657  40877579.3624  33856119.828  27942037.6746  23030091.4785  18923200.1109  15508194.9537  12708320.135  10390053.0423  8488661.91407  6926237.88048  5651981.92542  4608852.93602  3761739.93  3065202.53753  2496237.54157  2034643.2572  1659193.95993  1351579.84191  1103539.54249  897739.774319  728052.029687  595449.355  484702.954532  391407.423439  321299.437761  259678.826184  212663.880269  171764.569073  141765.039103  112503.554688  91039.0876132  74370.9580526  63675.0758962  48595.2713846  40570.4719667  33483.9991901  27443.067773  22170.4001168  18883.6189494  15740.8899115  12130.8984915  9010.08528315  7144.85884651  7155.68519404  6082.31739896  3280.73084731  2256.66248071
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74  1.78  1.82  1.86  1.9  1.94  1.98
33720983707.5  26684646794.2  20628692414.2  15643942028.5  11711020725.7  8667796037.52  6370870371.95  4646927530.35  3375883076.81  2441052179.4  1759004439.43  1261444554.25  903377371.92  642512567.688  456596112.541  324125981.571  228805457.937  161356515.374  114105604.921  79905293.4363  56097735.3339  39381867.4735  27328804.4218  19210361.7219  13406999.8657  9445890.57057  6496342.16625  4526429.57005  3187114.53063  2161955.83457  1515962.46153  1068405.47048  721036.081518  502708.206406  334292.611184  246806.138937  162559.466899  109951.17111  75452.5567352  52502.1173654  36337.8438263  25363.8068506  20500.3795749  11746.0739256  7172.78623187  4286.91530791  3644.56802031  2699.09012376  2132.47505075  797.85067148
7065545.56457  6033388.35749  5100345.4185  4276765.43011  3567932.78339  2963513.2622  2455860.30257  2029660.49127  1675806.7572  1381765.0833  1138399.74727  936457.354035  770436.431109  632160.66947  518866.254092  425942.094353  348913.286714  285851.482281  234651.116609  191789.889391  157041.663385  128652.893605  104839.732  86026.702485  70368.4998317  57858.8583927  47021.8871246  38479.9763806  31667.5441561  25589.308254  21030.7071617  17334.1063301  13985.5486907  11472.6926872  9194.13867635  7765.96217681  6197.52157404  5013.34187272  4085.98502927  3354.23723976  2746.88279842  2259.58750617  2000.63219226  1491.7528803  1148.56501695  875.062922908  795.309944213  674.772530941  591.442164548  356.809667465
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74  1.78  1.82  1.86  1.9  1.94  1.98
3290615034.26  2537034184.25  1917791213.16  1428900531.85  1053713848.41  770924953.016  559880167.164  403704175.666  289504335.384  206442782.413  146492529.949  103539640.752  73018777.1502  51272990.4059  36090172.6871  25312504.8586  17709997.5768  12313743.3517  8611748.31995  6000308.43314  4176853.00215  2901640.42813  1992167.28392  1383742.395  951195.246669  666205.871555  452330.839784  315970.10347  217173.111762  145594.307884  102552.118019  70252.0891093  47852.0559743  33906.6212134  22985.7778794  15321.5296152  10419.8728056  6926.2380138  4867.90688614  3278.70365588  2387.91545144  1872.09050564  1054.30523528  568.358415753  533.361027498  250.070059628  190.905943921  151.823819462  114.825579656  111.699094007
697965.767266  588293.040932  491772.683769  408736.414506  338439.179256  279485.051953  230224.647441  189178.626883  155187.870907  127070.732809  103888.879596  84841.2870765  69265.9004762  56471.7157128  46130.0368279  37641.0042245  30696.8328035  24971.3627884  20385.1917457  16619.7589593  13550.8587297  11043.1558728  8951.14284168  7301.18122625  5927.16920907  4859.06415725  3923.68115247  3214.99209451  2614.07820821  2099.94217124  1729.74454492  1405.60413633  1139.33466606  942.214167961  762.390127864  611.882953841  496.184419315  397.901977347  328.194215312  265.067480163  222.674264014  194.126742251  143.472769977  103.767575019  99.0426563717  66.8340347013  57.5603078395  50.6079398206  43.3999897026  42.2182892021
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66  1.7  1.74  1.78  1.82  1.86  1.9  1.94
325953983.292  237346807.408  171226719.056  121847904.282  85543440.1716  59503175.9599  41126661.7544  28268675.0592  19386114.0447  13258084.9151  9065480.99608  6165235.75118  4210250.53357  2866542.28681  1941028.32422  1317776.33107  894569.009134  605052.750597  408402.386496  276280.446835  185166.533273  124660.424013  84938.4872089  56691.8708338  39053.888865  25867.8404962  17535.0525701  11635.8386794  7614.58896645  5115.63940121  3398.95355597  2269.55307891  1407.89212305  1102.29247342  652.40161638  476.506901908  314.250132233  173.727422128  110.634247412  105.004234731  56.0641019034  28.1820076118  17.5717539213  20.8398085776  22.0701114827  8.93107355814  5.2065257433  6.74772530941  3.28073084731
69466.230025  56901.3078684  46467.521318  37744.2990036  30493.8770634  24554.0200856  19731.7681779  15830.4468885  12699.178294  10183.2423752  8172.53424012  6546.7953533  5259.64190149  4222.46282976  3383.02539353  2715.90447636  2181.68096365  1750.42624063  1403.82596868  1127.75044776  902.242893308  723.828543834  584.477566488  467.332408417  379.790968594  302.780911845  244.297568842  195.099321442  154.78853227  124.475849515  99.5823263515  79.8920521548  61.7996051355  53.7224479893  40.6167505186  34.1233680039  27.2489422583  19.9279020205  15.6460453153  15.0006049615  10.7895414419  7.5319583539  5.85725130711  6.28343870498  6.37109240278  3.99409751761  3.00598903943  3.3738626547  2.31982702938
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34  1.38  1.42  1.46  1.5  1.54  1.58  1.62  1.66
29161858.391  18724340.1262  12217873.7162  7847178.1412  4973887.19495  3143306.71167  2002874.82991  1285559.92554  829816.545657  534821.711308  347193.963604  224286.517727  144573.363872  93338.0058791  60143.3105384  38641.1743983  24878.5212211  16078.2256856  10461.1039603  6693.29972672  4261.74499288  2770.09155008  1786.12539275  1144.16184001  717.994703551  446.547184892  307.680270252  201.181917004  126.804931962  79.3545010726  47.5561742166  25.8734675663  21.7016126868  13.0913595418  7.8389341503  4.39852524838  2.59906124403  1.82870970661  1.54887946377  0.857177426374  0.622934465593  0.402600108739
6570.57205254  5053.98341327  3925.19787717  3028.99870647  2325.23716081  1784.62064765  1376.99124561  1067.54603301  830.847436026  646.770491437  505.763409018  394.871241769  308.209733424  240.943890097  188.314163819  147.068207134  115.0526428  90.233178457  71.0489878385  55.5083182929  43.2848534919  34.1207419835  26.8022687834  20.9946787883  16.2844505715  12.5800417749  10.2332935674  8.11243787897  6.31660358251  4.90253744881  3.72488704166  2.6974954646  2.42631405945  1.8513978214  1.40791413563  1.03674234345  0.783646450327  0.646546517184  0.585421410279  0.428588713187  0.359651381398  0.284681266996

==> anc/hadrons/plot_mt_3122.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98
47212846169.6  26442464278.7  16160202531.7  10043352417.9  6103394285.15  3834257009.93  2355178860.64  1535520378.4  948552015.352  597384702.227  381239370.447  219358330.43  154523993.012  88190442.7783  47708071.7356  38772267.0392  18522718.15  12771802.4127  5127546.34267  6425315.2559  4350034.7446  3479752.09645  668607.318129  964266.812452  618542.613053
308251667.111  222834201.162  168369170.709  128489460.901  96748037.3491  74548549.9844  56368099.3924  44107827.3642  33662574.8831  26097277.5338  19954107.2313  14377827.2983  11454174.9358  8262476.47253  5524741.15267  4793989.63616  3125818.21824  2533959.32496  1422125.48122  1647488.22829  1255746.86539  1100394.23175  472776.7686  556719.70374  437375.676143
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1
10207778889.7  6510750697.42  4279738404.04  2806557601.33  1825517545.83  1206987872.73  781471596.353  527199847.481  339876441.717  227601143.155  148637283.251  95948756.0035  61913653.7658  40478422.3314  27916307.3225  18484452.8908  10165956.9381  8899062.32624  4890890.35762  3439433.46051  2247517.95138  1774673.56919  802328.781754  546417.86039  525761.221095  208457.597885  114779.517546  138341.562937
45434193.3766  35080820.0527  27497948.427  21548297.8585  16846919.3929  13295035.2526  10368189.295  8278096.82803  6458623.68396  5118646.84457  4033384.74806  3157588.18268  2464570.01642  1923200.94612  1541094.37079  1202669.73531  827749.184028  751035.1696  533982.920269  433877.034096  316630.308957  273616.576315  176896.868853  140104.71967  127515.826378  89338.9705223  57389.7587728  61868.2277682
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22
1161311990.32  838102820.986  594795058.897  415540368.844  288141689.115  201593465.146  137069687.438  92822410.1645  64783538.9945  44755284.8051  29894464.8337  20234575.1686  13740668.8736  9334314.28058  6357927.18378  3980919.97623  2993788.1661  1928130.17068  1356827.6476  827731.788848  619879.951105  361894.218031  280815.073614  173568.026241  129893.948741  83383.0391542  60259.2467114  16600.9875525  29365.4513376  20619.0382937  9959.47624565
4859606.64778  3988133.85647  3249179.17052  2629903.14431  2122377.92599  1721079.44983  1377407.84188  1099682.1302  895314.101648  723305.425344  574957.037863  459460.104401  368543.972269  296763.45436  237996.066595  183720.869509  154212.289443  120808.136611  97875.2514059  71062.4606347  60608.4647777  41074.8799335  37886.3055659  25238.6805409  22228.1647355  16310.9898065  13761.5807119  6777.32478831  9625.33095682  7289.93089953  4979.73812282
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3  1.34
131736506.57  97358176.6705  70639206.7908  50029003.679  35400495.7862  24805062.3239  17382540.3843  11989391.9042  8304957.44252  5747399.36584  3922964.63971  2682626.56466  1772603.5158  1218811.73727  888976.148579  572116.358985  408361.321074  264087.914404  194057.907738  124348.748188  86275.6891012  47324.6285117  39447.8317696  26035.2039362  14226.4801002  13698.6421468  6886.77105273  6363.71189511  2936.54513376  1804.1658507  1991.89524913  722.022227841  931.082828175  450.500685741
517768.790575  429954.051193  354507.426569  288708.45257  235469.19422  191102.924552  155223.190394  125167.499029  101324.76006  81946.3521857  66038.4149002  53156.6821672  41989.0188681  34021.992694  28209.9877305  22087.4381188  18073.2179975  13937.9187635  11814.8803765  9053.95589415  7104.66955349  5005.95882922  4309.68239518  3151.26557731  2361.27232357  2244.92846624  1463.15749931  1437.68769483  1033.92639986  773.213936015  704.241319036  416.859727605  465.541414087  318.552089817
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3
11612382.9099  8352733.83976  5923416.70556  4133699.50518  2898161.78998  1980081.26548  1387417.06556  932222.146761  635914.3984  433589.587734  291976.375856  198790.068025  138707.395748  91658.6062584  61784.3146834  44452.8550008  28645.5989994  19281.3017068  13055.5218417  8617.48163733  5437.54343075  3723.3347432  2774.72037023  1799.96471658  1206.15809545  714.711764179  631.2873465  304.351438462  266.958648524  180.41658507  124.493453071  48.1348151894  116.385353522
48588.038288  39835.3894957  32431.180735  26215.3308056  21298.2720092  17042.9548505  13841.4562704  11039.767592  8870.88991572  7128.39582475  5676.2088517  4562.04231517  3721.1075567  2947.07387296  2350.1873514  1942.73092539  1514.35169916  1176.54525644  938.895311912  724.563545384  536.129383787  408.715241014  353.747240385  270.507782223  209.366457637  151.847051339  142.981223026  91.7654114348  84.4197370416  68.1910594982  55.6751647639  34.0364542316  52.049112412
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14
863598.266632  579435.29656  385724.104098  260691.356647  172343.028821  114281.71628  75757.5357457  50341.4867216  32814.772423  21849.4669036  13890.473739  9616.75673057  5972.84659859  3953.70636725  2777.46001788  1735.73521048  1003.6728672  803.387571119  496.977568597  245.673818608  192.126534553  135.710331761  86.9189513567  41.7848952063  34.0198437179  23.8237254726  25.8253914477  8.30049377623  8.00875945572
4184.50506575  3309.58138528  2615.02486081  2077.15917099  1634.45267515  1292.17437896  1021.4652685  809.244582871  635.912632211  502.386310791  388.17726723  314.015604958  242.370193639  190.499191393  154.802411792  118.239135114  84.7918739753  71.6538660298  52.4251367306  33.9442454825  29.5960591586  22.8182604523  18.3105655126  12.4486310198  10.2573688217  8.42295891741  8.60846381591  6.18682277682  4.62385942763
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94
47115.9841878  26242.0458238  16306.3031858  10002.8723936  6159.2106146  3848.72015926  2452.05550481  1543.65199558  960.088458782  596.170505678  377.208138434  220.452386941  138.395226065  86.2086350754  57.1552146536  28.8537801222  26.2764141198  13.5957896651  5.12754634267  5.29143609309  5.80004632613  2.43582646751  0.668607318129  1.28568908327
307.806318565  221.734590529  169.013576094  128.317993501  97.3701086369  74.6773367442  57.7747457782  44.5719148819  33.9383205216  25.8523633064  20.0319635897  14.1328840393  10.9061202593  8.11266463172  6.2907194498  4.01022284462  3.80019068958  2.36672319576  1.42212548122  1.41419578174  1.45001158153  0.920655867136  0.4727767686  0.642844541635

==> anc/hadrons/plot_mt_321.dat <==
# mt in rapidity windows
# rows per window: mt-m0  y-value  y-error
# [Unit = Gev^{-3}]
#
# [-0.81, -0.58]$\times 10^{11}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94
218921994343.0  123772536261.0  71566843223.6  43141619004.8  25667933342.2  15055574659.5  8935831258.01  5568954763.4  3365699682.98  1985013729.75  1306006503.14  750919567.444  468925441.372  268141209.149  193177913.504  99630703.3607  71418151.9575  34309629.8622  21414261.807  15068007.7453  5508451.05932  3705568.63131  2097576.90601  3303648.91141
1061066667.49  740224530.587  524965276.738  381873968.522  277074557.098  200314113.541  146136003.612  109553797.302  81083544.0989  59419831.7432  46087968.6534  33481848.6409  25393736.3583  18459602.1127  15084660.7328  10444135.5605  8536101.84453  5718271.6437  4371167.88713  3551563.48521  2081998.80173  1657180.67098  1211036.59133  1477436.70794
#
# [-0.58, -0.35]$\times 10^{10}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18
49616284550.3  28859599454.2  16718569090.1  10069983325.0  5962665102.66  3632633786.68  2228102562.67  1396764544.18  855391695.402  523823067.573  350165878.114  206764135.37  132014200.504  83492310.1473  51239263.6427  31093538.1917  24894327.2537  12866111.1983  9904096.08574  6278336.56052  2911609.84564  2075118.43353  1258546.1436  991094.673423  750427.022993  237099.384551  225050.585971  213897.418357  254441.581092  145456.29897
159738680.849  113030715.744  80236910.8769  58342657.9514  42230031.4718  31115278.3208  23075830.2758  17350108.3606  12926398.9939  9652548.00006  7546608.30347  5555847.58293  4260740.00011  3257345.2539  2456734.65118  1845062.04071  1593695.9948  1107338.54226  940055.199048  724959.860656  478665.710052  392160.522581  296642.17086  255899.544312  216629.621866  118549.692275  112525.292985  106948.709179  113789.734325  83979.2333656
#
# [-0.35, -0.12]$\times 10^{9}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22
4398342353.87  2778739700.48  1732160205.48  1090185298.24  694128870.899  447482914.735  284374046.908  185473779.775  120915154.02  77212765.2405  50581322.8488  33127048.1145  21081017.6429  13877260.682  8881472.36474  5507059.75719  4132050.2204  2620874.50336  1686373.1173  1238925.08128  802660.011501  370556.863131  349596.151001  264291.912913  156338.963124  82984.7845927  73141.4404404  16042.3063768  25444.1581092  14545.629897  9249.76174094
15039814.8245  11091116.3465  8167115.10237  6070465.503  4556393.78171  3453433.60033  2606962.15247  1999317.88809  1536863.89821  1171909.87363  907005.64226  703240.84544  538419.145308  419945.012139  323444.146445  245547.658152  205323.226206  158044.679096  122665.594603  101839.014355  79475.1838233  52404.654147  49440.3618099  41788.2205984  31267.7926247  22178.6165901  20285.7856822  9262.02990507  11378.9734325  8397.92333656  6540.56925138
#
# [-0.12, 0.12]$\times 10^{8}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26
492228636.908  314967216.635  198889205.577  128072773.053  82417335.2572  52090849.1274  34111024.2165  21741337.3271  14410195.3345  9256282.66095  6199871.46944  3962108.41351  2619656.79124  1692720.80847  1120196.3155  755441.596911  494825.767134  315457.985678  230203.314425  148168.742828  87348.2953692  81522.5098887  38455.5766101  27089.9210736  21887.4548373  12447.7176889  13503.0351582  5347.43545894  4071.06529748  1939.4173196  924.976174094  883.269030406
1591041.14962  1180820.82669  875145.480644  657961.135559  496489.971429  372600.642543  285520.389117  216463.022166  167776.054117  128312.203848  100416.768244  76908.7752717  60020.1265627  46380.2644504  36324.8543333  28759.17009  22468.8806478  17339.1390323  14331.8323496  11137.0447021  8290.7332965  7772.86633603  5185.3488923  4230.73488332  3699.65511618  2716.31469233  2756.29550971  1691.0075691  1439.33893925  969.708659799  654.056925138  624.565521012
#
# [0.12, 0.35]$\times 10^{7}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14  1.18  1.22  1.26  1.3
43899596.6104  27932600.3093  17343936.6091  10906247.2553  7012472.21092  4434585.00195  2846130.36779  1857108.48282  1186492.15754  769815.360426  499795.514837  330225.463854  221673.845012  145380.826193  91641.7175036  58245.6419647  41320.502204  25922.8314515  17755.9920816  10798.7388841  6924.90990314  4224.34823969  2866.68843821  2180.40828153  1938.60314273  1066.94723048  562.626464926  267.371772947  203.553264874  96.9708659799  184.995234819  88.3269030406  84.4320441465
150254.759821  111200.569548  81723.7876427  60716.8880854  45796.9729076  34378.6938873  26080.5737672  20005.9522215  15223.9545308  11701.5379768  9015.94127576  7021.30756594  5521.1803748  4298.27423334  3285.51475133  2525.26884145  2053.23226206  1571.8025322  1258.68890629  950.775943768  738.197876024  559.528593098  447.701517558  379.560362675  348.18340296  251.481873946  177.918110106  119.572291915  101.776632437  68.5687569119  92.4976174094  62.4565521012  59.7024709655
#
# [0.35, 0.58]$\times 10^{6}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02  1.06  1.1  1.14
3495480.05203  2100755.36884  1275033.49259  782991.822164  482971.08787  302284.170275  190403.229828  121573.0411  75420.5831456  48540.3446997  30527.6987097  19049.1723272  11840.0236077  7790.07399091  5006.1349536  3580.13626362  1958.89788226  1277.08066709  874.415690452  661.318117708  409.199221549  185.278431565  167.806152481  99.1094673423  75.0427022993  23.7099384551  22.5050585971  10.6948709179  15.2664948655
13407.6105905  9643.59735491  7007.05367618  5144.58619525  3800.68400326  2838.38029789  2133.17704936  1618.67340279  1213.7800225  929.18264211  704.631299513  533.274446295  403.506925089  314.63812504  242.833213998  197.981987768  141.371277455  110.322966522  88.3293234707  74.4041012897  56.7457221222  37.0556863131  34.2532874398  25.5899544312  21.6629621866  11.8549692275  11.2525292985  7.56241574994  8.8141149202
#
# [0.58, 0.81]$\times 10^{5}$
0.02  0.06  0.1  0.14  0.18  0.22  0.26  0.3  0.34  0.38  0.42  0.46  0.5  0.54  0.58  0.62  0.66  0.7  0.74  0.78  0.82  0.86  0.9  0.94  0.98  1.02
217970.584421  124117.836802  72025.0866642  42675.1500381  24815.5258611  15175.5075432  9086.39487642  5334.04142392  3248.49597957  1969.00555451  1296.24804857  712.104639504  445.547926699  259.245529224  163.730060835  110.579132301  62.2358181344  36.2157204101  22.3065227156  15.9051192867  5.50845105932  7.41113726261  4.19515381201  1.98218934685  1.25071170499  1.18549692275
1058.7585199  741.256350402  526.643274757  379.803850446  272.435022935  201.110383198  147.362014605  107.218266784  79.6592492354  59.1797506331  45.9154616151  32.6050316243  24.7526625944  18.1508175723  13.8874025056  11.0030349101  7.96847997399  5.8749656322  4.46130454312  3.64888461345  2.08199880173  2.3436073802  1.71266437199  1.14441755299  0.884386727907  0.838272913155

==> anc/hadrons/plot_multiplicity.dat <==
# multiplicity
# columns: $\rm \Xi^-$ from N$^*$    SMASH-1.6    errors($\rm \Xi^-$ from N$^*$ )  errors(SMASH-1.6)
# rows: $\rm \pi ^-$    $\rm \pi^0$    $\rm \pi ^+$    $\rm p$    $\rm K^+$    $\rm K^-$    $\rm \eta$    $\rm \Xi^-$    $(\Lambda+\Sigma^0)$    $\phi$
# [Units = None]
1.963284737499999011e+01 1.963753150000000147e+01 1.756015252895132844e-08 1.756434213771736385e-08
1.775726000000000582e+01 1.776525162500000121e+01 1.588257618165516681e-08 1.588972410835543581e-08
1.462614900000000162e+01 1.463165112500000120e+01 1.308202536521622717e-08 1.308694661542450919e-08
8.971992312500000821e+01 8.971760362499996688e+01 8.024793881742214953e-08 8.024586419355261261e-08
2.311432499999999945e-01 2.273656250000000711e-01 2.067408078160912311e-10 2.033619972986902844e-10
5.217250000000001400e-03 5.313375000000001257e-03 4.666450262244309025e-12 4.752427075979180810e-12
2.874806249999999341e-01 2.873903750000000867e-01 2.571304878856500793e-10 2.570497658316626329e-10
1.579749999999999991e-03 7.625000000000007464e-06 1.412971354982117471e-12 6.820007331374360418e-15
2.859052500000001107e-01 2.848388750000000469e-01 4.929732500807924950e-10 4.910802833419773134e-10
6.934999999999998891e-04 8.149999999999999693e-04 6.202852569580389005e-13 7.289581606650308810e-13


==> anc/hadrons/plot_npart.dat <==
# System Size Dependence    
# columns: $N_{\rm part}$    321    -321    3122    333
# [Units = None]
307.4    0.0017974223324658432    4.4745039037085243e-05    0.0022812142160052052    6.1727391021470381e-06
210      0.0014496952380952377    3.2348214285714284e-05    0.0018653374999999996    4.9482142857142872e-06
148.6    0.0011423241924629879    2.3689434724091529e-05    0.0014875715006729471    3.9241251682368779e-06
97.9     0.00093237104187946862   1.7669816138917261e-05    0.0012324131767109292    3.0847803881511747e-06
168.1    0.0013525617192147535    3.1608417608566339e-05    0.0016944608863771566    4.8483045806067813e-06
112      0.0011323281250000003    2.3529017857142849e-05    0.0014403258928571431    3.9698660714285717e-06
75.8     0.00091570250659630582   1.7406002638522426e-05    0.0011823565303430083    3.0293535620052762e-06
53.4     0.00068260299625468176   1.1718164794007489e-05    0.00089757256554307116   2.1395131086142328e-06
53.8     0.00077766263940520428   1.5127788104089219e-05    0.00098659618959107782   2.6347583643122688e-06
39.9     0.00060907268170426053   1.0510651629072681e-05    0.00079000626566416027   2.0958646616541349e-06
25       0.00055135500000000001   8.2249999999999983e-06    0.00073171000000000011   1.740000000000002e-06 
18.4     0.00041545516304347836   5.264945652173913e-06     0.00056125679347826074   9.9864130434782727e-07 
13.1     0.00030902671755725201   3.6545801526717599e-06    0.00041752862595419859   7.0610687022900821e-07
11.5     0.00025051086956521742   2.6521739130434811e-06    0.00034569565217391283   5.000000000000004e-07 
7.8      0.00025294871794871802   2.580128205128208e-06     0.00036009615384615393   5.7692307692307734e-07
5.7      0.00021427238805970148   1.9962686567164201e-06    0.00030742537313432834   4.2910447761194031e-07

==> anc/hadrons/plot_potential_ratio.dat <==
# potentials 
# columns: ratio  error   
# rows: $\rm \pi ^-$    $\rm \pi^0$    $\rm \pi ^+$    $\rm p$    $\rm K^+$    $\rm K^-$    $\rm \eta$    $\Lambda+\Sigma^0$    $\phi$
# [Units = None]
9.497959303082466054e-01 6.078693953978713763e-04
9.213705691038867052e-01 5.896771642270633032e-04
9.562639158401887718e-01 6.120089061383182823e-04
1.097740449150344189e+00 7.025538874569062144e-04
8.716906964278346992e-01 5.578820457143590520e-04
8.784435504740391032e-01 5.622038723039341065e-04
9.027181233887877632e-01 5.777395989693883760e-04
8.722650656445682937e-01 5.582496420145494076e-04
8.159509202453993915e-01 5.222085889573660836e-04


==> anc/hadrons/plot_spectators.dat <==
# dN/dy    
# y    ID    $p_z$    total    $N_{coll}$+ID    $p_T$     5xerrors(same order as yields) 
# [Units = None]
-2.444444444444444642e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.333333333333333037e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.222222222222222321e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.111111111111110716e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.999999999999999778e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.888888888888888840e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.777777777777777901e+00 1.799999999999992253e-04 1.799999999999992253e-04 1.799999999999992253e-04 1.799999999999992253e-04 0.000000000000000000e+00 1.272792206135779961e-04 1.272792206135779961e-04 1.272792206135779961e-04 1.272792206135779961e-04 0.000000000000000000e+00
-1.666666666666666741e+00 1.079999999999995243e-03 1.169999999999994612e-03 1.169999999999994612e-03 1.169999999999994612e-03 5.399999999999976217e-04 3.117691453623965339e-04 3.244996147917576074e-04 3.244996147917576074e-04 3.244996147917576074e-04 2.204540768504850148e-04
-1.555555555555555580e+00 9.989999999999957248e-03 1.070999999999995393e-02 1.070999999999995393e-02 1.070999999999995393e-02 6.119999999999973551e-03 9.482088377567422051e-04 9.817840903172099596e-04 9.817840903172099596e-04 9.817840903172099596e-04 7.421590126111754981e-04
-1.444444444444444420e+00 5.120999999999976959e-02 5.678999999999974346e-02 5.678999999999974346e-02 5.678999999999974346e-02 3.212999999999985312e-02 2.146834879537771849e-03 2.260774203674474538e-03 2.260774203674474538e-03 2.260774203674474538e-03 1.700499926492198997e-03
-1.333333333333333259e+00 2.564099999999988611e-01 2.916899999999987281e-01 2.916899999999987281e-01 2.916899999999987281e-01 1.751399999999992407e-01 4.803842212229685223e-03 5.123680317896479354e-03 5.123680317896479354e-03 5.123680317896479354e-03 3.970214100020282542e-03
-1.222222222222222321e+00 9.191699999999959347e-01 1.085489999999995181e+00 1.085489999999995181e+00 1.085489999999995181e+00 6.911099999999968935e-01 9.095344963221530313e-03 9.884032577849949375e-03 9.884032577849949375e-03 9.884032577849949375e-03 7.886691321460442827e-03
-1.111111111111111160e+00 2.645279999999988529e+00 3.394259999999984512e+00 3.394259999999984512e+00 3.328649999999985454e+00 2.174759999999990256e+00 1.542968567405045635e-02 1.747808341895636108e-02 1.747808341895636108e-02 1.730833614187098426e-02 1.399029663731253016e-02
-1.000000000000000000e+00 6.240869999999972606e+00 7.816769999999965357e+00 1.197584999999994793e+01 8.503379999999962635e+00 5.574959999999975047e+00 2.369975316327144893e-02 2.652374973490727317e-02 3.283026804642311114e-02 2.766413201240901232e-02 2.239969642651425813e-02
-8.888888888888890616e-01 1.209851999999994554e+01 3.001949999999986574e+00 3.176027999999985596e+01 1.729736999999992264e+01 1.186388999999994809e+01 3.299798175646490028e-02 1.643701615257458018e-02 5.346424225592255608e-02 3.945583987193766046e-02 3.267644564514308320e-02
-7.777777777777779011e-01 1.988792999999990840e+01 8.598599999999961829e-01 4.513067999999979918e+01 2.784140999999987542e+01 2.038004999999991185e+01 4.230737169808571757e-02 8.797010855966890322e-03 6.373194803236413575e-02 5.005723624012792944e-02 4.282761375561313505e-02
-6.666666666666667407e-01 2.883194999999987118e+01 7.019999999999968487e-01 4.277420999999981177e+01 3.741083999999983689e+01 2.888837999999987360e+01 5.093992049463737931e-02 7.948584779695027150e-03 6.204578067846326650e-02 5.802564605413687571e-02 5.098974602800034062e-02
-5.555555555555555802e-01 3.741218999999983197e+01 2.757653999999987704e+01 4.556789999999980267e+01 4.527881999999979712e+01 3.637610999999983363e+01 5.802669299555136828e-02 4.981855678359196904e-02 6.403991723917172585e-02 6.383646136809248417e-02 5.721756635859280571e-02
-4.444444444444444198e-01 4.478957999999979478e+01 4.928714999999978374e+01 5.191334999999977384e+01 5.191334999999977384e+01 4.274972999999981482e+01 6.349064655522074219e-02 6.660212834437019558e-02 6.835350393359479471e-02 6.835350393359479471e-02 6.202802350550890714e-02
-3.333333333333332593e-01 5.055317999999977729e+01 5.685308999999974588e+01 5.697179999999974598e+01 5.697179999999974598e+01 4.773257999999978551e+01 6.745210300650350543e-02 7.153165802635888526e-02 7.160629860563912097e-02 7.160629860563912097e-02 6.554336121988223185e-02
-2.222222222222220989e-01 5.437637999999976302e+01 6.024689999999972656e+01 6.024725999999973425e+01 6.024725999999973425e+01 5.114150999999976932e+01 6.995623060171235474e-02 7.363573181547088120e-02 7.363595181702992098e-02 7.363595181702992098e-02 6.784346615555515714e-02
-1.111111111111113825e-01 5.657300999999974778e+01 6.204932999999972765e+01 6.204932999999972765e+01 6.204932999999972765e+01 5.310575999999976204e+01 7.135524437628922023e-02 7.472910878633540199e-02 7.472910878633540199e-02 7.472910878633540199e-02 6.913406106977917909e-02
-2.220446049250313081e-16 5.746679999999974342e+01 6.283025999999971845e+01 6.283025999999971845e+01 6.283025999999971845e+01 5.386697999999976361e+01 7.191670181536381767e-02 7.519789491734427123e-02 7.519789491734427123e-02 7.519789491734427123e-02 6.962778324778089167e-02
1.111111111111109384e-01 5.657327999999974821e+01 6.207218999999972198e+01 6.207218999999972198e+01 6.207218999999972198e+01 5.314058999999976862e+01 7.135541465088654500e-02 7.474287323885769885e-02 7.474287323885769885e-02 7.474287323885769885e-02 6.915672852297133355e-02
2.222222222222220989e-01 5.439698999999976081e+01 6.025436999999973153e+01 6.025463999999973197e+01 6.025463999999973197e+01 5.117435999999977270e+01 6.996948692108551082e-02 7.364029671314444025e-02 7.364046170414707826e-02 7.364046170414707826e-02 6.786525178616785448e-02
3.333333333333332593e-01 5.037803999999977123e+01 5.665229999999974808e+01 5.677136999999974876e+01 5.677136999999974876e+01 4.756679999999978747e+01 6.733515872113141065e-02 7.140523090082376290e-02 7.148023013393252356e-02 7.148023013393252356e-02 6.542944291372165821e-02
4.444444444444444198e-01 4.491017999999980503e+01 4.942115999999978015e+01 5.204537999999976705e+01 5.204537999999976705e+01 4.293035999999980845e+01 6.357606625138081946e-02 6.669261128490891477e-02 6.844036966586283799e-02 6.844036966586283799e-02 6.215892856219422391e-02
5.555555555555555802e-01 3.733235999999983079e+01 2.747024999999987571e+01 4.548410999999980220e+01 4.520618999999980048e+01 3.635999999999983601e+01 5.796475135804491502e-02 4.972245468598647522e-02 6.398101202700660906e-02 6.378524202352738037e-02 5.720489489545427936e-02
6.666666666666662966e-01 2.887163999999987141e+01 7.029899999999968951e-01 4.279040999999980954e+01 3.747725999999983060e+01 2.895758999999987182e+01 5.097497032858358534e-02 7.954187576365007520e-03 6.205752895499437594e-02 5.807713319371032162e-02 5.105078941603132664e-02
7.777777777777774570e-01 1.996082999999991259e+01 8.324099999999963195e-01 4.515830999999980122e+01 2.794202999999987469e+01 2.044556999999990765e+01 4.238484045033063391e-02 8.655454927385350730e-03 6.375145410106315691e-02 5.014760911549001610e-02 4.289640194701629938e-02
8.888888888888886175e-01 1.212218999999994651e+01 2.989079999999987081e+00 3.177251999999985799e+01 1.731986999999992349e+01 1.187936999999994825e+01 3.303024523069712781e-02 1.640174380972942922e-02 5.347454347631192678e-02 3.948149313285892470e-02 3.269775680379298499e-02
9.999999999999997780e-01 6.220619999999972727e+00 7.782479999999965870e+00 1.195991999999994704e+01 8.462249999999961858e+00 5.550749999999975870e+00 2.366127215514827326e-02 2.646550963046042856e-02 3.280842574705452458e-02 2.759714659163141348e-02 2.235100668873766031e-02
1.111111111111110938e+00 2.640779999999988359e+00 3.370949999999985014e+00 3.370949999999985014e+00 3.308399999999985130e+00 2.157929999999990578e+00 1.541655603563901918e-02 1.741796486389834281e-02 1.741796486389834281e-02 1.725560778413780944e-02 1.393605754867560317e-02
1.222222222222222099e+00 9.206099999999959316e-01 1.089989999999995129e+00 1.089989999999995129e+00 1.089989999999995129e+00 6.915599999999969549e-01 9.102466698648189677e-03 9.904498977737296803e-03 9.904498977737296803e-03 9.904498977737296803e-03 7.889258520291970653e-03
1.333333333333333259e+00 2.573099999999988730e-01 2.927699999999987535e-01 2.927699999999987535e-01 2.927699999999987535e-01 1.731599999999992312e-01 4.812265578706124286e-03 5.133156923375689108e-03 5.133156923375689108e-03 5.133156923375689108e-03 3.947708195903018059e-03
1.444444444444444420e+00 5.597999999999975218e-02 6.191999999999972526e-02 6.191999999999972526e-02 6.191999999999972526e-02 3.590999999999983788e-02 2.244593504401176665e-03 2.360677868748709517e-03 2.360677868748709517e-03 2.360677868748709517e-03 1.797748591989428019e-03
1.555555555555555580e+00 9.629999999999956303e-03 1.052999999999995433e-02 1.052999999999995433e-02 1.052999999999995433e-02 4.859999999999978053e-03 9.309672389509700057e-04 9.734988443752728765e-04 9.734988443752728765e-04 9.734988443752728765e-04 6.613622305514551799e-04
1.666666666666666297e+00 9.899999999999956578e-04 9.899999999999956578e-04 9.899999999999956578e-04 9.899999999999956578e-04 6.299999999999970988e-04 2.984962311319846280e-04 2.984962311319846280e-04 2.984962311319846280e-04 2.984962311319846280e-04 2.381176179958120873e-04
1.777777777777777901e+00 1.799999999999992253e-04 1.799999999999992253e-04 1.799999999999992253e-04 1.799999999999992253e-04 0.000000000000000000e+00 1.272792206135779961e-04 1.272792206135779961e-04 1.272792206135779961e-04 1.272792206135779961e-04 0.000000000000000000e+00
1.888888888888888618e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.111111111111110716e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.222222222222221433e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333037e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.444444444444443754e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/hadrons/plot_tb_regular.dat <==
# TB    
# y    -211    111    211    2212    4xerrors(same order as yields)
# [Units = GeV]
-6.949999999999999512e-01 8.203375854726017991e-02 8.122922088460204915e-02 8.188182964381041096e-02 9.090595808465479211e-02 3.200473682973409284e-04 6.054261456529541618e-04 -4.082350570425441472e-04 -2.919144345363139381e-04
-4.650000000000000244e-01 8.448702851731082486e-02 8.427225443766456214e-02 8.453740276263067843e-02 1.012194696108711933e-01 2.694737445463751824e-03 2.927224286914067997e-03 2.381610791150540196e-03 -5.388178185671693710e-04
-2.349999999999999867e-01 9.424144247937557561e-02 9.356984418188891983e-02 9.437149612547254818e-02 1.118155026489791593e-01 2.586420464868122160e-03 2.614468615693019138e-03 2.127038729876143397e-03 -2.631897361980953254e-03
0.000000000000000000e+00 9.563416900220325645e-02 9.541159612936653267e-02 9.625155347751843116e-02 1.156160538366904911e-01 2.980978360118735626e-03 3.375851691236275709e-03 2.318990377190285890e-03 -3.116460248306682224e-03
2.349999999999999867e-01 9.430432385052946176e-02 9.386911638781045286e-02 9.402119678419033899e-02 1.119801400657990387e-01 1.966246260489190600e-03 2.785173101728849465e-03 2.748538005642495174e-03 -2.564245170563236864e-03
4.650000000000000244e-01 8.918063504978070155e-02 8.908865322714398793e-02 8.955789230140104307e-02 1.025677723732316138e-01 1.643384567042091571e-03 1.362393079391621686e-03 1.521755859650461562e-03 -1.542054656351418696e-03
6.949999999999999512e-01 8.208890344435371134e-02 8.139742319543627480e-02 8.170914149723568221e-02 9.099681076344809383e-02 3.052420671895844650e-04 6.598119242771649517e-04 3.761728542038544898e-05 -1.689797503638679199e-04


==> anc/hadrons/plot_tb_strange.dat <==
# TB    
# y    321    -321    221    3122    4xerrors(same order as yields)
# [Units = GeV]
-6.949999999999999512e-01 8.039895532702548420e-02 7.943069923123829978e-02 8.069724854121206048e-02 8.144703162014868547e-02 -8.038994958962791815e-04 1.886453143042421399e-03 -3.902660640015570559e-03 -3.601023782285703301e-03
-4.650000000000000244e-01 8.604955018131858757e-02 8.084601542273535391e-02 8.887678560539563621e-02 9.518947036827704600e-02 1.194860313066287150e-03 2.423817835933705922e-04 -1.123723212840974095e-03 4.802737167102361093e-04
-2.349999999999999867e-01 9.305425419334587001e-02 9.032685541877270852e-02 9.870070893430198111e-02 1.027252641465736388e-01 8.030939586678165210e-04 2.249043929651403650e-03 -1.461930439649539171e-03 -1.574581559060331259e-03
0.000000000000000000e+00 9.539694040555517229e-02 9.078161980950245902e-02 1.014178901559773527e-01 1.049438093697843549e-01 1.846560651048392843e-03 1.112614040815793071e-03 -7.416927830833502933e-04 -1.694152108789787059e-03
2.349999999999999867e-01 9.308122492140065429e-02 8.937671441875155720e-02 9.877876848599871640e-02 1.025419083454455205e-01 -3.621969363162974576e-04 3.175126928346150290e-04 -1.182307200922494417e-03 -1.174629123476531034e-03
4.650000000000000244e-01 8.976365013719719843e-02 8.358247283741346290e-02 9.248220414163776937e-02 9.374528618338329178e-02 3.112343108836040928e-03 1.228931654744400137e-03 -6.156544357777127274e-04 -1.574306064205513445e-03
6.949999999999999512e-01 7.983848771094023689e-02 8.119136811222871231e-02 8.291941227705780515e-02 8.592854257902099446e-02 2.298701666254010512e-04 1.363105831952995950e-03 -1.536642795913839565e-03 2.011737709448485623e-04


==> anc/hadrons/plot_y_all.dat <==
# dN/dy    
# columns: y    $\rm N_{ \pi ^-}$    $\rm N_{\pi ^0}$    $\rm N_{\pi ^+}$    $\rm N_{K^+}$    $\rm N_{K^-}$    $\rm N_{\eta}$    $\rm N_{(\Lambda+\Sigma^0)}$    $\rm N_{\phi}$  8xerrors(same order as yields)
# [Units = None]
-2.444444444444444642e+00 9.818999999999959705e-03 8.656874999999964945e-03 7.685999999999966296e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.051017364271395068e-04 9.868629274119030770e-05 9.298790243897278867e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.333333333333333037e+00 2.009587499999990895e-02 1.791562499999992120e-02 1.594124999999992076e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.503591014039383077e-04 1.419685814713939228e-04 1.339175352595762169e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.222222222222222321e+00 3.947399999999984255e-02 3.528787499999982979e-02 3.078112499999987109e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.107326505314247771e-04 1.992457261147642027e-04 1.860880587920668073e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.111111111111110716e+00 7.710524999999966711e-02 6.832124999999970860e-02 5.893762499999973675e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.945223357404311401e-04 2.772388974332413449e-04 2.574972390628671903e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.999999999999999778e+00 1.463017499999993420e-01 1.301028749999994516e-01 1.098494999999995031e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.056962764803227805e-04 3.825777494510085698e-04 3.515404493084671260e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.888888888888888840e+00 2.652086249999988654e-01 2.341934999999989442e-01 1.979459999999991782e-01 4.499999999999980632e-06 0.000000000000000000e+00 3.374999999999985474e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.462231257691285962e-04 5.132910358656166041e-04 4.718996185630987619e-04 2.249999999999990316e-06 0.000000000000000000e+00 1.948557158514978337e-06 0.000000000000000000e+00 0.000000000000000000e+00
-1.777777777777777901e+00 4.484396249999979545e-01 3.971182499999983406e-01 3.333408749999987042e-01 2.137499999999990631e-05 0.000000000000000000e+00 2.137499999999990631e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.102778175650675558e-04 6.683996044657687478e-04 6.123793631197875205e-04 4.903761311483236012e-06 0.000000000000000000e+00 4.903761311483236012e-06 0.000000000000000000e+00 0.000000000000000000e+00
-1.666666666666666741e+00 7.162638749999967747e-01 6.335684999999970923e-01 5.276789999999977887e-01 1.023749999999996695e-04 0.000000000000000000e+00 1.079999999999996165e-04 0.000000000000000000e+00 0.000000000000000000e+00 8.976618847734332395e-04 8.442538495618445889e-04 7.704796395752420719e-04 1.073181601594059077e-05 0.000000000000000000e+00 1.102270384252425040e-05 0.000000000000000000e+00 0.000000000000000000e+00
-1.555555555555555580e+00 1.074738374999995250e+00 9.544488749999956445e-01 7.922621249999960424e-01 3.239999999999989850e-04 1.012499999999995642e-05 4.117499999999986514e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.099582044176326649e-03 1.036221493878114117e-03 9.440841544189756355e-04 1.909188309203669535e-05 3.374999999999985898e-06 2.152251727842251737e-05 0.000000000000000000e+00 0.000000000000000000e+00
-1.444444444444444420e+00 1.538809874999993665e+00 1.370419874999994070e+00 1.135383749999995029e+00 9.506249999999958527e-04 2.474999999999989009e-05 1.144124999999995840e-03 6.749999999999970101e-06 0.000000000000000000e+00 1.315735957316278935e-03 1.241661129042455998e-03 1.130179949720392426e-03 3.270249417093427534e-05 5.276717729801335584e-06 3.587674211797928540e-05 2.755675960631063447e-06 0.000000000000000000e+00
-1.333333333333333259e+00 2.111611499999991537e+00 1.888888499999991311e+00 1.559099249999993164e+00 2.328749999999989249e-03 4.837499999999982060e-05 3.326624999999984542e-03 5.737499999999979541e-05 0.000000000000000000e+00 1.541286130963352144e-03 1.457737823650048737e-03 1.324381612772535964e-03 5.118440924734774439e-05 7.377118339839720289e-06 6.117559255945107454e-05 8.641288966352147764e-06 0.000000000000000000e+00
-1.222222222222222321e+00 2.790659249999986713e+00 2.506783499999989395e+00 2.068184249999990509e+00 5.245874999999977119e-03 9.449999999999970847e-05 8.176499999999963311e-03 3.183749999999989973e-04 0.000000000000000000e+00 1.771861071373817455e-03 1.679324696864776438e-03 1.525354805037168904e-03 7.682193290330533515e-05 1.031079531365059570e-05 9.590913668676156556e-05 2.401359649656441102e-05 0.000000000000000000e+00
-1.111111111111111160e+00 3.568606874999983525e+00 3.211383374999985829e+00 2.642873624999988458e+00 1.035787499999995566e-02 2.182499999999992606e-04 1.685699999999992066e-02 1.672874999999993595e-03 6.749999999999970101e-06 2.003667321282393693e-03 1.900738355712055421e-03 1.724306477435196081e-03 1.079472527441059735e-04 1.566943681183205833e-05 1.377102937328935663e-04 5.851769243912570038e-05 2.755675960631063447e-06
-1.000000000000000000e+00 4.416811874999980958e+00 3.987357749999982826e+00 3.280267124999984407e+00 1.950187499999991511e-02 3.746249999999987112e-04 3.091949999999983947e-02 6.609374999999969441e-03 1.799999999999992253e-05 2.229105955170134715e-03 2.117965407826568388e-03 1.921015490730090119e-03 1.481202530884950244e-04 2.052932353975639709e-05 1.865058645190539237e-04 1.171823514009626670e-04 4.499999999999981479e-06
-8.888888888888890616e-01 5.323856624999977250e+00 4.808964374999978197e+00 3.957675749999981285e+00 3.295349999999985791e-02 6.974999999999967337e-04 5.080274999999976476e-02 1.920149999999992002e-02 4.724999999999983391e-05 2.447312547086078795e-03 2.325958925233838261e-03 2.110067586299065046e-03 1.925426900715778702e-04 2.801227409547451974e-05 2.390671323080599683e-04 2.017767211819301474e-04 7.290833285708812493e-06
-7.777777777777779011e-01 6.237397124999970899e+00 5.643593999999972688e+00 4.648807124999978058e+00 5.132137499999976649e-02 1.105874999999995533e-03 7.593074999999968600e-02 4.225499999999980660e-02 9.562499999999961385e-05 2.648975606838412447e-03 2.519730789191563635e-03 2.286899214137990115e-03 2.402843042626785612e-04 3.527193466482931954e-05 2.922705831075019726e-04 3.005191713272084022e-04 1.037198751445445371e-05
-6.666666666666667407e-01 7.138231874999968696e+00 6.468936749999970814e+00 5.325135749999974522e+00 7.429162499999965308e-02 1.658249999999992846e-03 1.038228749999995787e-01 7.390237499999967319e-02 1.777499999999994688e-04 2.833815600806610137e-03 2.697694171649176690e-03 2.447606528580512433e-03 2.890987342154912503e-04 4.319179609601786371e-05 3.417612242121668953e-04 3.986126979092691246e-04 1.414103072622353250e-05
-5.555555555555555802e-01 7.989474374999965711e+00 7.240937624999968847e+00 5.960734874999972455e+00 9.979312499999955233e-02 2.275874999999990579e-03 1.317329999999994061e-01 1.153833749999994690e-01 2.778749999999989887e-04 2.998025795732071029e-03 2.854129434367846767e-03 2.589561108445780774e-03 3.350630770840007768e-04 5.059999382411007837e-05 3.849670440440306862e-04 4.994566426901567461e-04 1.768076285118934596e-05
-4.444444444444444198e-01 8.747509499999958749e+00 7.936179749999968003e+00 6.539939999999969444e+00 1.259966249999994181e-01 2.937374999999987305e-03 1.585788749999993419e-01 1.618717499999993148e-01 4.117499999999986514e-04 3.137028560198314858e-03 2.988009742077478697e-03 2.712458755446787648e-03 3.764919695358703270e-04 5.748518830968523741e-05 4.223757028700851125e-04 5.923438483335104849e-04 2.152251727842251737e-05
-3.333333333333332593e-01 9.392384249999960133e+00 8.516671874999962810e+00 7.011025874999968543e+00 1.489331249999994167e-01 3.504374999999985366e-03 1.816053749999991807e-01 2.060246249999990731e-01 5.636249999999976132e-04 3.250604910051343999e-03 3.095360376333411174e-03 2.808452262256726662e-03 4.093284324659093648e-04 6.278870818069093784e-05 4.520022642365834737e-04 6.690718143877113794e-04 2.518090794629920549e-05
-2.222222222222220989e-01 9.880455374999954188e+00 8.960285249999959234e+00 7.374983624999968512e+00 1.671884999999992960e-01 4.102874999999981537e-03 1.980393749999990460e-01 2.401346249999989635e-01 7.931249999999964153e-04 3.333993445835625302e-03 3.174952110859296985e-03 2.880426457683814626e-03 4.336900534944262042e-04 6.793919616097881902e-05 4.720109075805325126e-04 7.222103553485142166e-04 2.987081560654131294e-05
-1.111111111111113825e-01 1.018499849999995277e+01 9.242630999999960295e+00 7.603942499999968518e+00 1.790943749999991952e-01 4.364999999999982609e-03 2.097303749999990807e-01 2.641904999999987180e-01 8.178749999999963393e-04 3.384984979656467663e-03 3.224586775852047310e-03 2.924796627545224893e-03 4.488665412736820930e-04 7.007585176078814438e-05 4.857434218545812841e-04 7.581137605239499522e-04 3.033330471610358231e-05
-2.220446049250313081e-16 1.028742862499995248e+01 9.343307249999957875e+00 7.678686374999965203e+00 1.832973749999991242e-01 4.459499999999979973e-03 2.139614999999991940e-01 2.714186249999988032e-01 8.212499999999962452e-04 3.401963727485185843e-03 3.242101271744900724e-03 2.939136296920393399e-03 4.541030135057443464e-04 7.083034307413707651e-05 4.906186783032194304e-04 7.683977891958890683e-04 3.039582619373903629e-05
1.111111111111109384e-01 1.018848824999995450e+01 9.243026999999960580e+00 7.601990624999966251e+00 1.791179999999992223e-01 4.405499999999981479e-03 2.100183749999990357e-01 2.636156249999987433e-01 8.302499999999964639e-04 3.385564839321483169e-03 3.224655853730736162e-03 2.924421216775197150e-03 4.488961461184516003e-04 7.040019531222874182e-05 4.860768168458539772e-04 7.572789076368863399e-04 3.056192484121363632e-05
2.222222222222220989e-01 9.877228874999957497e+00 8.960753249999958925e+00 7.374912749999968042e+00 1.677937499999992699e-01 3.990374999999984386e-03 1.981113749999991736e-01 2.400806249999988540e-01 7.379999999999969050e-04 3.333449037314790628e-03 3.175035024413101845e-03 2.880412616926597211e-03 4.344743591398672741e-04 6.700128263697612430e-05 4.720967028851166206e-04 7.223722093217876472e-04 2.881405906844768585e-05
3.333333333333332593e-01 9.390959999999960672e+00 8.521288874999960683e+00 7.010741249999969504e+00 1.488937499999992975e-01 3.543749999999983545e-03 1.806986249999992522e-01 2.050616249999990814e-01 5.602499999999978157e-04 3.250358441772216098e-03 3.096199280468702950e-03 2.808395254633850886e-03 4.092743196805762257e-04 6.314046840180998258e-05 4.508724355347066637e-04 6.673438425828008775e-04 2.510540280497395386e-05
4.444444444444444198e-01 8.748602999999960161e+00 7.941247874999964651e+00 6.530586749999970131e+00 1.260078749999994363e-01 2.940749999999987211e-03 1.578802499999993614e-01 1.608434999999992787e-01 4.376249999999987247e-04 3.137224629349947246e-03 2.988963676489716538e-03 2.710518417895354040e-03 3.765087772881247686e-04 5.751820364023872587e-05 4.214442801249038899e-04 5.900539434627111645e-04 2.218846828873042318e-05
5.555555555555555802e-01 7.984349999999963643e+00 7.249334624999971055e+00 5.959536749999972294e+00 1.000991249999995808e-01 2.220749999999989226e-03 1.319478749999994094e-01 1.150424999999995063e-01 3.251249999999988090e-04 2.997064188501795141e-03 2.855783859665316123e-03 2.589300840719351883e-03 3.355763931282994728e-04 4.998343475592665898e-05 3.852808837393813138e-04 4.987696930287588730e-04 1.912499999999991260e-05
6.666666666666662966e-01 7.138069874999967368e+00 6.466900499999971963e+00 5.323271624999976304e+00 7.342649999999967259e-02 1.709999999999992776e-03 1.036057499999995385e-01 7.393049999999964927e-02 1.597499999999994920e-04 2.833783444332845566e-03 2.697269556885246652e-03 2.447178084677318049e-03 2.874105295565895931e-04 4.386057455164012772e-05 3.414036741893662782e-04 3.985614475062391180e-04 1.340592219878954408e-05
7.777777777777774570e-01 6.236139374999970286e+00 5.644250999999974816e+00 4.650247124999980386e+00 5.146199999999977875e-02 1.066499999999996054e-03 7.566074999999965189e-02 4.229324999999979628e-02 8.887499999999968017e-05 2.648708514894558899e-03 2.519877452377385779e-03 2.287253378098927110e-03 2.406132789353062306e-04 3.463830971626631492e-05 2.917504820047419636e-04 3.004846851831589677e-04 9.999218719479995517e-06
8.888888888888886175e-01 5.316314624999975536e+00 4.805561249999977136e+00 3.954516749999982483e+00 3.290624999999985228e-02 7.154999999999968460e-04 5.037524999999977438e-02 1.909462499999992069e-02 4.612499999999982012e-05 2.445578449595299259e-03 2.325135782325400084e-03 2.109225294687592199e-03 1.924046029854787102e-04 2.837142047906648215e-05 2.380591444368384039e-04 2.011904984145700224e-04 7.203514767111924851e-06
9.999999999999997780e-01 4.423442624999979422e+00 3.986240624999980664e+00 3.284273249999986710e+00 1.941074999999991765e-02 3.611249999999989252e-04 3.076649999999986340e-02 6.361874999999973454e-03 1.462499999999993705e-05 2.230778553134522661e-03 2.117668695316847569e-03 1.922188181799577801e-03 1.477737925005642196e-04 2.015603197556494838e-05 1.860438456386012652e-04 1.151566552801770504e-04 4.056245184896971279e-06
1.111111111111110938e+00 3.564484874999984232e+00 3.207041999999986182e+00 2.643847874999987635e+00 1.036462499999995027e-02 2.024999999999993656e-04 1.697399999999992665e-02 1.661624999999992101e-03 1.124999999999995158e-06 2.002509796324344112e-03 1.899453144986727000e-03 1.724624266144650494e-03 1.079824204442551735e-04 1.509345884812350778e-05 1.381873727950561743e-04 5.809248072486594618e-05 1.124999999999995158e-06
1.222222222222222099e+00 2.791568249999988538e+00 2.501993249999988844e+00 2.065242374999991526e+00 5.329124999999977109e-03 1.203749999999995920e-04 8.083124999999960134e-03 3.037499999999989536e-04 2.249999999999990316e-06 1.772149621575439113e-03 1.677719406292355921e-03 1.524269553548511687e-03 7.742910063406357568e-05 1.163709048688711999e-05 9.535992672501337141e-05 2.214792806824185831e-05 1.590990257669725036e-06
1.333333333333333259e+00 2.113525124999990012e+00 1.887321374999991086e+00 1.559199374999992171e+00 2.452499999999988977e-03 4.274999999999983972e-05 3.297374999999984780e-03 4.274999999999983295e-05 0.000000000000000000e+00 1.541984359721258356e-03 1.457132988740211322e-03 1.324424137833112806e-03 5.252677888467915018e-05 6.934965753340069600e-06 6.090604957637595936e-05 6.934965753340069600e-06 0.000000000000000000e+00
1.444444444444444420e+00 1.540482749999992684e+00 1.371590999999994009e+00 1.134428624999995305e+00 8.842499999999963670e-04 1.687499999999992568e-05 1.207124999999994877e-03 6.749999999999970101e-06 0.000000000000000000e+00 1.316450946199662067e-03 1.242191561314109904e-03 1.129704476013522908e-03 3.154015297997127384e-05 4.357106264483325501e-06 3.685126354685803969e-05 2.755675960631063024e-06 0.000000000000000000e+00
1.555555555555555580e+00 1.073958749999995188e+00 9.548392499999955874e-01 7.918323749999965910e-01 3.127499999999990639e-04 3.374999999999985474e-06 3.588749999999987349e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.099183148410668408e-03 1.036433382446739875e-03 9.438280679631181691e-04 1.875749850059961509e-05 1.948557158514978337e-06 2.009314248692813223e-05 0.000000000000000000e+00 0.000000000000000000e+00
1.666666666666666297e+00 7.153143749999967271e-01 6.338576249999968715e-01 5.262738749999978927e-01 9.337499999999966758e-05 0.000000000000000000e+00 8.999999999999966686e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.970667042505775252e-04 8.444464625569782874e-04 7.694531235721866836e-04 1.024923777653729320e-05 0.000000000000000000e+00 1.006230589874900858e-05 0.000000000000000000e+00 0.000000000000000000e+00
1.777777777777777901e+00 4.490437499999980209e-01 3.987776249999982481e-01 3.325837499999985680e-01 1.349999999999994020e-05 0.000000000000000000e+00 2.249999999999989977e-05 0.000000000000000000e+00 0.000000000000000000e+00 7.107560894920250064e-04 6.697946163750468458e-04 6.116835119160861454e-04 3.897114317029957521e-06 0.000000000000000000e+00 5.031152949374505136e-06 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888618e+00 2.654662499999988490e-01 2.350428749999989575e-01 1.986828749999990651e-01 1.124999999999995158e-06 0.000000000000000000e+00 2.249999999999990316e-06 0.000000000000000000e+00 0.000000000000000000e+00 5.464883633253295962e-04 5.142209976021960751e-04 4.727771508596815349e-04 1.124999999999995158e-06 0.000000000000000000e+00 1.590990257669725036e-06 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+00 1.460294999999993681e-01 1.293941249999993603e-01 1.108473749999995261e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.053186246645945168e-04 3.815342587828762008e-04 3.531335397197481098e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.111111111111110716e+00 7.697137499999964771e-02 6.838987499999969744e-02 5.887912499999972682e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.942665405291590886e-04 2.773780982251470911e-04 2.573694147038443664e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.222222222222221433e+00 3.944024999999982267e-02 3.538799999999985707e-02 3.116587499999986730e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.106425437797398309e-04 1.995281934965574045e-04 1.872474549226228518e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333037e+00 2.007899999999991983e-02 1.762649999999992695e-02 1.580624999999992800e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.502959580294819684e-04 1.408183670548690493e-04 1.333492829002085218e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.444444444444443754e+00 9.678374999999954376e-03 8.840249999999960986e-03 7.786124999999964949e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.043464032681524936e-04 9.972603095481095330e-05 9.359161621106842400e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/hadrons/plot_y_protons.dat <==
# dN/dy    
# columns: y     0-10%    10-20%    20-30%    30-40%    4xerrors(same order as yields)
# [Units = None]
-2.444444444444444642e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.333333333333333037e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.222222222222222321e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.111111111111110716e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.999999999999999778e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.888888888888888840e+00 3.374999999999985474e-06 4.499999999999980632e-06 6.749999999999970948e-06 2.249999999999990316e-06 1.948557158514978337e-06 2.249999999999990316e-06 2.755675960631063447e-06 1.590990257669725036e-06
-1.777777777777777901e+00 9.787499999999964143e-05 1.136249999999996041e-04 9.449999999999966782e-05 6.074999999999978936e-05 1.049330143472487035e-05 1.130611007376094948e-05 1.031079531365059231e-05 8.267027881893190765e-06
-1.666666666666666741e+00 1.084499999999995407e-03 1.535624999999993376e-03 1.363499999999994274e-03 9.123749999999958716e-04 3.492939306658489969e-05 4.156414470429993800e-05 3.916551416744056631e-05 3.203781944827067821e-05
-1.555555555555555580e+00 9.280124999999963750e-03 1.434037499999993651e-02 1.311299999999995108e-02 9.946124999999955002e-03 1.021770063419354211e-04 1.270154395142569282e-04 1.214583261863914568e-04 1.057799159812480768e-04
-1.444444444444444420e+00 5.969699999999973639e-02 9.685462499999959729e-02 9.574649999999955419e-02 7.744949999999965751e-02 2.591507765761071145e-04 3.300930976633699031e-04 3.281993487196447875e-04 2.951790770024176943e-04
-1.333333333333333259e+00 2.897358749999986993e-01 4.614479999999979154e-01 4.744619999999978854e-01 4.020637499999981102e-01 5.709228138505214462e-04 7.205060721465126033e-04 7.305954763068239592e-04 6.725486738891066525e-04
-1.222222222222222321e+00 1.073298374999995142e+00 1.653605999999993026e+00 1.717791749999992179e+00 1.481451749999992851e+00 1.098845153729582436e-03 1.363930625068585827e-03 1.390149531075697336e-03 1.290981494348383265e-03
-1.111111111111111160e+00 3.288217499999986249e+00 4.865451749999979647e+00 5.036026499999977091e+00 4.383542249999980100e+00 1.923342062010802937e-03 2.339579709851739506e-03 2.380237343732752656e-03 2.220694718156901188e-03
-1.000000000000000000e+00 8.413037999999962935e+00 1.168917074999994554e+01 1.187338837499994426e+01 1.033185262499995005e+01 3.076470014480868313e-03 3.626336594105665674e-03 3.654799847033333472e-03 3.409301131188749966e-03
-8.888888888888890616e-01 1.710211949999992243e+01 2.142170212499990711e+01 2.096942174999991693e+01 1.801964812499991808e+01 4.386329266881344724e-03 4.909115489640143021e-03 4.857015489861009512e-03 4.502455345766886302e-03
-7.777777777777779011e-01 2.753286862499987464e+01 3.076474162499986775e+01 2.865825562499987100e+01 2.402963887499989326e+01 5.565471876051906151e-03 5.883054846601780408e-03 5.678075164888599612e-03 5.199359935066504013e-03
-6.666666666666667407e-01 3.692768624999984439e+01 3.678641887499986041e+01 3.220968712499985287e+01 2.597605649999988131e+01 6.445436139723178040e-03 6.433095773760456534e-03 6.019626069418654128e-03 5.405836065078161411e-03
-5.555555555555555802e-01 4.478670337499978160e+01 3.970982924999982089e+01 3.234711599999985054e+01 2.476891012499988776e+01 7.098242127236472493e-03 6.683828087724100718e-03 6.032454351257014388e-03 5.278733171000856567e-03
-4.444444444444444198e-01 5.125923899999975930e+01 4.098484237499982186e+01 3.109000612499987781e+01 2.254156312499990733e+01 7.593855665931469739e-03 6.790283327805591955e-03 5.914072783676634255e-03 5.035797704001301542e-03
-3.333333333333332593e-01 5.614300349999976447e+01 4.129523662499981640e+01 2.935447762499987689e+01 2.016892462499991012e+01 7.947381892013209714e-03 6.815947564581508432e-03 5.746632694728689289e-03 4.763406365525074161e-03
-2.222222222222220989e-01 5.944485712499976415e+01 4.117515637499981551e+01 2.782427512499987543e+01 1.828835774999991770e+01 8.177742002877347663e-03 6.806030481997168112e-03 5.594846692772261973e-03 4.535901505627059488e-03
-1.111111111111113825e-01 6.136778362499972417e+01 4.104777149999983266e+01 2.692826887499988331e+01 1.720719787499991682e+01 8.308956407282708581e-03 6.795494311490487931e-03 5.504026025045187683e-03 4.399783813936183202e-03
-2.220446049250313081e-16 6.197663024999972237e+01 4.102526249999982610e+01 2.665119937499988012e+01 1.687678424999991833e+01 8.350072396766949206e-03 6.793630863720783418e-03 5.475636885045859388e-03 4.357336604079357564e-03
1.111111111111109384e-01 6.135951487499971790e+01 4.105243124999981319e+01 2.693096212499988340e+01 1.719482737499992453e+01 8.308396610319849357e-03 6.795880013379398954e-03 5.504301262705805532e-03 4.398201995915469904e-03
2.222222222222220989e-01 5.945392124999973049e+01 4.117329449999984092e+01 2.783940862499987645e+01 1.828176974999991700e+01 8.178365448318472564e-03 6.805876601327677522e-03 5.596367992111019735e-03 4.535084450013010353e-03
3.333333333333332593e-01 5.614346024999975526e+01 4.127729624999979308e+01 2.936443387499986457e+01 2.018002274999991030e+01 7.947414219810709432e-03 6.814466837636647470e-03 5.747607163800837540e-03 4.764716738039083410e-03
4.444444444444444198e-01 5.123826449999978649e+01 4.097702474999982059e+01 3.109137637499987150e+01 2.253885412499990082e+01 7.592301861919050973e-03 6.789635693006627372e-03 5.914203109623027491e-03 5.035495098858180398e-03
5.555555555555555802e-01 4.479592387499980077e+01 3.970860862499982602e+01 3.235429799999987210e+01 2.478400199999989795e+01 7.098972767899207163e-03 6.683725361138397568e-03 6.033124004195477251e-03 5.280341111140430220e-03
6.666666666666662966e-01 3.693464549999983859e+01 3.677529937499983248e+01 3.222064912499985923e+01 2.598191212499987301e+01 6.446043452188297482e-03 6.432123428299137136e-03 6.020650319161931045e-03 5.406445333176388562e-03
7.777777777777774570e-01 2.753034974999987483e+01 3.077350762499987269e+01 2.865533287499987125e+01 2.401714912499989651e+01 5.565217288547656162e-03 5.883892935644280744e-03 5.677785614513345021e-03 5.198008538433229915e-03
8.888888888888886175e-01 1.709733824999992535e+01 2.142889087499990453e+01 2.097141187499990522e+01 1.801543724999990914e+01 4.385716079644215275e-03 4.909939127359399386e-03 4.857245964471511822e-03 4.501929242696937200e-03
9.999999999999997780e-01 8.416354499999963323e+00 1.168444349999994536e+01 1.186819312499994794e+01 1.033371224999995697e+01 3.077076341675635904e-03 3.625603251529306310e-03 3.654000173183477237e-03 3.409607936588881800e-03
1.111111111111110938e+00 3.287760749999985688e+00 4.861766249999978307e+00 5.033276999999975132e+00 4.385743874999980640e+00 1.923208476413820756e-03 2.338693445334371138e-03 2.379587490511737846e-03 2.221252317809698645e-03
1.222222222222222099e+00 1.072408499999995213e+00 1.653493499999992178e+00 1.718012249999992802e+00 1.482811874999993451e+00 1.098389531313909281e-03 1.363884228041362806e-03 1.390238749729694146e-03 1.291573985250161691e-03
1.333333333333333259e+00 2.897594999999987264e-01 4.633852499999980834e-01 4.761157499999978948e-01 4.025486249999982724e-01 5.709460898368576981e-04 7.220169016373478117e-04 7.318676237886161161e-04 6.729540869368400187e-04
1.444444444444444420e+00 6.000524999999971854e-02 9.686137499999954159e-02 9.539437499999957326e-02 7.678912499999966668e-02 2.598189874701219322e-04 3.301045998997878951e-04 3.275952867105981579e-04 2.939179573027126714e-04
1.555555555555555580e+00 9.316124999999959855e-03 1.431112499999993848e-02 1.322887499999994727e-02 9.980999999999958655e-03 1.023749999999995340e-04 1.268858369756051718e-04 1.219937882639926492e-04 1.059652065538490634e-04
1.666666666666666297e+00 1.055249999999995428e-03 1.583999999999993399e-03 1.309499999999994479e-03 9.179999999999961845e-04 3.445513387000534656e-05 4.221374183841067790e-05 3.838212474577179013e-05 3.213642792844267296e-05
1.777777777777777901e+00 7.087499999999977119e-05 1.259999999999995390e-04 9.674999999999966830e-05 6.862499999999975716e-05 8.929410674842955305e-06 1.190588089979060538e-05 1.043282080743262130e-05 8.786530885394949208e-06
1.888888888888888618e+00 8.999999999999961264e-06 4.499999999999980632e-06 0.000000000000000000e+00 1.124999999999995158e-06 3.181980515339450073e-06 2.249999999999990316e-06 0.000000000000000000e+00 1.124999999999995158e-06
2.000000000000000000e+00 0.000000000000000000e+00 1.124999999999995158e-06 2.249999999999990316e-06 0.000000000000000000e+00 0.000000000000000000e+00 1.124999999999995158e-06 1.590990257669725036e-06 0.000000000000000000e+00
2.111111111111110716e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.222222222222221433e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.333333333333333037e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.444444444444443754e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00

